The Seven-Point Two-Loop Full-Color All-Plus Helicity Yang-Mills Amplitude

The seven-gluon two-loop full-color Yang-Mills amplitude is presented in a compact analytic form where we use the methods of four-dimensional unitarity cuts to obtain the polylogarithmic pieces and augmented recursion to obtain the rational pieces. Furthermore, an $n$-point form for the full-color polylogarithmic piece is presented. We use these results to probe for potential relations amongst the two-loop partial amplitudes.

==> anc/Amp7Reps.m <==
(*   Compinations of partial amplitudes which form irreducible representations of S7  *)
(*   Format is  A7xrep[representation_label,copy_number]                                          *)
A71rep[4, 1] = A71[{1, 2, 3, 4, 5, 6, 7}]/84 - A71[{1, 2, 3, 4, 5, 7, 6}]/
      84 - A71[{1, 2, 3, 4, 6, 5, 7}]/168 + A71[{1, 2, 3, 4, 6, 7, 5}]/84 + 
     A71[{1, 2, 3, 4, 7, 5, 6}]/168 - A71[{1, 2, 3, 4, 7, 6, 5}]/84 + 
     A71[{1, 2, 3, 5, 4, 6, 7}]/84 - A71[{1, 2, 3, 5, 4, 7, 6}]/84 - 
     A71[{1, 2, 3, 5, 6, 4, 7}]/168 + A71[{1, 2, 3, 5, 6, 7, 4}]/84 + 
     A71[{1, 2, 3, 5, 7, 4, 6}]/168 - A71[{1, 2, 3, 5, 7, 6, 4}]/84 - 
     A71[{1, 2, 3, 6, 4, 7, 5}]/168 - A71[{1, 2, 3, 6, 5, 7, 4}]/168 + 
     A71[{1, 2, 3, 6, 7, 4, 5}]/84 + A71[{1, 2, 3, 6, 7, 5, 4}]/84 + 
     A71[{1, 2, 3, 7, 4, 6, 5}]/168 + A71[{1, 2, 3, 7, 5, 6, 4}]/168 - 
     A71[{1, 2, 3, 7, 6, 4, 5}]/84 - A71[{1, 2, 3, 7, 6, 5, 4}]/84 + 
     A71[{1, 2, 4, 3, 5, 6, 7}]/84 - A71[{1, 2, 4, 3, 5, 7, 6}]/84 - 
     A71[{1, 2, 4, 3, 6, 5, 7}]/168 + A71[{1, 2, 4, 3, 6, 7, 5}]/84 + 
     A71[{1, 2, 4, 3, 7, 5, 6}]/168 - A71[{1, 2, 4, 3, 7, 6, 5}]/84 + 
     A71[{1, 2, 4, 5, 3, 6, 7}]/84 - A71[{1, 2, 4, 5, 3, 7, 6}]/84 - 
     A71[{1, 2, 4, 5, 6, 3, 7}]/168 + A71[{1, 2, 4, 5, 6, 7, 3}]/84 + 
     A71[{1, 2, 4, 5, 7, 3, 6}]/168 - A71[{1, 2, 4, 5, 7, 6, 3}]/84 - 
     A71[{1, 2, 4, 6, 3, 7, 5}]/168 - A71[{1, 2, 4, 6, 5, 7, 3}]/168 + 
     A71[{1, 2, 4, 6, 7, 3, 5}]/84 + A71[{1, 2, 4, 6, 7, 5, 3}]/84 + 
     A71[{1, 2, 4, 7, 3, 6, 5}]/168 + A71[{1, 2, 4, 7, 5, 6, 3}]/168 - 
     A71[{1, 2, 4, 7, 6, 3, 5}]/84 - A71[{1, 2, 4, 7, 6, 5, 3}]/84 + 
     A71[{1, 2, 5, 3, 4, 6, 7}]/84 - A71[{1, 2, 5, 3, 4, 7, 6}]/84 - 
     A71[{1, 2, 5, 3, 6, 4, 7}]/168 + A71[{1, 2, 5, 3, 6, 7, 4}]/84 + 
     A71[{1, 2, 5, 3, 7, 4, 6}]/168 - A71[{1, 2, 5, 3, 7, 6, 4}]/84 + 
     A71[{1, 2, 5, 4, 3, 6, 7}]/84 - A71[{1, 2, 5, 4, 3, 7, 6}]/84 - 
     A71[{1, 2, 5, 4, 6, 3, 7}]/168 + A71[{1, 2, 5, 4, 6, 7, 3}]/84 + 
     A71[{1, 2, 5, 4, 7, 3, 6}]/168 - A71[{1, 2, 5, 4, 7, 6, 3}]/84 - 
     A71[{1, 2, 5, 6, 3, 7, 4}]/168 - A71[{1, 2, 5, 6, 4, 7, 3}]/168 + 
     A71[{1, 2, 5, 6, 7, 3, 4}]/84 + A71[{1, 2, 5, 6, 7, 4, 3}]/84 + 
     A71[{1, 2, 5, 7, 3, 6, 4}]/168 + A71[{1, 2, 5, 7, 4, 6, 3}]/168 - 
     A71[{1, 2, 5, 7, 6, 3, 4}]/84 - A71[{1, 2, 5, 7, 6, 4, 3}]/84 - 
     A71[{1, 2, 6, 3, 7, 4, 5}]/168 - A71[{1, 2, 6, 3, 7, 5, 4}]/168 - 
     A71[{1, 2, 6, 4, 7, 3, 5}]/168 - A71[{1, 2, 6, 4, 7, 5, 3}]/168 - 
     A71[{1, 2, 6, 5, 7, 3, 4}]/168 - A71[{1, 2, 6, 5, 7, 4, 3}]/168 + 
     A71[{1, 2, 6, 7, 3, 4, 5}]/84 + A71[{1, 2, 6, 7, 3, 5, 4}]/84 + 
     A71[{1, 2, 6, 7, 4, 3, 5}]/84 + A71[{1, 2, 6, 7, 4, 5, 3}]/84 + 
     A71[{1, 2, 6, 7, 5, 3, 4}]/84 + A71[{1, 2, 6, 7, 5, 4, 3}]/84 + 
     A71[{1, 2, 7, 3, 6, 4, 5}]/168 + A71[{1, 2, 7, 3, 6, 5, 4}]/168 + 
     A71[{1, 2, 7, 4, 6, 3, 5}]/168 + A71[{1, 2, 7, 4, 6, 5, 3}]/168 + 
     A71[{1, 2, 7, 5, 6, 3, 4}]/168 + A71[{1, 2, 7, 5, 6, 4, 3}]/168 - 
     A71[{1, 2, 7, 6, 3, 4, 5}]/84 - A71[{1, 2, 7, 6, 3, 5, 4}]/84 - 
     A71[{1, 2, 7, 6, 4, 3, 5}]/84 - A71[{1, 2, 7, 6, 4, 5, 3}]/84 - 
     A71[{1, 2, 7, 6, 5, 3, 4}]/84 - A71[{1, 2, 7, 6, 5, 4, 3}]/84 + 
     A71[{1, 3, 2, 4, 5, 6, 7}]/84 - A71[{1, 3, 2, 4, 5, 7, 6}]/84 - 
     A71[{1, 3, 2, 4, 6, 5, 7}]/168 + A71[{1, 3, 2, 4, 6, 7, 5}]/84 + 
     A71[{1, 3, 2, 4, 7, 5, 6}]/168 - A71[{1, 3, 2, 4, 7, 6, 5}]/84 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/84 - A71[{1, 3, 2, 5, 4, 7, 6}]/84 - 
     A71[{1, 3, 2, 5, 6, 4, 7}]/168 + A71[{1, 3, 2, 5, 6, 7, 4}]/84 + 
     A71[{1, 3, 2, 5, 7, 4, 6}]/168 - A71[{1, 3, 2, 5, 7, 6, 4}]/84 - 
     A71[{1, 3, 2, 6, 4, 7, 5}]/168 - A71[{1, 3, 2, 6, 5, 7, 4}]/168 + 
     A71[{1, 3, 2, 6, 7, 4, 5}]/84 + A71[{1, 3, 2, 6, 7, 5, 4}]/84 + 
     A71[{1, 3, 2, 7, 4, 6, 5}]/168 + A71[{1, 3, 2, 7, 5, 6, 4}]/168 - 
     A71[{1, 3, 2, 7, 6, 4, 5}]/84 - A71[{1, 3, 2, 7, 6, 5, 4}]/84 + 
     A71[{1, 3, 4, 2, 5, 6, 7}]/84 - A71[{1, 3, 4, 2, 5, 7, 6}]/84 - 
     A71[{1, 3, 4, 2, 6, 5, 7}]/168 + A71[{1, 3, 4, 2, 6, 7, 5}]/84 + 
     A71[{1, 3, 4, 2, 7, 5, 6}]/168 - A71[{1, 3, 4, 2, 7, 6, 5}]/84 + 
     A71[{1, 3, 4, 5, 2, 6, 7}]/84 - A71[{1, 3, 4, 5, 2, 7, 6}]/84 - 
     A71[{1, 3, 4, 5, 6, 2, 7}]/168 + A71[{1, 3, 4, 5, 7, 2, 6}]/168 - 
     A71[{1, 3, 4, 6, 2, 7, 5}]/168 + A71[{1, 3, 4, 6, 7, 2, 5}]/84 + 
     A71[{1, 3, 4, 7, 2, 6, 5}]/168 - A71[{1, 3, 4, 7, 6, 2, 5}]/84 + 
     A71[{1, 3, 5, 2, 4, 6, 7}]/84 - A71[{1, 3, 5, 2, 4, 7, 6}]/84 - 
     A71[{1, 3, 5, 2, 6, 4, 7}]/168 + A71[{1, 3, 5, 2, 6, 7, 4}]/84 + 
     A71[{1, 3, 5, 2, 7, 4, 6}]/168 - A71[{1, 3, 5, 2, 7, 6, 4}]/84 + 
     A71[{1, 3, 5, 4, 2, 6, 7}]/84 - A71[{1, 3, 5, 4, 2, 7, 6}]/84 - 
     A71[{1, 3, 5, 4, 6, 2, 7}]/168 + A71[{1, 3, 5, 4, 7, 2, 6}]/168 - 
     A71[{1, 3, 5, 6, 2, 7, 4}]/168 + A71[{1, 3, 5, 6, 7, 2, 4}]/84 + 
     A71[{1, 3, 5, 7, 2, 6, 4}]/168 - A71[{1, 3, 5, 7, 6, 2, 4}]/84 - 
     A71[{1, 3, 6, 2, 7, 4, 5}]/168 - A71[{1, 3, 6, 2, 7, 5, 4}]/168 - 
     A71[{1, 3, 6, 4, 7, 2, 5}]/168 - A71[{1, 3, 6, 5, 7, 2, 4}]/168 + 
     A71[{1, 3, 6, 7, 2, 4, 5}]/84 + A71[{1, 3, 6, 7, 2, 5, 4}]/84 + 
     A71[{1, 3, 6, 7, 4, 2, 5}]/84 + A71[{1, 3, 6, 7, 5, 2, 4}]/84 + 
     A71[{1, 3, 7, 2, 6, 4, 5}]/168 + A71[{1, 3, 7, 2, 6, 5, 4}]/168 + 
     A71[{1, 3, 7, 4, 6, 2, 5}]/168 + A71[{1, 3, 7, 5, 6, 2, 4}]/168 - 
     A71[{1, 3, 7, 6, 2, 4, 5}]/84 - A71[{1, 3, 7, 6, 2, 5, 4}]/84 - 
     A71[{1, 3, 7, 6, 4, 2, 5}]/84 - A71[{1, 3, 7, 6, 5, 2, 4}]/84 + 
     A71[{1, 4, 2, 3, 5, 6, 7}]/84 - A71[{1, 4, 2, 3, 5, 7, 6}]/84 - 
     A71[{1, 4, 2, 3, 6, 5, 7}]/168 + A71[{1, 4, 2, 3, 6, 7, 5}]/84 + 
     A71[{1, 4, 2, 3, 7, 5, 6}]/168 - A71[{1, 4, 2, 3, 7, 6, 5}]/84 + 
     A71[{1, 4, 2, 5, 3, 6, 7}]/84 - A71[{1, 4, 2, 5, 3, 7, 6}]/84 - 
     A71[{1, 4, 2, 5, 6, 3, 7}]/168 + A71[{1, 4, 2, 5, 7, 3, 6}]/168 - 
     A71[{1, 4, 2, 6, 3, 7, 5}]/168 + A71[{1, 4, 2, 6, 7, 3, 5}]/84 + 
     A71[{1, 4, 2, 7, 3, 6, 5}]/168 - A71[{1, 4, 2, 7, 6, 3, 5}]/84 + 
     A71[{1, 4, 3, 2, 5, 6, 7}]/84 - A71[{1, 4, 3, 2, 5, 7, 6}]/84 - 
     A71[{1, 4, 3, 2, 6, 5, 7}]/168 + A71[{1, 4, 3, 2, 6, 7, 5}]/84 + 
     A71[{1, 4, 3, 2, 7, 5, 6}]/168 - A71[{1, 4, 3, 2, 7, 6, 5}]/84 + 
     A71[{1, 4, 3, 5, 2, 6, 7}]/84 - A71[{1, 4, 3, 5, 2, 7, 6}]/84 - 
     A71[{1, 4, 3, 5, 6, 2, 7}]/168 + A71[{1, 4, 3, 5, 7, 2, 6}]/168 - 
     A71[{1, 4, 3, 6, 2, 7, 5}]/168 + A71[{1, 4, 3, 6, 7, 2, 5}]/84 + 
     A71[{1, 4, 3, 7, 2, 6, 5}]/168 - A71[{1, 4, 3, 7, 6, 2, 5}]/84 + 
     A71[{1, 4, 5, 2, 3, 6, 7}]/84 - A71[{1, 4, 5, 2, 3, 7, 6}]/84 - 
     A71[{1, 4, 5, 2, 6, 3, 7}]/168 + A71[{1, 4, 5, 2, 7, 3, 6}]/168 + 
     A71[{1, 4, 5, 3, 2, 6, 7}]/84 - A71[{1, 4, 5, 3, 2, 7, 6}]/84 - 
     A71[{1, 4, 5, 3, 6, 2, 7}]/168 + A71[{1, 4, 5, 3, 7, 2, 6}]/168 - 
     A71[{1, 4, 6, 2, 7, 3, 5}]/168 - A71[{1, 4, 6, 3, 7, 2, 5}]/168 + 
     A71[{1, 4, 6, 7, 2, 3, 5}]/84 + A71[{1, 4, 6, 7, 3, 2, 5}]/84 + 
     A71[{1, 4, 7, 2, 6, 3, 5}]/168 + A71[{1, 4, 7, 3, 6, 2, 5}]/168 - 
     A71[{1, 4, 7, 6, 2, 3, 5}]/84 - A71[{1, 4, 7, 6, 3, 2, 5}]/84 + 
     A71[{1, 5, 2, 3, 4, 6, 7}]/84 - A71[{1, 5, 2, 3, 4, 7, 6}]/84 - 
     A71[{1, 5, 2, 3, 6, 4, 7}]/168 + A71[{1, 5, 2, 3, 7, 4, 6}]/168 + 
     A71[{1, 5, 2, 4, 3, 6, 7}]/84 - A71[{1, 5, 2, 4, 3, 7, 6}]/84 - 
     A71[{1, 5, 2, 4, 6, 3, 7}]/168 + A71[{1, 5, 2, 4, 7, 3, 6}]/168 + 
     A71[{1, 5, 3, 2, 4, 6, 7}]/84 - A71[{1, 5, 3, 2, 4, 7, 6}]/84 - 
     A71[{1, 5, 3, 2, 6, 4, 7}]/168 + A71[{1, 5, 3, 2, 7, 4, 6}]/168 + 
     A71[{1, 5, 3, 4, 2, 6, 7}]/84 - A71[{1, 5, 3, 4, 2, 7, 6}]/84 - 
     A71[{1, 5, 3, 4, 6, 2, 7}]/168 + A71[{1, 5, 3, 4, 7, 2, 6}]/168 + 
     A71[{1, 5, 4, 2, 3, 6, 7}]/84 - A71[{1, 5, 4, 2, 3, 7, 6}]/84 - 
     A71[{1, 5, 4, 2, 6, 3, 7}]/168 + A71[{1, 5, 4, 2, 7, 3, 6}]/168 + 
     A71[{1, 5, 4, 3, 2, 6, 7}]/84 - A71[{1, 5, 4, 3, 2, 7, 6}]/84 - 
     A71[{1, 5, 4, 3, 6, 2, 7}]/168 + A71[{1, 5, 4, 3, 7, 2, 6}]/168 + 
     A71[{1, 6, 2, 3, 4, 5, 7}]/168 + A71[{1, 6, 2, 3, 5, 4, 7}]/168 + 
     A71[{1, 6, 2, 4, 3, 5, 7}]/168 + A71[{1, 6, 2, 4, 5, 3, 7}]/168 + 
     A71[{1, 6, 2, 5, 3, 4, 7}]/168 + A71[{1, 6, 2, 5, 4, 3, 7}]/168 + 
     A71[{1, 6, 3, 2, 4, 5, 7}]/168 + A71[{1, 6, 3, 2, 5, 4, 7}]/168 + 
     A71[{1, 6, 3, 4, 2, 5, 7}]/168 + A71[{1, 6, 3, 4, 5, 2, 7}]/168 + 
     A71[{1, 6, 3, 5, 2, 4, 7}]/168 + A71[{1, 6, 3, 5, 4, 2, 7}]/168 + 
     A71[{1, 6, 4, 2, 3, 5, 7}]/168 + A71[{1, 6, 4, 2, 5, 3, 7}]/168 + 
     A71[{1, 6, 4, 3, 2, 5, 7}]/168 + A71[{1, 6, 4, 3, 5, 2, 7}]/168 + 
     A71[{1, 6, 4, 5, 2, 3, 7}]/168 + A71[{1, 6, 4, 5, 3, 2, 7}]/168 + 
     A71[{1, 6, 5, 2, 3, 4, 7}]/168 + A71[{1, 6, 5, 2, 4, 3, 7}]/168 + 
     A71[{1, 6, 5, 3, 2, 4, 7}]/168 + A71[{1, 6, 5, 3, 4, 2, 7}]/168 + 
     A71[{1, 6, 5, 4, 2, 3, 7}]/168 + A71[{1, 6, 5, 4, 3, 2, 7}]/168
 
A71rep[4, 2] = A71[{1, 2, 3, 4, 5, 6, 7}]/168 - A71[{1, 2, 3, 4, 5, 7, 6}]/
      168 + A71[{1, 2, 3, 4, 6, 5, 7}]/168 + A71[{1, 2, 3, 4, 6, 7, 5}]/168 - 
     A71[{1, 2, 3, 4, 7, 5, 6}]/168 - A71[{1, 2, 3, 4, 7, 6, 5}]/168 + 
     A71[{1, 2, 3, 5, 4, 6, 7}]/168 - A71[{1, 2, 3, 5, 4, 7, 6}]/168 + 
     A71[{1, 2, 3, 5, 6, 4, 7}]/168 + A71[{1, 2, 3, 5, 6, 7, 4}]/168 - 
     A71[{1, 2, 3, 5, 7, 4, 6}]/168 - A71[{1, 2, 3, 5, 7, 6, 4}]/168 - 
     A71[{1, 2, 3, 6, 4, 5, 7}]/168 + A71[{1, 2, 3, 6, 4, 7, 5}]/168 - 
     A71[{1, 2, 3, 6, 5, 4, 7}]/168 + A71[{1, 2, 3, 6, 5, 7, 4}]/168 + 
     A71[{1, 2, 3, 6, 7, 4, 5}]/168 + A71[{1, 2, 3, 6, 7, 5, 4}]/168 + 
     A71[{1, 2, 3, 7, 4, 5, 6}]/168 - A71[{1, 2, 3, 7, 4, 6, 5}]/168 + 
     A71[{1, 2, 3, 7, 5, 4, 6}]/168 - A71[{1, 2, 3, 7, 5, 6, 4}]/168 - 
     A71[{1, 2, 3, 7, 6, 4, 5}]/168 - A71[{1, 2, 3, 7, 6, 5, 4}]/168 + 
     A71[{1, 2, 4, 3, 5, 6, 7}]/168 - A71[{1, 2, 4, 3, 5, 7, 6}]/168 + 
     A71[{1, 2, 4, 3, 6, 5, 7}]/168 + A71[{1, 2, 4, 3, 6, 7, 5}]/168 - 
     A71[{1, 2, 4, 3, 7, 5, 6}]/168 - A71[{1, 2, 4, 3, 7, 6, 5}]/168 + 
     A71[{1, 2, 4, 5, 3, 6, 7}]/168 - A71[{1, 2, 4, 5, 3, 7, 6}]/168 + 
     A71[{1, 2, 4, 5, 6, 3, 7}]/168 + A71[{1, 2, 4, 5, 6, 7, 3}]/168 - 
     A71[{1, 2, 4, 5, 7, 3, 6}]/168 - A71[{1, 2, 4, 5, 7, 6, 3}]/168 - 
     A71[{1, 2, 4, 6, 3, 5, 7}]/168 + A71[{1, 2, 4, 6, 3, 7, 5}]/168 - 
     A71[{1, 2, 4, 6, 5, 3, 7}]/168 + A71[{1, 2, 4, 6, 5, 7, 3}]/168 + 
     A71[{1, 2, 4, 6, 7, 3, 5}]/168 + A71[{1, 2, 4, 6, 7, 5, 3}]/168 + 
     A71[{1, 2, 4, 7, 3, 5, 6}]/168 - A71[{1, 2, 4, 7, 3, 6, 5}]/168 + 
     A71[{1, 2, 4, 7, 5, 3, 6}]/168 - A71[{1, 2, 4, 7, 5, 6, 3}]/168 - 
     A71[{1, 2, 4, 7, 6, 3, 5}]/168 - A71[{1, 2, 4, 7, 6, 5, 3}]/168 + 
     A71[{1, 2, 5, 3, 4, 6, 7}]/168 - A71[{1, 2, 5, 3, 4, 7, 6}]/168 + 
     A71[{1, 2, 5, 3, 6, 4, 7}]/168 + A71[{1, 2, 5, 3, 6, 7, 4}]/168 - 
     A71[{1, 2, 5, 3, 7, 4, 6}]/168 - A71[{1, 2, 5, 3, 7, 6, 4}]/168 + 
     A71[{1, 2, 5, 4, 3, 6, 7}]/168 - A71[{1, 2, 5, 4, 3, 7, 6}]/168 + 
     A71[{1, 2, 5, 4, 6, 3, 7}]/168 + A71[{1, 2, 5, 4, 6, 7, 3}]/168 - 
     A71[{1, 2, 5, 4, 7, 3, 6}]/168 - A71[{1, 2, 5, 4, 7, 6, 3}]/168 - 
     A71[{1, 2, 5, 6, 3, 4, 7}]/168 + A71[{1, 2, 5, 6, 3, 7, 4}]/168 - 
     A71[{1, 2, 5, 6, 4, 3, 7}]/168 + A71[{1, 2, 5, 6, 4, 7, 3}]/168 + 
     A71[{1, 2, 5, 6, 7, 3, 4}]/168 + A71[{1, 2, 5, 6, 7, 4, 3}]/168 + 
     A71[{1, 2, 5, 7, 3, 4, 6}]/168 - A71[{1, 2, 5, 7, 3, 6, 4}]/168 + 
     A71[{1, 2, 5, 7, 4, 3, 6}]/168 - A71[{1, 2, 5, 7, 4, 6, 3}]/168 - 
     A71[{1, 2, 5, 7, 6, 3, 4}]/168 - A71[{1, 2, 5, 7, 6, 4, 3}]/168 + 
     A71[{1, 2, 6, 3, 4, 5, 7}]/168 - A71[{1, 2, 6, 3, 4, 7, 5}]/168 + 
     A71[{1, 2, 6, 3, 5, 4, 7}]/168 - A71[{1, 2, 6, 3, 5, 7, 4}]/168 + 
     A71[{1, 2, 6, 3, 7, 4, 5}]/168 + A71[{1, 2, 6, 3, 7, 5, 4}]/168 + 
     A71[{1, 2, 6, 4, 3, 5, 7}]/168 - A71[{1, 2, 6, 4, 3, 7, 5}]/168 + 
     A71[{1, 2, 6, 4, 5, 3, 7}]/168 - A71[{1, 2, 6, 4, 5, 7, 3}]/168 + 
     A71[{1, 2, 6, 4, 7, 3, 5}]/168 + A71[{1, 2, 6, 4, 7, 5, 3}]/168 + 
     A71[{1, 2, 6, 5, 3, 4, 7}]/168 - A71[{1, 2, 6, 5, 3, 7, 4}]/168 + 
     A71[{1, 2, 6, 5, 4, 3, 7}]/168 - A71[{1, 2, 6, 5, 4, 7, 3}]/168 + 
     A71[{1, 2, 6, 5, 7, 3, 4}]/168 + A71[{1, 2, 6, 5, 7, 4, 3}]/168 + 
     A71[{1, 2, 6, 7, 3, 4, 5}]/168 + A71[{1, 2, 6, 7, 3, 5, 4}]/168 + 
     A71[{1, 2, 6, 7, 4, 3, 5}]/168 + A71[{1, 2, 6, 7, 4, 5, 3}]/168 + 
     A71[{1, 2, 6, 7, 5, 3, 4}]/168 + A71[{1, 2, 6, 7, 5, 4, 3}]/168 - 
     A71[{1, 2, 7, 3, 4, 5, 6}]/168 + A71[{1, 2, 7, 3, 4, 6, 5}]/168 - 
     A71[{1, 2, 7, 3, 5, 4, 6}]/168 + A71[{1, 2, 7, 3, 5, 6, 4}]/168 - 
     A71[{1, 2, 7, 3, 6, 4, 5}]/168 - A71[{1, 2, 7, 3, 6, 5, 4}]/168 - 
     A71[{1, 2, 7, 4, 3, 5, 6}]/168 + A71[{1, 2, 7, 4, 3, 6, 5}]/168 - 
     A71[{1, 2, 7, 4, 5, 3, 6}]/168 + A71[{1, 2, 7, 4, 5, 6, 3}]/168 - 
     A71[{1, 2, 7, 4, 6, 3, 5}]/168 - A71[{1, 2, 7, 4, 6, 5, 3}]/168 - 
     A71[{1, 2, 7, 5, 3, 4, 6}]/168 + A71[{1, 2, 7, 5, 3, 6, 4}]/168 - 
     A71[{1, 2, 7, 5, 4, 3, 6}]/168 + A71[{1, 2, 7, 5, 4, 6, 3}]/168 - 
     A71[{1, 2, 7, 5, 6, 3, 4}]/168 - A71[{1, 2, 7, 5, 6, 4, 3}]/168 - 
     A71[{1, 2, 7, 6, 3, 4, 5}]/168 - A71[{1, 2, 7, 6, 3, 5, 4}]/168 - 
     A71[{1, 2, 7, 6, 4, 3, 5}]/168 - A71[{1, 2, 7, 6, 4, 5, 3}]/168 - 
     A71[{1, 2, 7, 6, 5, 3, 4}]/168 - A71[{1, 2, 7, 6, 5, 4, 3}]/168 + 
     A71[{1, 3, 2, 4, 5, 6, 7}]/168 - A71[{1, 3, 2, 4, 5, 7, 6}]/168 + 
     A71[{1, 3, 2, 4, 6, 5, 7}]/168 + A71[{1, 3, 2, 4, 6, 7, 5}]/168 - 
     A71[{1, 3, 2, 4, 7, 5, 6}]/168 - A71[{1, 3, 2, 4, 7, 6, 5}]/168 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/168 - A71[{1, 3, 2, 5, 4, 7, 6}]/168 + 
     A71[{1, 3, 2, 5, 6, 4, 7}]/168 + A71[{1, 3, 2, 5, 6, 7, 4}]/168 - 
     A71[{1, 3, 2, 5, 7, 4, 6}]/168 - A71[{1, 3, 2, 5, 7, 6, 4}]/168 - 
     A71[{1, 3, 2, 6, 4, 5, 7}]/168 + A71[{1, 3, 2, 6, 4, 7, 5}]/168 - 
     A71[{1, 3, 2, 6, 5, 4, 7}]/168 + A71[{1, 3, 2, 6, 5, 7, 4}]/168 + 
     A71[{1, 3, 2, 6, 7, 4, 5}]/168 + A71[{1, 3, 2, 6, 7, 5, 4}]/168 + 
     A71[{1, 3, 2, 7, 4, 5, 6}]/168 - A71[{1, 3, 2, 7, 4, 6, 5}]/168 + 
     A71[{1, 3, 2, 7, 5, 4, 6}]/168 - A71[{1, 3, 2, 7, 5, 6, 4}]/168 - 
     A71[{1, 3, 2, 7, 6, 4, 5}]/168 - A71[{1, 3, 2, 7, 6, 5, 4}]/168 + 
     A71[{1, 3, 4, 2, 5, 6, 7}]/168 - A71[{1, 3, 4, 2, 5, 7, 6}]/168 + 
     A71[{1, 3, 4, 2, 6, 5, 7}]/168 + A71[{1, 3, 4, 2, 6, 7, 5}]/168 - 
     A71[{1, 3, 4, 2, 7, 5, 6}]/168 - A71[{1, 3, 4, 2, 7, 6, 5}]/168 + 
     A71[{1, 3, 4, 5, 2, 6, 7}]/168 - A71[{1, 3, 4, 5, 2, 7, 6}]/168 + 
     A71[{1, 3, 4, 5, 6, 2, 7}]/168 - A71[{1, 3, 4, 5, 7, 2, 6}]/168 - 
     A71[{1, 3, 4, 6, 2, 5, 7}]/168 + A71[{1, 3, 4, 6, 2, 7, 5}]/168 - 
     A71[{1, 3, 4, 6, 5, 2, 7}]/168 + A71[{1, 3, 4, 6, 7, 2, 5}]/168 + 
     A71[{1, 3, 4, 7, 2, 5, 6}]/168 - A71[{1, 3, 4, 7, 2, 6, 5}]/168 + 
     A71[{1, 3, 4, 7, 5, 2, 6}]/168 - A71[{1, 3, 4, 7, 6, 2, 5}]/168 + 
     A71[{1, 3, 5, 2, 4, 6, 7}]/168 - A71[{1, 3, 5, 2, 4, 7, 6}]/168 + 
     A71[{1, 3, 5, 2, 6, 4, 7}]/168 + A71[{1, 3, 5, 2, 6, 7, 4}]/168 - 
     A71[{1, 3, 5, 2, 7, 4, 6}]/168 - A71[{1, 3, 5, 2, 7, 6, 4}]/168 + 
     A71[{1, 3, 5, 4, 2, 6, 7}]/168 - A71[{1, 3, 5, 4, 2, 7, 6}]/168 + 
     A71[{1, 3, 5, 4, 6, 2, 7}]/168 - A71[{1, 3, 5, 4, 7, 2, 6}]/168 - 
     A71[{1, 3, 5, 6, 2, 4, 7}]/168 + A71[{1, 3, 5, 6, 2, 7, 4}]/168 - 
     A71[{1, 3, 5, 6, 4, 2, 7}]/168 + A71[{1, 3, 5, 6, 7, 2, 4}]/168 + 
     A71[{1, 3, 5, 7, 2, 4, 6}]/168 - A71[{1, 3, 5, 7, 2, 6, 4}]/168 + 
     A71[{1, 3, 5, 7, 4, 2, 6}]/168 - A71[{1, 3, 5, 7, 6, 2, 4}]/168 + 
     A71[{1, 3, 6, 2, 4, 5, 7}]/168 - A71[{1, 3, 6, 2, 4, 7, 5}]/168 + 
     A71[{1, 3, 6, 2, 5, 4, 7}]/168 - A71[{1, 3, 6, 2, 5, 7, 4}]/168 + 
     A71[{1, 3, 6, 2, 7, 4, 5}]/168 + A71[{1, 3, 6, 2, 7, 5, 4}]/168 + 
     A71[{1, 3, 6, 4, 2, 5, 7}]/168 - A71[{1, 3, 6, 4, 2, 7, 5}]/168 + 
     A71[{1, 3, 6, 4, 5, 2, 7}]/168 + A71[{1, 3, 6, 4, 7, 2, 5}]/168 + 
     A71[{1, 3, 6, 5, 2, 4, 7}]/168 - A71[{1, 3, 6, 5, 2, 7, 4}]/168 + 
     A71[{1, 3, 6, 5, 4, 2, 7}]/168 + A71[{1, 3, 6, 5, 7, 2, 4}]/168 + 
     A71[{1, 3, 6, 7, 2, 4, 5}]/168 + A71[{1, 3, 6, 7, 2, 5, 4}]/168 + 
     A71[{1, 3, 6, 7, 4, 2, 5}]/168 + A71[{1, 3, 6, 7, 5, 2, 4}]/168 - 
     A71[{1, 3, 7, 2, 4, 5, 6}]/168 + A71[{1, 3, 7, 2, 4, 6, 5}]/168 - 
     A71[{1, 3, 7, 2, 5, 4, 6}]/168 + A71[{1, 3, 7, 2, 5, 6, 4}]/168 - 
     A71[{1, 3, 7, 2, 6, 4, 5}]/168 - A71[{1, 3, 7, 2, 6, 5, 4}]/168 - 
     A71[{1, 3, 7, 4, 2, 5, 6}]/168 + A71[{1, 3, 7, 4, 2, 6, 5}]/168 - 
     A71[{1, 3, 7, 4, 5, 2, 6}]/168 - A71[{1, 3, 7, 4, 6, 2, 5}]/168 - 
     A71[{1, 3, 7, 5, 2, 4, 6}]/168 + A71[{1, 3, 7, 5, 2, 6, 4}]/168 - 
     A71[{1, 3, 7, 5, 4, 2, 6}]/168 - A71[{1, 3, 7, 5, 6, 2, 4}]/168 - 
     A71[{1, 3, 7, 6, 2, 4, 5}]/168 - A71[{1, 3, 7, 6, 2, 5, 4}]/168 - 
     A71[{1, 3, 7, 6, 4, 2, 5}]/168 - A71[{1, 3, 7, 6, 5, 2, 4}]/168 + 
     A71[{1, 4, 2, 3, 5, 6, 7}]/168 - A71[{1, 4, 2, 3, 5, 7, 6}]/168 + 
     A71[{1, 4, 2, 3, 6, 5, 7}]/168 + A71[{1, 4, 2, 3, 6, 7, 5}]/168 - 
     A71[{1, 4, 2, 3, 7, 5, 6}]/168 - A71[{1, 4, 2, 3, 7, 6, 5}]/168 + 
     A71[{1, 4, 2, 5, 3, 6, 7}]/168 - A71[{1, 4, 2, 5, 3, 7, 6}]/168 + 
     A71[{1, 4, 2, 5, 6, 3, 7}]/168 - A71[{1, 4, 2, 5, 7, 3, 6}]/168 - 
     A71[{1, 4, 2, 6, 3, 5, 7}]/168 + A71[{1, 4, 2, 6, 3, 7, 5}]/168 - 
     A71[{1, 4, 2, 6, 5, 3, 7}]/168 + A71[{1, 4, 2, 6, 7, 3, 5}]/168 + 
     A71[{1, 4, 2, 7, 3, 5, 6}]/168 - A71[{1, 4, 2, 7, 3, 6, 5}]/168 + 
     A71[{1, 4, 2, 7, 5, 3, 6}]/168 - A71[{1, 4, 2, 7, 6, 3, 5}]/168 + 
     A71[{1, 4, 3, 2, 5, 6, 7}]/168 - A71[{1, 4, 3, 2, 5, 7, 6}]/168 + 
     A71[{1, 4, 3, 2, 6, 5, 7}]/168 + A71[{1, 4, 3, 2, 6, 7, 5}]/168 - 
     A71[{1, 4, 3, 2, 7, 5, 6}]/168 - A71[{1, 4, 3, 2, 7, 6, 5}]/168 + 
     A71[{1, 4, 3, 5, 2, 6, 7}]/168 - A71[{1, 4, 3, 5, 2, 7, 6}]/168 + 
     A71[{1, 4, 3, 5, 6, 2, 7}]/168 - A71[{1, 4, 3, 5, 7, 2, 6}]/168 - 
     A71[{1, 4, 3, 6, 2, 5, 7}]/168 + A71[{1, 4, 3, 6, 2, 7, 5}]/168 - 
     A71[{1, 4, 3, 6, 5, 2, 7}]/168 + A71[{1, 4, 3, 6, 7, 2, 5}]/168 + 
     A71[{1, 4, 3, 7, 2, 5, 6}]/168 - A71[{1, 4, 3, 7, 2, 6, 5}]/168 + 
     A71[{1, 4, 3, 7, 5, 2, 6}]/168 - A71[{1, 4, 3, 7, 6, 2, 5}]/168 + 
     A71[{1, 4, 5, 2, 3, 6, 7}]/168 - A71[{1, 4, 5, 2, 3, 7, 6}]/168 + 
     A71[{1, 4, 5, 2, 6, 3, 7}]/168 - A71[{1, 4, 5, 2, 7, 3, 6}]/168 + 
     A71[{1, 4, 5, 3, 2, 6, 7}]/168 - A71[{1, 4, 5, 3, 2, 7, 6}]/168 + 
     A71[{1, 4, 5, 3, 6, 2, 7}]/168 - A71[{1, 4, 5, 3, 7, 2, 6}]/168 - 
     A71[{1, 4, 5, 6, 2, 3, 7}]/168 - A71[{1, 4, 5, 6, 3, 2, 7}]/168 + 
     A71[{1, 4, 5, 7, 2, 3, 6}]/168 + A71[{1, 4, 5, 7, 3, 2, 6}]/168 + 
     A71[{1, 4, 6, 2, 3, 5, 7}]/168 - A71[{1, 4, 6, 2, 3, 7, 5}]/168 + 
     A71[{1, 4, 6, 2, 5, 3, 7}]/168 + A71[{1, 4, 6, 2, 7, 3, 5}]/168 + 
     A71[{1, 4, 6, 3, 2, 5, 7}]/168 - A71[{1, 4, 6, 3, 2, 7, 5}]/168 + 
     A71[{1, 4, 6, 3, 5, 2, 7}]/168 + A71[{1, 4, 6, 3, 7, 2, 5}]/168 + 
     A71[{1, 4, 6, 5, 2, 3, 7}]/168 + A71[{1, 4, 6, 5, 3, 2, 7}]/168 + 
     A71[{1, 4, 6, 7, 2, 3, 5}]/168 + A71[{1, 4, 6, 7, 3, 2, 5}]/168 - 
     A71[{1, 4, 7, 2, 3, 5, 6}]/168 + A71[{1, 4, 7, 2, 3, 6, 5}]/168 - 
     A71[{1, 4, 7, 2, 5, 3, 6}]/168 - A71[{1, 4, 7, 2, 6, 3, 5}]/168 - 
     A71[{1, 4, 7, 3, 2, 5, 6}]/168 + A71[{1, 4, 7, 3, 2, 6, 5}]/168 - 
     A71[{1, 4, 7, 3, 5, 2, 6}]/168 - A71[{1, 4, 7, 3, 6, 2, 5}]/168 - 
     A71[{1, 4, 7, 5, 2, 3, 6}]/168 - A71[{1, 4, 7, 5, 3, 2, 6}]/168 - 
     A71[{1, 4, 7, 6, 2, 3, 5}]/168 - A71[{1, 4, 7, 6, 3, 2, 5}]/168 + 
     A71[{1, 5, 2, 3, 4, 6, 7}]/168 - A71[{1, 5, 2, 3, 4, 7, 6}]/168 + 
     A71[{1, 5, 2, 3, 6, 4, 7}]/168 - A71[{1, 5, 2, 3, 7, 4, 6}]/168 + 
     A71[{1, 5, 2, 4, 3, 6, 7}]/168 - A71[{1, 5, 2, 4, 3, 7, 6}]/168 + 
     A71[{1, 5, 2, 4, 6, 3, 7}]/168 - A71[{1, 5, 2, 4, 7, 3, 6}]/168 - 
     A71[{1, 5, 2, 6, 3, 4, 7}]/168 - A71[{1, 5, 2, 6, 4, 3, 7}]/168 + 
     A71[{1, 5, 2, 7, 3, 4, 6}]/168 + A71[{1, 5, 2, 7, 4, 3, 6}]/168 + 
     A71[{1, 5, 3, 2, 4, 6, 7}]/168 - A71[{1, 5, 3, 2, 4, 7, 6}]/168 + 
     A71[{1, 5, 3, 2, 6, 4, 7}]/168 - A71[{1, 5, 3, 2, 7, 4, 6}]/168 + 
     A71[{1, 5, 3, 4, 2, 6, 7}]/168 - A71[{1, 5, 3, 4, 2, 7, 6}]/168 + 
     A71[{1, 5, 3, 4, 6, 2, 7}]/168 - A71[{1, 5, 3, 4, 7, 2, 6}]/168 - 
     A71[{1, 5, 3, 6, 2, 4, 7}]/168 - A71[{1, 5, 3, 6, 4, 2, 7}]/168 + 
     A71[{1, 5, 3, 7, 2, 4, 6}]/168 + A71[{1, 5, 3, 7, 4, 2, 6}]/168 + 
     A71[{1, 5, 4, 2, 3, 6, 7}]/168 - A71[{1, 5, 4, 2, 3, 7, 6}]/168 + 
     A71[{1, 5, 4, 2, 6, 3, 7}]/168 - A71[{1, 5, 4, 2, 7, 3, 6}]/168 + 
     A71[{1, 5, 4, 3, 2, 6, 7}]/168 - A71[{1, 5, 4, 3, 2, 7, 6}]/168 + 
     A71[{1, 5, 4, 3, 6, 2, 7}]/168 - A71[{1, 5, 4, 3, 7, 2, 6}]/168 - 
     A71[{1, 5, 4, 6, 2, 3, 7}]/168 - A71[{1, 5, 4, 6, 3, 2, 7}]/168 + 
     A71[{1, 5, 4, 7, 2, 3, 6}]/168 + A71[{1, 5, 4, 7, 3, 2, 6}]/168 + 
     A71[{1, 5, 6, 2, 3, 4, 7}]/168 + A71[{1, 5, 6, 2, 4, 3, 7}]/168 + 
     A71[{1, 5, 6, 3, 2, 4, 7}]/168 + A71[{1, 5, 6, 3, 4, 2, 7}]/168 + 
     A71[{1, 5, 6, 4, 2, 3, 7}]/168 + A71[{1, 5, 6, 4, 3, 2, 7}]/168 - 
     A71[{1, 5, 7, 2, 3, 4, 6}]/168 - A71[{1, 5, 7, 2, 4, 3, 6}]/168 - 
     A71[{1, 5, 7, 3, 2, 4, 6}]/168 - A71[{1, 5, 7, 3, 4, 2, 6}]/168 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/168 - A71[{1, 5, 7, 4, 3, 2, 6}]/168 - 
     A71[{1, 6, 2, 3, 4, 5, 7}]/168 - A71[{1, 6, 2, 3, 5, 4, 7}]/168 - 
     A71[{1, 6, 2, 4, 3, 5, 7}]/168 - A71[{1, 6, 2, 4, 5, 3, 7}]/168 - 
     A71[{1, 6, 2, 5, 3, 4, 7}]/168 - A71[{1, 6, 2, 5, 4, 3, 7}]/168 - 
     A71[{1, 6, 3, 2, 4, 5, 7}]/168 - A71[{1, 6, 3, 2, 5, 4, 7}]/168 - 
     A71[{1, 6, 3, 4, 2, 5, 7}]/168 - A71[{1, 6, 3, 4, 5, 2, 7}]/168 - 
     A71[{1, 6, 3, 5, 2, 4, 7}]/168 - A71[{1, 6, 3, 5, 4, 2, 7}]/168 - 
     A71[{1, 6, 4, 2, 3, 5, 7}]/168 - A71[{1, 6, 4, 2, 5, 3, 7}]/168 - 
     A71[{1, 6, 4, 3, 2, 5, 7}]/168 - A71[{1, 6, 4, 3, 5, 2, 7}]/168 - 
     A71[{1, 6, 4, 5, 2, 3, 7}]/168 - A71[{1, 6, 4, 5, 3, 2, 7}]/168 - 
     A71[{1, 6, 5, 2, 3, 4, 7}]/168 - A71[{1, 6, 5, 2, 4, 3, 7}]/168 - 
     A71[{1, 6, 5, 3, 2, 4, 7}]/168 - A71[{1, 6, 5, 3, 4, 2, 7}]/168 - 
     A71[{1, 6, 5, 4, 2, 3, 7}]/168 - A71[{1, 6, 5, 4, 3, 2, 7}]/168
 
A71rep[4, 3] = A71[{1, 2, 3, 4, 5, 6, 7}]/168 - A71[{1, 2, 3, 4, 5, 7, 6}]/
      168 + A71[{1, 2, 3, 4, 6, 7, 5}]/168 - A71[{1, 2, 3, 4, 7, 6, 5}]/168 + 
     A71[{1, 2, 3, 5, 4, 6, 7}]/168 - A71[{1, 2, 3, 5, 4, 7, 6}]/168 + 
     A71[{1, 2, 3, 5, 6, 7, 4}]/168 - A71[{1, 2, 3, 5, 7, 6, 4}]/168 + 
     A71[{1, 2, 3, 6, 4, 5, 7}]/84 + A71[{1, 2, 3, 6, 5, 4, 7}]/84 + 
     A71[{1, 2, 3, 6, 7, 4, 5}]/168 + A71[{1, 2, 3, 6, 7, 5, 4}]/168 - 
     A71[{1, 2, 3, 7, 4, 5, 6}]/84 - A71[{1, 2, 3, 7, 5, 4, 6}]/84 - 
     A71[{1, 2, 3, 7, 6, 4, 5}]/168 - A71[{1, 2, 3, 7, 6, 5, 4}]/168 + 
     A71[{1, 2, 4, 3, 5, 6, 7}]/168 - A71[{1, 2, 4, 3, 5, 7, 6}]/168 + 
     A71[{1, 2, 4, 3, 6, 7, 5}]/168 - A71[{1, 2, 4, 3, 7, 6, 5}]/168 + 
     A71[{1, 2, 4, 5, 3, 6, 7}]/168 - A71[{1, 2, 4, 5, 3, 7, 6}]/168 + 
     A71[{1, 2, 4, 5, 6, 7, 3}]/168 - A71[{1, 2, 4, 5, 7, 6, 3}]/168 + 
     A71[{1, 2, 4, 6, 3, 5, 7}]/84 + A71[{1, 2, 4, 6, 5, 3, 7}]/84 + 
     A71[{1, 2, 4, 6, 7, 3, 5}]/168 + A71[{1, 2, 4, 6, 7, 5, 3}]/168 - 
     A71[{1, 2, 4, 7, 3, 5, 6}]/84 - A71[{1, 2, 4, 7, 5, 3, 6}]/84 - 
     A71[{1, 2, 4, 7, 6, 3, 5}]/168 - A71[{1, 2, 4, 7, 6, 5, 3}]/168 + 
     A71[{1, 2, 5, 3, 4, 6, 7}]/168 - A71[{1, 2, 5, 3, 4, 7, 6}]/168 + 
     A71[{1, 2, 5, 3, 6, 7, 4}]/168 - A71[{1, 2, 5, 3, 7, 6, 4}]/168 + 
     A71[{1, 2, 5, 4, 3, 6, 7}]/168 - A71[{1, 2, 5, 4, 3, 7, 6}]/168 + 
     A71[{1, 2, 5, 4, 6, 7, 3}]/168 - A71[{1, 2, 5, 4, 7, 6, 3}]/168 + 
     A71[{1, 2, 5, 6, 3, 4, 7}]/84 + A71[{1, 2, 5, 6, 4, 3, 7}]/84 + 
     A71[{1, 2, 5, 6, 7, 3, 4}]/168 + A71[{1, 2, 5, 6, 7, 4, 3}]/168 - 
     A71[{1, 2, 5, 7, 3, 4, 6}]/84 - A71[{1, 2, 5, 7, 4, 3, 6}]/84 - 
     A71[{1, 2, 5, 7, 6, 3, 4}]/168 - A71[{1, 2, 5, 7, 6, 4, 3}]/168 - 
     A71[{1, 2, 6, 3, 4, 5, 7}]/84 + A71[{1, 2, 6, 3, 4, 7, 5}]/84 - 
     A71[{1, 2, 6, 3, 5, 4, 7}]/84 + A71[{1, 2, 6, 3, 5, 7, 4}]/84 - 
     A71[{1, 2, 6, 4, 3, 5, 7}]/84 + A71[{1, 2, 6, 4, 3, 7, 5}]/84 - 
     A71[{1, 2, 6, 4, 5, 3, 7}]/84 + A71[{1, 2, 6, 4, 5, 7, 3}]/84 - 
     A71[{1, 2, 6, 5, 3, 4, 7}]/84 + A71[{1, 2, 6, 5, 3, 7, 4}]/84 - 
     A71[{1, 2, 6, 5, 4, 3, 7}]/84 + A71[{1, 2, 6, 5, 4, 7, 3}]/84 + 
     A71[{1, 2, 6, 7, 3, 4, 5}]/168 + A71[{1, 2, 6, 7, 3, 5, 4}]/168 + 
     A71[{1, 2, 6, 7, 4, 3, 5}]/168 + A71[{1, 2, 6, 7, 4, 5, 3}]/168 + 
     A71[{1, 2, 6, 7, 5, 3, 4}]/168 + A71[{1, 2, 6, 7, 5, 4, 3}]/168 + 
     A71[{1, 2, 7, 3, 4, 5, 6}]/84 - A71[{1, 2, 7, 3, 4, 6, 5}]/84 + 
     A71[{1, 2, 7, 3, 5, 4, 6}]/84 - A71[{1, 2, 7, 3, 5, 6, 4}]/84 + 
     A71[{1, 2, 7, 4, 3, 5, 6}]/84 - A71[{1, 2, 7, 4, 3, 6, 5}]/84 + 
     A71[{1, 2, 7, 4, 5, 3, 6}]/84 - A71[{1, 2, 7, 4, 5, 6, 3}]/84 + 
     A71[{1, 2, 7, 5, 3, 4, 6}]/84 - A71[{1, 2, 7, 5, 3, 6, 4}]/84 + 
     A71[{1, 2, 7, 5, 4, 3, 6}]/84 - A71[{1, 2, 7, 5, 4, 6, 3}]/84 - 
     A71[{1, 2, 7, 6, 3, 4, 5}]/168 - A71[{1, 2, 7, 6, 3, 5, 4}]/168 - 
     A71[{1, 2, 7, 6, 4, 3, 5}]/168 - A71[{1, 2, 7, 6, 4, 5, 3}]/168 - 
     A71[{1, 2, 7, 6, 5, 3, 4}]/168 - A71[{1, 2, 7, 6, 5, 4, 3}]/168 + 
     A71[{1, 3, 2, 4, 5, 6, 7}]/168 - A71[{1, 3, 2, 4, 5, 7, 6}]/168 + 
     A71[{1, 3, 2, 4, 6, 7, 5}]/168 - A71[{1, 3, 2, 4, 7, 6, 5}]/168 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/168 - A71[{1, 3, 2, 5, 4, 7, 6}]/168 + 
     A71[{1, 3, 2, 5, 6, 7, 4}]/168 - A71[{1, 3, 2, 5, 7, 6, 4}]/168 + 
     A71[{1, 3, 2, 6, 4, 5, 7}]/84 + A71[{1, 3, 2, 6, 5, 4, 7}]/84 + 
     A71[{1, 3, 2, 6, 7, 4, 5}]/168 + A71[{1, 3, 2, 6, 7, 5, 4}]/168 - 
     A71[{1, 3, 2, 7, 4, 5, 6}]/84 - A71[{1, 3, 2, 7, 5, 4, 6}]/84 - 
     A71[{1, 3, 2, 7, 6, 4, 5}]/168 - A71[{1, 3, 2, 7, 6, 5, 4}]/168 + 
     A71[{1, 3, 4, 2, 5, 6, 7}]/168 - A71[{1, 3, 4, 2, 5, 7, 6}]/168 + 
     A71[{1, 3, 4, 2, 6, 7, 5}]/168 - A71[{1, 3, 4, 2, 7, 6, 5}]/168 + 
     A71[{1, 3, 4, 5, 2, 6, 7}]/168 - A71[{1, 3, 4, 5, 2, 7, 6}]/168 + 
     A71[{1, 3, 4, 6, 2, 5, 7}]/84 + A71[{1, 3, 4, 6, 5, 2, 7}]/84 + 
     A71[{1, 3, 4, 6, 7, 2, 5}]/168 - A71[{1, 3, 4, 7, 2, 5, 6}]/84 - 
     A71[{1, 3, 4, 7, 5, 2, 6}]/84 - A71[{1, 3, 4, 7, 6, 2, 5}]/168 + 
     A71[{1, 3, 5, 2, 4, 6, 7}]/168 - A71[{1, 3, 5, 2, 4, 7, 6}]/168 + 
     A71[{1, 3, 5, 2, 6, 7, 4}]/168 - A71[{1, 3, 5, 2, 7, 6, 4}]/168 + 
     A71[{1, 3, 5, 4, 2, 6, 7}]/168 - A71[{1, 3, 5, 4, 2, 7, 6}]/168 + 
     A71[{1, 3, 5, 6, 2, 4, 7}]/84 + A71[{1, 3, 5, 6, 4, 2, 7}]/84 + 
     A71[{1, 3, 5, 6, 7, 2, 4}]/168 - A71[{1, 3, 5, 7, 2, 4, 6}]/84 - 
     A71[{1, 3, 5, 7, 4, 2, 6}]/84 - A71[{1, 3, 5, 7, 6, 2, 4}]/168 - 
     A71[{1, 3, 6, 2, 4, 5, 7}]/84 + A71[{1, 3, 6, 2, 4, 7, 5}]/84 - 
     A71[{1, 3, 6, 2, 5, 4, 7}]/84 + A71[{1, 3, 6, 2, 5, 7, 4}]/84 - 
     A71[{1, 3, 6, 4, 2, 5, 7}]/84 + A71[{1, 3, 6, 4, 2, 7, 5}]/84 - 
     A71[{1, 3, 6, 4, 5, 2, 7}]/84 - A71[{1, 3, 6, 5, 2, 4, 7}]/84 + 
     A71[{1, 3, 6, 5, 2, 7, 4}]/84 - A71[{1, 3, 6, 5, 4, 2, 7}]/84 + 
     A71[{1, 3, 6, 7, 2, 4, 5}]/168 + A71[{1, 3, 6, 7, 2, 5, 4}]/168 + 
     A71[{1, 3, 6, 7, 4, 2, 5}]/168 + A71[{1, 3, 6, 7, 5, 2, 4}]/168 + 
     A71[{1, 3, 7, 2, 4, 5, 6}]/84 - A71[{1, 3, 7, 2, 4, 6, 5}]/84 + 
     A71[{1, 3, 7, 2, 5, 4, 6}]/84 - A71[{1, 3, 7, 2, 5, 6, 4}]/84 + 
     A71[{1, 3, 7, 4, 2, 5, 6}]/84 - A71[{1, 3, 7, 4, 2, 6, 5}]/84 + 
     A71[{1, 3, 7, 4, 5, 2, 6}]/84 + A71[{1, 3, 7, 5, 2, 4, 6}]/84 - 
     A71[{1, 3, 7, 5, 2, 6, 4}]/84 + A71[{1, 3, 7, 5, 4, 2, 6}]/84 - 
     A71[{1, 3, 7, 6, 2, 4, 5}]/168 - A71[{1, 3, 7, 6, 2, 5, 4}]/168 - 
     A71[{1, 3, 7, 6, 4, 2, 5}]/168 - A71[{1, 3, 7, 6, 5, 2, 4}]/168 + 
     A71[{1, 4, 2, 3, 5, 6, 7}]/168 - A71[{1, 4, 2, 3, 5, 7, 6}]/168 + 
     A71[{1, 4, 2, 3, 6, 7, 5}]/168 - A71[{1, 4, 2, 3, 7, 6, 5}]/168 + 
     A71[{1, 4, 2, 5, 3, 6, 7}]/168 - A71[{1, 4, 2, 5, 3, 7, 6}]/168 + 
     A71[{1, 4, 2, 6, 3, 5, 7}]/84 + A71[{1, 4, 2, 6, 5, 3, 7}]/84 + 
     A71[{1, 4, 2, 6, 7, 3, 5}]/168 - A71[{1, 4, 2, 7, 3, 5, 6}]/84 - 
     A71[{1, 4, 2, 7, 5, 3, 6}]/84 - A71[{1, 4, 2, 7, 6, 3, 5}]/168 + 
     A71[{1, 4, 3, 2, 5, 6, 7}]/168 - A71[{1, 4, 3, 2, 5, 7, 6}]/168 + 
     A71[{1, 4, 3, 2, 6, 7, 5}]/168 - A71[{1, 4, 3, 2, 7, 6, 5}]/168 + 
     A71[{1, 4, 3, 5, 2, 6, 7}]/168 - A71[{1, 4, 3, 5, 2, 7, 6}]/168 + 
     A71[{1, 4, 3, 6, 2, 5, 7}]/84 + A71[{1, 4, 3, 6, 5, 2, 7}]/84 + 
     A71[{1, 4, 3, 6, 7, 2, 5}]/168 - A71[{1, 4, 3, 7, 2, 5, 6}]/84 - 
     A71[{1, 4, 3, 7, 5, 2, 6}]/84 - A71[{1, 4, 3, 7, 6, 2, 5}]/168 + 
     A71[{1, 4, 5, 2, 3, 6, 7}]/168 - A71[{1, 4, 5, 2, 3, 7, 6}]/168 + 
     A71[{1, 4, 5, 3, 2, 6, 7}]/168 - A71[{1, 4, 5, 3, 2, 7, 6}]/168 + 
     A71[{1, 4, 5, 6, 2, 3, 7}]/84 + A71[{1, 4, 5, 6, 3, 2, 7}]/84 - 
     A71[{1, 4, 5, 7, 2, 3, 6}]/84 - A71[{1, 4, 5, 7, 3, 2, 6}]/84 - 
     A71[{1, 4, 6, 2, 3, 5, 7}]/84 + A71[{1, 4, 6, 2, 3, 7, 5}]/84 - 
     A71[{1, 4, 6, 2, 5, 3, 7}]/84 - A71[{1, 4, 6, 3, 2, 5, 7}]/84 + 
     A71[{1, 4, 6, 3, 2, 7, 5}]/84 - A71[{1, 4, 6, 3, 5, 2, 7}]/84 - 
     A71[{1, 4, 6, 5, 2, 3, 7}]/84 - A71[{1, 4, 6, 5, 3, 2, 7}]/84 + 
     A71[{1, 4, 6, 7, 2, 3, 5}]/168 + A71[{1, 4, 6, 7, 3, 2, 5}]/168 + 
     A71[{1, 4, 7, 2, 3, 5, 6}]/84 - A71[{1, 4, 7, 2, 3, 6, 5}]/84 + 
     A71[{1, 4, 7, 2, 5, 3, 6}]/84 + A71[{1, 4, 7, 3, 2, 5, 6}]/84 - 
     A71[{1, 4, 7, 3, 2, 6, 5}]/84 + A71[{1, 4, 7, 3, 5, 2, 6}]/84 + 
     A71[{1, 4, 7, 5, 2, 3, 6}]/84 + A71[{1, 4, 7, 5, 3, 2, 6}]/84 - 
     A71[{1, 4, 7, 6, 2, 3, 5}]/168 - A71[{1, 4, 7, 6, 3, 2, 5}]/168 + 
     A71[{1, 5, 2, 3, 4, 6, 7}]/168 - A71[{1, 5, 2, 3, 4, 7, 6}]/168 + 
     A71[{1, 5, 2, 4, 3, 6, 7}]/168 - A71[{1, 5, 2, 4, 3, 7, 6}]/168 + 
     A71[{1, 5, 2, 6, 3, 4, 7}]/84 + A71[{1, 5, 2, 6, 4, 3, 7}]/84 - 
     A71[{1, 5, 2, 7, 3, 4, 6}]/84 - A71[{1, 5, 2, 7, 4, 3, 6}]/84 + 
     A71[{1, 5, 3, 2, 4, 6, 7}]/168 - A71[{1, 5, 3, 2, 4, 7, 6}]/168 + 
     A71[{1, 5, 3, 4, 2, 6, 7}]/168 - A71[{1, 5, 3, 4, 2, 7, 6}]/168 + 
     A71[{1, 5, 3, 6, 2, 4, 7}]/84 + A71[{1, 5, 3, 6, 4, 2, 7}]/84 - 
     A71[{1, 5, 3, 7, 2, 4, 6}]/84 - A71[{1, 5, 3, 7, 4, 2, 6}]/84 + 
     A71[{1, 5, 4, 2, 3, 6, 7}]/168 - A71[{1, 5, 4, 2, 3, 7, 6}]/168 + 
     A71[{1, 5, 4, 3, 2, 6, 7}]/168 - A71[{1, 5, 4, 3, 2, 7, 6}]/168 + 
     A71[{1, 5, 4, 6, 2, 3, 7}]/84 + A71[{1, 5, 4, 6, 3, 2, 7}]/84 - 
     A71[{1, 5, 4, 7, 2, 3, 6}]/84 - A71[{1, 5, 4, 7, 3, 2, 6}]/84 - 
     A71[{1, 5, 6, 2, 3, 4, 7}]/84 - A71[{1, 5, 6, 2, 4, 3, 7}]/84 - 
     A71[{1, 5, 6, 3, 2, 4, 7}]/84 - A71[{1, 5, 6, 3, 4, 2, 7}]/84 - 
     A71[{1, 5, 6, 4, 2, 3, 7}]/84 - A71[{1, 5, 6, 4, 3, 2, 7}]/84 + 
     A71[{1, 5, 7, 2, 3, 4, 6}]/84 + A71[{1, 5, 7, 2, 4, 3, 6}]/84 + 
     A71[{1, 5, 7, 3, 2, 4, 6}]/84 + A71[{1, 5, 7, 3, 4, 2, 6}]/84 + 
     A71[{1, 5, 7, 4, 2, 3, 6}]/84 + A71[{1, 5, 7, 4, 3, 2, 6}]/84
 
A71rep[5, 1] = -1/180*A71[{1, 2, 3, 5, 4, 6, 7}] - A71[{1, 2, 3, 5, 4, 7, 6}]/
      180 + A71[{1, 2, 3, 5, 6, 4, 7}]/180 + A71[{1, 2, 3, 5, 7, 4, 6}]/180 - 
     A71[{1, 2, 3, 6, 4, 5, 7}]/180 - A71[{1, 2, 3, 6, 4, 7, 5}]/180 + 
     A71[{1, 2, 3, 6, 5, 4, 7}]/180 + A71[{1, 2, 3, 6, 7, 4, 5}]/180 - 
     A71[{1, 2, 3, 7, 4, 5, 6}]/180 - A71[{1, 2, 3, 7, 4, 6, 5}]/180 + 
     A71[{1, 2, 3, 7, 5, 4, 6}]/180 + A71[{1, 2, 3, 7, 6, 4, 5}]/180 - 
     A71[{1, 2, 4, 5, 3, 6, 7}]/180 - A71[{1, 2, 4, 5, 3, 7, 6}]/180 + 
     A71[{1, 2, 4, 5, 6, 3, 7}]/180 + A71[{1, 2, 4, 5, 7, 3, 6}]/180 - 
     A71[{1, 2, 4, 6, 3, 5, 7}]/180 - A71[{1, 2, 4, 6, 3, 7, 5}]/180 + 
     A71[{1, 2, 4, 6, 5, 3, 7}]/180 + A71[{1, 2, 4, 6, 7, 3, 5}]/180 - 
     A71[{1, 2, 4, 7, 3, 5, 6}]/180 - A71[{1, 2, 4, 7, 3, 6, 5}]/180 + 
     A71[{1, 2, 4, 7, 5, 3, 6}]/180 + A71[{1, 2, 4, 7, 6, 3, 5}]/180 - 
     A71[{1, 2, 5, 3, 6, 7, 4}]/180 - A71[{1, 2, 5, 3, 7, 6, 4}]/180 - 
     A71[{1, 2, 5, 4, 6, 7, 3}]/180 - A71[{1, 2, 5, 4, 7, 6, 3}]/180 + 
     A71[{1, 2, 5, 6, 3, 7, 4}]/180 + A71[{1, 2, 5, 6, 4, 7, 3}]/180 + 
     A71[{1, 2, 5, 7, 3, 6, 4}]/180 + A71[{1, 2, 5, 7, 4, 6, 3}]/180 - 
     A71[{1, 2, 6, 3, 5, 7, 4}]/180 - A71[{1, 2, 6, 3, 7, 5, 4}]/180 - 
     A71[{1, 2, 6, 4, 5, 7, 3}]/180 - A71[{1, 2, 6, 4, 7, 5, 3}]/180 + 
     A71[{1, 2, 6, 5, 3, 7, 4}]/180 + A71[{1, 2, 6, 5, 4, 7, 3}]/180 + 
     A71[{1, 2, 6, 7, 3, 5, 4}]/180 + A71[{1, 2, 6, 7, 4, 5, 3}]/180 - 
     A71[{1, 2, 7, 3, 5, 6, 4}]/180 - A71[{1, 2, 7, 3, 6, 5, 4}]/180 - 
     A71[{1, 2, 7, 4, 5, 6, 3}]/180 - A71[{1, 2, 7, 4, 6, 5, 3}]/180 + 
     A71[{1, 2, 7, 5, 3, 6, 4}]/180 + A71[{1, 2, 7, 5, 4, 6, 3}]/180 + 
     A71[{1, 2, 7, 6, 3, 5, 4}]/180 + A71[{1, 2, 7, 6, 4, 5, 3}]/180 - 
     A71[{1, 3, 2, 5, 4, 6, 7}]/180 - A71[{1, 3, 2, 5, 4, 7, 6}]/180 + 
     A71[{1, 3, 2, 5, 6, 4, 7}]/180 + A71[{1, 3, 2, 5, 7, 4, 6}]/180 - 
     A71[{1, 3, 2, 6, 4, 5, 7}]/180 - A71[{1, 3, 2, 6, 4, 7, 5}]/180 + 
     A71[{1, 3, 2, 6, 5, 4, 7}]/180 + A71[{1, 3, 2, 6, 7, 4, 5}]/180 - 
     A71[{1, 3, 2, 7, 4, 5, 6}]/180 - A71[{1, 3, 2, 7, 4, 6, 5}]/180 + 
     A71[{1, 3, 2, 7, 5, 4, 6}]/180 + A71[{1, 3, 2, 7, 6, 4, 5}]/180 - 
     A71[{1, 3, 4, 5, 2, 6, 7}]/180 - A71[{1, 3, 4, 5, 2, 7, 6}]/180 + 
     A71[{1, 3, 4, 5, 6, 2, 7}]/180 + A71[{1, 3, 4, 5, 7, 2, 6}]/180 - 
     A71[{1, 3, 4, 6, 2, 5, 7}]/180 - A71[{1, 3, 4, 6, 2, 7, 5}]/180 + 
     A71[{1, 3, 4, 6, 5, 2, 7}]/180 + A71[{1, 3, 4, 6, 7, 2, 5}]/180 - 
     A71[{1, 3, 4, 7, 2, 5, 6}]/180 - A71[{1, 3, 4, 7, 2, 6, 5}]/180 + 
     A71[{1, 3, 4, 7, 5, 2, 6}]/180 + A71[{1, 3, 4, 7, 6, 2, 5}]/180 - 
     A71[{1, 3, 5, 2, 6, 7, 4}]/180 - A71[{1, 3, 5, 2, 7, 6, 4}]/180 + 
     A71[{1, 3, 5, 6, 2, 7, 4}]/180 + A71[{1, 3, 5, 7, 2, 6, 4}]/180 - 
     A71[{1, 3, 6, 2, 5, 7, 4}]/180 - A71[{1, 3, 6, 2, 7, 5, 4}]/180 + 
     A71[{1, 3, 6, 5, 2, 7, 4}]/180 + A71[{1, 3, 6, 7, 2, 5, 4}]/180 - 
     A71[{1, 3, 7, 2, 5, 6, 4}]/180 - A71[{1, 3, 7, 2, 6, 5, 4}]/180 + 
     A71[{1, 3, 7, 5, 2, 6, 4}]/180 + A71[{1, 3, 7, 6, 2, 5, 4}]/180 - 
     A71[{1, 4, 2, 5, 3, 6, 7}]/180 - A71[{1, 4, 2, 5, 3, 7, 6}]/180 + 
     A71[{1, 4, 2, 5, 6, 3, 7}]/180 + A71[{1, 4, 2, 5, 7, 3, 6}]/180 - 
     A71[{1, 4, 2, 6, 3, 5, 7}]/180 - A71[{1, 4, 2, 6, 3, 7, 5}]/180 + 
     A71[{1, 4, 2, 6, 5, 3, 7}]/180 + A71[{1, 4, 2, 6, 7, 3, 5}]/180 - 
     A71[{1, 4, 2, 7, 3, 5, 6}]/180 - A71[{1, 4, 2, 7, 3, 6, 5}]/180 + 
     A71[{1, 4, 2, 7, 5, 3, 6}]/180 + A71[{1, 4, 2, 7, 6, 3, 5}]/180 - 
     A71[{1, 4, 3, 5, 2, 6, 7}]/180 - A71[{1, 4, 3, 5, 2, 7, 6}]/180 + 
     A71[{1, 4, 3, 5, 6, 2, 7}]/180 + A71[{1, 4, 3, 5, 7, 2, 6}]/180 - 
     A71[{1, 4, 3, 6, 2, 5, 7}]/180 - A71[{1, 4, 3, 6, 2, 7, 5}]/180 + 
     A71[{1, 4, 3, 6, 5, 2, 7}]/180 + A71[{1, 4, 3, 6, 7, 2, 5}]/180 - 
     A71[{1, 4, 3, 7, 2, 5, 6}]/180 - A71[{1, 4, 3, 7, 2, 6, 5}]/180 + 
     A71[{1, 4, 3, 7, 5, 2, 6}]/180 + A71[{1, 4, 3, 7, 6, 2, 5}]/180 + 
     A71[{1, 5, 2, 3, 4, 6, 7}]/180 + A71[{1, 5, 2, 3, 4, 7, 6}]/180 + 
     A71[{1, 5, 2, 4, 3, 6, 7}]/180 + A71[{1, 5, 2, 4, 3, 7, 6}]/180 + 
     A71[{1, 5, 3, 2, 4, 6, 7}]/180 + A71[{1, 5, 3, 2, 4, 7, 6}]/180 + 
     A71[{1, 5, 3, 4, 2, 6, 7}]/180 + A71[{1, 5, 3, 4, 2, 7, 6}]/180 + 
     A71[{1, 5, 4, 2, 3, 6, 7}]/180 + A71[{1, 5, 4, 2, 3, 7, 6}]/180 + 
     A71[{1, 5, 4, 3, 2, 6, 7}]/180 + A71[{1, 5, 4, 3, 2, 7, 6}]/180 - 
     A71[{1, 5, 6, 2, 3, 4, 7}]/180 - A71[{1, 5, 6, 2, 4, 3, 7}]/180 - 
     A71[{1, 5, 6, 3, 2, 4, 7}]/180 - A71[{1, 5, 6, 3, 4, 2, 7}]/180 - 
     A71[{1, 5, 6, 4, 2, 3, 7}]/180 - A71[{1, 5, 6, 4, 3, 2, 7}]/180 - 
     A71[{1, 5, 7, 2, 3, 4, 6}]/180 - A71[{1, 5, 7, 2, 4, 3, 6}]/180 - 
     A71[{1, 5, 7, 3, 2, 4, 6}]/180 - A71[{1, 5, 7, 3, 4, 2, 6}]/180 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/180 - A71[{1, 5, 7, 4, 3, 2, 6}]/180 + 
     A71[{1, 6, 2, 3, 4, 5, 7}]/180 + A71[{1, 6, 2, 4, 3, 5, 7}]/180 + 
     A71[{1, 6, 3, 2, 4, 5, 7}]/180 + A71[{1, 6, 3, 4, 2, 5, 7}]/180 + 
     A71[{1, 6, 4, 2, 3, 5, 7}]/180 + A71[{1, 6, 4, 3, 2, 5, 7}]/180 - 
     A71[{1, 6, 5, 2, 3, 4, 7}]/180 - A71[{1, 6, 5, 2, 4, 3, 7}]/180 - 
     A71[{1, 6, 5, 3, 2, 4, 7}]/180 - A71[{1, 6, 5, 3, 4, 2, 7}]/180 - 
     A71[{1, 6, 5, 4, 2, 3, 7}]/180 - A71[{1, 6, 5, 4, 3, 2, 7}]/180
 
A71rep[6, 1] = A71[{1, 2, 3, 4, 5, 6, 7}]/72 + A71[{1, 2, 3, 4, 6, 5, 7}]/
      72 - A71[{1, 2, 3, 4, 7, 5, 6}]/72 - A71[{1, 2, 3, 4, 7, 6, 5}]/72 - 
     A71[{1, 2, 3, 5, 4, 6, 7}]/144 - A71[{1, 2, 3, 5, 6, 4, 7}]/144 + 
     A71[{1, 2, 3, 5, 6, 7, 4}]/72 - A71[{1, 2, 3, 6, 4, 5, 7}]/144 - 
     A71[{1, 2, 3, 6, 5, 4, 7}]/144 + A71[{1, 2, 3, 6, 5, 7, 4}]/72 + 
     A71[{1, 2, 3, 7, 4, 5, 6}]/144 + A71[{1, 2, 3, 7, 4, 6, 5}]/144 + 
     A71[{1, 2, 3, 7, 5, 4, 6}]/144 - A71[{1, 2, 3, 7, 5, 6, 4}]/72 + 
     A71[{1, 2, 3, 7, 6, 4, 5}]/144 - A71[{1, 2, 3, 7, 6, 5, 4}]/72 + 
     A71[{1, 2, 4, 3, 5, 6, 7}]/72 + A71[{1, 2, 4, 3, 6, 5, 7}]/72 - 
     A71[{1, 2, 4, 3, 7, 5, 6}]/72 - A71[{1, 2, 4, 3, 7, 6, 5}]/72 - 
     A71[{1, 2, 4, 5, 3, 6, 7}]/144 - A71[{1, 2, 4, 5, 6, 3, 7}]/144 + 
     A71[{1, 2, 4, 5, 6, 7, 3}]/72 - A71[{1, 2, 4, 6, 3, 5, 7}]/144 - 
     A71[{1, 2, 4, 6, 5, 3, 7}]/144 + A71[{1, 2, 4, 6, 5, 7, 3}]/72 + 
     A71[{1, 2, 4, 7, 3, 5, 6}]/144 + A71[{1, 2, 4, 7, 3, 6, 5}]/144 + 
     A71[{1, 2, 4, 7, 5, 3, 6}]/144 - A71[{1, 2, 4, 7, 5, 6, 3}]/72 + 
     A71[{1, 2, 4, 7, 6, 3, 5}]/144 - A71[{1, 2, 4, 7, 6, 5, 3}]/72 - 
     A71[{1, 2, 5, 3, 4, 6, 7}]/144 + A71[{1, 2, 5, 3, 4, 7, 6}]/144 - 
     A71[{1, 2, 5, 3, 6, 4, 7}]/144 - A71[{1, 2, 5, 3, 6, 7, 4}]/144 - 
     A71[{1, 2, 5, 4, 3, 6, 7}]/144 + A71[{1, 2, 5, 4, 3, 7, 6}]/144 - 
     A71[{1, 2, 5, 4, 6, 3, 7}]/144 - A71[{1, 2, 5, 4, 6, 7, 3}]/144 - 
     A71[{1, 2, 5, 6, 3, 7, 4}]/144 - A71[{1, 2, 5, 6, 4, 7, 3}]/144 + 
     A71[{1, 2, 5, 6, 7, 3, 4}]/72 + A71[{1, 2, 5, 6, 7, 4, 3}]/72 - 
     A71[{1, 2, 5, 7, 3, 4, 6}]/144 - A71[{1, 2, 5, 7, 4, 3, 6}]/144 - 
     A71[{1, 2, 6, 3, 4, 5, 7}]/144 + A71[{1, 2, 6, 3, 4, 7, 5}]/144 - 
     A71[{1, 2, 6, 3, 5, 4, 7}]/144 - A71[{1, 2, 6, 3, 5, 7, 4}]/144 - 
     A71[{1, 2, 6, 4, 3, 5, 7}]/144 + A71[{1, 2, 6, 4, 3, 7, 5}]/144 - 
     A71[{1, 2, 6, 4, 5, 3, 7}]/144 - A71[{1, 2, 6, 4, 5, 7, 3}]/144 - 
     A71[{1, 2, 6, 5, 3, 7, 4}]/144 - A71[{1, 2, 6, 5, 4, 7, 3}]/144 + 
     A71[{1, 2, 6, 5, 7, 3, 4}]/72 + A71[{1, 2, 6, 5, 7, 4, 3}]/72 - 
     A71[{1, 2, 6, 7, 3, 4, 5}]/144 - A71[{1, 2, 6, 7, 4, 3, 5}]/144 + 
     A71[{1, 2, 7, 3, 5, 4, 6}]/144 + A71[{1, 2, 7, 3, 5, 6, 4}]/144 + 
     A71[{1, 2, 7, 3, 6, 4, 5}]/144 + A71[{1, 2, 7, 3, 6, 5, 4}]/144 + 
     A71[{1, 2, 7, 4, 5, 3, 6}]/144 + A71[{1, 2, 7, 4, 5, 6, 3}]/144 + 
     A71[{1, 2, 7, 4, 6, 3, 5}]/144 + A71[{1, 2, 7, 4, 6, 5, 3}]/144 + 
     A71[{1, 2, 7, 5, 3, 4, 6}]/144 + A71[{1, 2, 7, 5, 3, 6, 4}]/144 + 
     A71[{1, 2, 7, 5, 4, 3, 6}]/144 + A71[{1, 2, 7, 5, 4, 6, 3}]/144 - 
     A71[{1, 2, 7, 5, 6, 3, 4}]/72 - A71[{1, 2, 7, 5, 6, 4, 3}]/72 + 
     A71[{1, 2, 7, 6, 3, 4, 5}]/144 + A71[{1, 2, 7, 6, 3, 5, 4}]/144 + 
     A71[{1, 2, 7, 6, 4, 3, 5}]/144 + A71[{1, 2, 7, 6, 4, 5, 3}]/144 - 
     A71[{1, 2, 7, 6, 5, 3, 4}]/72 - A71[{1, 2, 7, 6, 5, 4, 3}]/72 + 
     A71[{1, 3, 2, 4, 5, 6, 7}]/72 + A71[{1, 3, 2, 4, 6, 5, 7}]/72 - 
     A71[{1, 3, 2, 4, 7, 5, 6}]/72 - A71[{1, 3, 2, 4, 7, 6, 5}]/72 - 
     A71[{1, 3, 2, 5, 4, 6, 7}]/144 - A71[{1, 3, 2, 5, 6, 4, 7}]/144 + 
     A71[{1, 3, 2, 5, 6, 7, 4}]/72 - A71[{1, 3, 2, 6, 4, 5, 7}]/144 - 
     A71[{1, 3, 2, 6, 5, 4, 7}]/144 + A71[{1, 3, 2, 6, 5, 7, 4}]/72 + 
     A71[{1, 3, 2, 7, 4, 5, 6}]/144 + A71[{1, 3, 2, 7, 4, 6, 5}]/144 + 
     A71[{1, 3, 2, 7, 5, 4, 6}]/144 - A71[{1, 3, 2, 7, 5, 6, 4}]/72 + 
     A71[{1, 3, 2, 7, 6, 4, 5}]/144 - A71[{1, 3, 2, 7, 6, 5, 4}]/72 + 
     A71[{1, 3, 4, 2, 5, 6, 7}]/72 + A71[{1, 3, 4, 2, 6, 5, 7}]/72 - 
     A71[{1, 3, 4, 2, 7, 5, 6}]/72 - A71[{1, 3, 4, 2, 7, 6, 5}]/72 - 
     A71[{1, 3, 4, 5, 2, 6, 7}]/144 - A71[{1, 3, 4, 5, 6, 2, 7}]/144 - 
     A71[{1, 3, 4, 6, 2, 5, 7}]/144 - A71[{1, 3, 4, 6, 5, 2, 7}]/144 + 
     A71[{1, 3, 4, 7, 2, 5, 6}]/144 + A71[{1, 3, 4, 7, 2, 6, 5}]/144 + 
     A71[{1, 3, 4, 7, 5, 2, 6}]/144 + A71[{1, 3, 4, 7, 6, 2, 5}]/144 - 
     A71[{1, 3, 5, 2, 4, 6, 7}]/144 + A71[{1, 3, 5, 2, 4, 7, 6}]/144 - 
     A71[{1, 3, 5, 2, 6, 4, 7}]/144 - A71[{1, 3, 5, 2, 6, 7, 4}]/144 - 
     A71[{1, 3, 5, 4, 2, 6, 7}]/144 + A71[{1, 3, 5, 4, 2, 7, 6}]/144 - 
     A71[{1, 3, 5, 4, 6, 2, 7}]/144 - A71[{1, 3, 5, 6, 2, 7, 4}]/144 + 
     A71[{1, 3, 5, 6, 7, 2, 4}]/72 - A71[{1, 3, 5, 7, 2, 4, 6}]/144 - 
     A71[{1, 3, 5, 7, 4, 2, 6}]/144 - A71[{1, 3, 6, 2, 4, 5, 7}]/144 + 
     A71[{1, 3, 6, 2, 4, 7, 5}]/144 - A71[{1, 3, 6, 2, 5, 4, 7}]/144 - 
     A71[{1, 3, 6, 2, 5, 7, 4}]/144 - A71[{1, 3, 6, 4, 2, 5, 7}]/144 + 
     A71[{1, 3, 6, 4, 2, 7, 5}]/144 - A71[{1, 3, 6, 4, 5, 2, 7}]/144 - 
     A71[{1, 3, 6, 5, 2, 7, 4}]/144 + A71[{1, 3, 6, 5, 7, 2, 4}]/72 - 
     A71[{1, 3, 6, 7, 2, 4, 5}]/144 - A71[{1, 3, 6, 7, 4, 2, 5}]/144 + 
     A71[{1, 3, 7, 2, 5, 4, 6}]/144 + A71[{1, 3, 7, 2, 5, 6, 4}]/144 + 
     A71[{1, 3, 7, 2, 6, 4, 5}]/144 + A71[{1, 3, 7, 2, 6, 5, 4}]/144 + 
     A71[{1, 3, 7, 4, 5, 2, 6}]/144 + A71[{1, 3, 7, 4, 6, 2, 5}]/144 + 
     A71[{1, 3, 7, 5, 2, 4, 6}]/144 + A71[{1, 3, 7, 5, 2, 6, 4}]/144 + 
     A71[{1, 3, 7, 5, 4, 2, 6}]/144 - A71[{1, 3, 7, 5, 6, 2, 4}]/72 + 
     A71[{1, 3, 7, 6, 2, 4, 5}]/144 + A71[{1, 3, 7, 6, 2, 5, 4}]/144 + 
     A71[{1, 3, 7, 6, 4, 2, 5}]/144 - A71[{1, 3, 7, 6, 5, 2, 4}]/72 + 
     A71[{1, 4, 2, 3, 5, 6, 7}]/72 + A71[{1, 4, 2, 3, 6, 5, 7}]/72 - 
     A71[{1, 4, 2, 3, 7, 5, 6}]/72 - A71[{1, 4, 2, 3, 7, 6, 5}]/72 - 
     A71[{1, 4, 2, 5, 3, 6, 7}]/144 - A71[{1, 4, 2, 5, 6, 3, 7}]/144 - 
     A71[{1, 4, 2, 6, 3, 5, 7}]/144 - A71[{1, 4, 2, 6, 5, 3, 7}]/144 + 
     A71[{1, 4, 2, 7, 3, 5, 6}]/144 + A71[{1, 4, 2, 7, 3, 6, 5}]/144 + 
     A71[{1, 4, 2, 7, 5, 3, 6}]/144 + A71[{1, 4, 2, 7, 6, 3, 5}]/144 + 
     A71[{1, 4, 3, 2, 5, 6, 7}]/72 + A71[{1, 4, 3, 2, 6, 5, 7}]/72 - 
     A71[{1, 4, 3, 2, 7, 5, 6}]/72 - A71[{1, 4, 3, 2, 7, 6, 5}]/72 - 
     A71[{1, 4, 3, 5, 2, 6, 7}]/144 - A71[{1, 4, 3, 5, 6, 2, 7}]/144 - 
     A71[{1, 4, 3, 6, 2, 5, 7}]/144 - A71[{1, 4, 3, 6, 5, 2, 7}]/144 + 
     A71[{1, 4, 3, 7, 2, 5, 6}]/144 + A71[{1, 4, 3, 7, 2, 6, 5}]/144 + 
     A71[{1, 4, 3, 7, 5, 2, 6}]/144 + A71[{1, 4, 3, 7, 6, 2, 5}]/144 - 
     A71[{1, 4, 5, 2, 3, 6, 7}]/144 + A71[{1, 4, 5, 2, 3, 7, 6}]/144 - 
     A71[{1, 4, 5, 2, 6, 3, 7}]/144 - A71[{1, 4, 5, 3, 2, 6, 7}]/144 + 
     A71[{1, 4, 5, 3, 2, 7, 6}]/144 - A71[{1, 4, 5, 3, 6, 2, 7}]/144 - 
     A71[{1, 4, 5, 7, 2, 3, 6}]/144 - A71[{1, 4, 5, 7, 3, 2, 6}]/144 - 
     A71[{1, 4, 6, 2, 3, 5, 7}]/144 + A71[{1, 4, 6, 2, 3, 7, 5}]/144 - 
     A71[{1, 4, 6, 2, 5, 3, 7}]/144 - A71[{1, 4, 6, 3, 2, 5, 7}]/144 + 
     A71[{1, 4, 6, 3, 2, 7, 5}]/144 - A71[{1, 4, 6, 3, 5, 2, 7}]/144 - 
     A71[{1, 4, 6, 7, 2, 3, 5}]/144 - A71[{1, 4, 6, 7, 3, 2, 5}]/144 + 
     A71[{1, 4, 7, 2, 5, 3, 6}]/144 + A71[{1, 4, 7, 2, 6, 3, 5}]/144 + 
     A71[{1, 4, 7, 3, 5, 2, 6}]/144 + A71[{1, 4, 7, 3, 6, 2, 5}]/144 + 
     A71[{1, 4, 7, 5, 2, 3, 6}]/144 + A71[{1, 4, 7, 5, 3, 2, 6}]/144 + 
     A71[{1, 4, 7, 6, 2, 3, 5}]/144 + A71[{1, 4, 7, 6, 3, 2, 5}]/144 + 
     A71[{1, 5, 2, 3, 4, 7, 6}]/144 + A71[{1, 5, 2, 3, 7, 4, 6}]/144 + 
     A71[{1, 5, 2, 4, 3, 7, 6}]/144 + A71[{1, 5, 2, 4, 7, 3, 6}]/144 + 
     A71[{1, 5, 2, 6, 3, 4, 7}]/144 + A71[{1, 5, 2, 6, 4, 3, 7}]/144 - 
     A71[{1, 5, 2, 7, 3, 4, 6}]/144 - A71[{1, 5, 2, 7, 4, 3, 6}]/144 + 
     A71[{1, 5, 3, 2, 4, 7, 6}]/144 + A71[{1, 5, 3, 2, 7, 4, 6}]/144 + 
     A71[{1, 5, 3, 4, 2, 7, 6}]/144 + A71[{1, 5, 3, 4, 7, 2, 6}]/144 + 
     A71[{1, 5, 3, 6, 2, 4, 7}]/144 + A71[{1, 5, 3, 6, 4, 2, 7}]/144 - 
     A71[{1, 5, 3, 7, 2, 4, 6}]/144 - A71[{1, 5, 3, 7, 4, 2, 6}]/144 + 
     A71[{1, 5, 4, 2, 3, 7, 6}]/144 + A71[{1, 5, 4, 2, 7, 3, 6}]/144 + 
     A71[{1, 5, 4, 3, 2, 7, 6}]/144 + A71[{1, 5, 4, 3, 7, 2, 6}]/144 + 
     A71[{1, 5, 4, 6, 2, 3, 7}]/144 + A71[{1, 5, 4, 6, 3, 2, 7}]/144 - 
     A71[{1, 5, 4, 7, 2, 3, 6}]/144 - A71[{1, 5, 4, 7, 3, 2, 6}]/144 + 
     A71[{1, 5, 6, 2, 3, 4, 7}]/144 + A71[{1, 5, 6, 2, 4, 3, 7}]/144 + 
     A71[{1, 5, 6, 3, 2, 4, 7}]/144 + A71[{1, 5, 6, 3, 4, 2, 7}]/144 + 
     A71[{1, 5, 6, 4, 2, 3, 7}]/144 + A71[{1, 5, 6, 4, 3, 2, 7}]/144 - 
     A71[{1, 5, 7, 2, 3, 4, 6}]/144 - A71[{1, 5, 7, 2, 4, 3, 6}]/144 - 
     A71[{1, 5, 7, 3, 2, 4, 6}]/144 - A71[{1, 5, 7, 3, 4, 2, 6}]/144 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/144 - A71[{1, 5, 7, 4, 3, 2, 6}]/144 + 
     A71[{1, 6, 2, 5, 3, 4, 7}]/144 + A71[{1, 6, 2, 5, 4, 3, 7}]/144 + 
     A71[{1, 6, 3, 5, 2, 4, 7}]/144 + A71[{1, 6, 3, 5, 4, 2, 7}]/144 + 
     A71[{1, 6, 4, 5, 2, 3, 7}]/144 + A71[{1, 6, 4, 5, 3, 2, 7}]/144 + 
     A71[{1, 6, 5, 2, 3, 4, 7}]/144 + A71[{1, 6, 5, 2, 4, 3, 7}]/144 + 
     A71[{1, 6, 5, 3, 2, 4, 7}]/144 + A71[{1, 6, 5, 3, 4, 2, 7}]/144 + 
     A71[{1, 6, 5, 4, 2, 3, 7}]/144 + A71[{1, 6, 5, 4, 3, 2, 7}]/144
 
A71rep[6, 2] = A71[{1, 2, 3, 4, 5, 6, 7}]/48 + A71[{1, 2, 3, 4, 6, 5, 7}]/
      48 - A71[{1, 2, 3, 4, 7, 5, 6}]/48 - A71[{1, 2, 3, 4, 7, 6, 5}]/48 - 
     A71[{1, 2, 3, 5, 4, 6, 7}]/144 - A71[{1, 2, 3, 5, 4, 7, 6}]/144 - 
     A71[{1, 2, 3, 5, 6, 4, 7}]/72 + A71[{1, 2, 3, 5, 6, 7, 4}]/48 + 
     A71[{1, 2, 3, 5, 7, 4, 6}]/144 - A71[{1, 2, 3, 6, 4, 5, 7}]/144 - 
     A71[{1, 2, 3, 6, 4, 7, 5}]/144 - A71[{1, 2, 3, 6, 5, 4, 7}]/72 + 
     A71[{1, 2, 3, 6, 5, 7, 4}]/48 + A71[{1, 2, 3, 6, 7, 4, 5}]/144 + 
     A71[{1, 2, 3, 7, 4, 5, 6}]/72 + A71[{1, 2, 3, 7, 4, 6, 5}]/72 + 
     A71[{1, 2, 3, 7, 5, 4, 6}]/144 - A71[{1, 2, 3, 7, 5, 6, 4}]/48 + 
     A71[{1, 2, 3, 7, 6, 4, 5}]/144 - A71[{1, 2, 3, 7, 6, 5, 4}]/48 + 
     A71[{1, 2, 4, 3, 5, 6, 7}]/48 + A71[{1, 2, 4, 3, 6, 5, 7}]/48 - 
     A71[{1, 2, 4, 3, 7, 5, 6}]/48 - A71[{1, 2, 4, 3, 7, 6, 5}]/48 - 
     A71[{1, 2, 4, 5, 3, 6, 7}]/144 - A71[{1, 2, 4, 5, 3, 7, 6}]/144 - 
     A71[{1, 2, 4, 5, 6, 3, 7}]/72 + A71[{1, 2, 4, 5, 6, 7, 3}]/48 + 
     A71[{1, 2, 4, 5, 7, 3, 6}]/144 - A71[{1, 2, 4, 6, 3, 5, 7}]/144 - 
     A71[{1, 2, 4, 6, 3, 7, 5}]/144 - A71[{1, 2, 4, 6, 5, 3, 7}]/72 + 
     A71[{1, 2, 4, 6, 5, 7, 3}]/48 + A71[{1, 2, 4, 6, 7, 3, 5}]/144 + 
     A71[{1, 2, 4, 7, 3, 5, 6}]/72 + A71[{1, 2, 4, 7, 3, 6, 5}]/72 + 
     A71[{1, 2, 4, 7, 5, 3, 6}]/144 - A71[{1, 2, 4, 7, 5, 6, 3}]/48 + 
     A71[{1, 2, 4, 7, 6, 3, 5}]/144 - A71[{1, 2, 4, 7, 6, 5, 3}]/48 - 
     A71[{1, 2, 5, 3, 4, 6, 7}]/48 + A71[{1, 2, 5, 3, 4, 7, 6}]/48 - 
     A71[{1, 2, 5, 3, 6, 7, 4}]/144 - A71[{1, 2, 5, 3, 7, 6, 4}]/144 - 
     A71[{1, 2, 5, 4, 3, 6, 7}]/48 + A71[{1, 2, 5, 4, 3, 7, 6}]/48 - 
     A71[{1, 2, 5, 4, 6, 7, 3}]/144 - A71[{1, 2, 5, 4, 7, 6, 3}]/144 - 
     A71[{1, 2, 5, 6, 3, 7, 4}]/72 - A71[{1, 2, 5, 6, 4, 7, 3}]/72 + 
     A71[{1, 2, 5, 6, 7, 3, 4}]/48 + A71[{1, 2, 5, 6, 7, 4, 3}]/48 - 
     A71[{1, 2, 5, 7, 3, 4, 6}]/48 + A71[{1, 2, 5, 7, 3, 6, 4}]/144 - 
     A71[{1, 2, 5, 7, 4, 3, 6}]/48 + A71[{1, 2, 5, 7, 4, 6, 3}]/144 - 
     A71[{1, 2, 6, 3, 4, 5, 7}]/48 + A71[{1, 2, 6, 3, 4, 7, 5}]/48 - 
     A71[{1, 2, 6, 3, 5, 7, 4}]/144 - A71[{1, 2, 6, 3, 7, 5, 4}]/144 - 
     A71[{1, 2, 6, 4, 3, 5, 7}]/48 + A71[{1, 2, 6, 4, 3, 7, 5}]/48 - 
     A71[{1, 2, 6, 4, 5, 7, 3}]/144 - A71[{1, 2, 6, 4, 7, 5, 3}]/144 - 
     A71[{1, 2, 6, 5, 3, 7, 4}]/72 - A71[{1, 2, 6, 5, 4, 7, 3}]/72 + 
     A71[{1, 2, 6, 5, 7, 3, 4}]/48 + A71[{1, 2, 6, 5, 7, 4, 3}]/48 - 
     A71[{1, 2, 6, 7, 3, 4, 5}]/48 + A71[{1, 2, 6, 7, 3, 5, 4}]/144 - 
     A71[{1, 2, 6, 7, 4, 3, 5}]/48 + A71[{1, 2, 6, 7, 4, 5, 3}]/144 + 
     A71[{1, 2, 7, 3, 5, 6, 4}]/72 + A71[{1, 2, 7, 3, 6, 5, 4}]/72 + 
     A71[{1, 2, 7, 4, 5, 6, 3}]/72 + A71[{1, 2, 7, 4, 6, 5, 3}]/72 + 
     A71[{1, 2, 7, 5, 3, 4, 6}]/48 + A71[{1, 2, 7, 5, 3, 6, 4}]/144 + 
     A71[{1, 2, 7, 5, 4, 3, 6}]/48 + A71[{1, 2, 7, 5, 4, 6, 3}]/144 - 
     A71[{1, 2, 7, 5, 6, 3, 4}]/48 - A71[{1, 2, 7, 5, 6, 4, 3}]/48 + 
     A71[{1, 2, 7, 6, 3, 4, 5}]/48 + A71[{1, 2, 7, 6, 3, 5, 4}]/144 + 
     A71[{1, 2, 7, 6, 4, 3, 5}]/48 + A71[{1, 2, 7, 6, 4, 5, 3}]/144 - 
     A71[{1, 2, 7, 6, 5, 3, 4}]/48 - A71[{1, 2, 7, 6, 5, 4, 3}]/48 + 
     A71[{1, 3, 2, 4, 5, 6, 7}]/48 + A71[{1, 3, 2, 4, 6, 5, 7}]/48 - 
     A71[{1, 3, 2, 4, 7, 5, 6}]/48 - A71[{1, 3, 2, 4, 7, 6, 5}]/48 - 
     A71[{1, 3, 2, 5, 4, 6, 7}]/144 - A71[{1, 3, 2, 5, 4, 7, 6}]/144 - 
     A71[{1, 3, 2, 5, 6, 4, 7}]/72 + A71[{1, 3, 2, 5, 6, 7, 4}]/48 + 
     A71[{1, 3, 2, 5, 7, 4, 6}]/144 - A71[{1, 3, 2, 6, 4, 5, 7}]/144 - 
     A71[{1, 3, 2, 6, 4, 7, 5}]/144 - A71[{1, 3, 2, 6, 5, 4, 7}]/72 + 
     A71[{1, 3, 2, 6, 5, 7, 4}]/48 + A71[{1, 3, 2, 6, 7, 4, 5}]/144 + 
     A71[{1, 3, 2, 7, 4, 5, 6}]/72 + A71[{1, 3, 2, 7, 4, 6, 5}]/72 + 
     A71[{1, 3, 2, 7, 5, 4, 6}]/144 - A71[{1, 3, 2, 7, 5, 6, 4}]/48 + 
     A71[{1, 3, 2, 7, 6, 4, 5}]/144 - A71[{1, 3, 2, 7, 6, 5, 4}]/48 + 
     A71[{1, 3, 4, 2, 5, 6, 7}]/48 + A71[{1, 3, 4, 2, 6, 5, 7}]/48 - 
     A71[{1, 3, 4, 2, 7, 5, 6}]/48 - A71[{1, 3, 4, 2, 7, 6, 5}]/48 - 
     A71[{1, 3, 4, 5, 2, 6, 7}]/144 - A71[{1, 3, 4, 5, 2, 7, 6}]/144 - 
     A71[{1, 3, 4, 5, 6, 2, 7}]/72 + A71[{1, 3, 4, 5, 7, 2, 6}]/144 - 
     A71[{1, 3, 4, 6, 2, 5, 7}]/144 - A71[{1, 3, 4, 6, 2, 7, 5}]/144 - 
     A71[{1, 3, 4, 6, 5, 2, 7}]/72 + A71[{1, 3, 4, 6, 7, 2, 5}]/144 + 
     A71[{1, 3, 4, 7, 2, 5, 6}]/72 + A71[{1, 3, 4, 7, 2, 6, 5}]/72 + 
     A71[{1, 3, 4, 7, 5, 2, 6}]/144 + A71[{1, 3, 4, 7, 6, 2, 5}]/144 - 
     A71[{1, 3, 5, 2, 4, 6, 7}]/48 + A71[{1, 3, 5, 2, 4, 7, 6}]/48 - 
     A71[{1, 3, 5, 2, 6, 7, 4}]/144 - A71[{1, 3, 5, 2, 7, 6, 4}]/144 - 
     A71[{1, 3, 5, 4, 2, 6, 7}]/48 + A71[{1, 3, 5, 4, 2, 7, 6}]/48 - 
     A71[{1, 3, 5, 6, 2, 7, 4}]/72 + A71[{1, 3, 5, 6, 7, 2, 4}]/48 - 
     A71[{1, 3, 5, 7, 2, 4, 6}]/48 + A71[{1, 3, 5, 7, 2, 6, 4}]/144 - 
     A71[{1, 3, 5, 7, 4, 2, 6}]/48 - A71[{1, 3, 6, 2, 4, 5, 7}]/48 + 
     A71[{1, 3, 6, 2, 4, 7, 5}]/48 - A71[{1, 3, 6, 2, 5, 7, 4}]/144 - 
     A71[{1, 3, 6, 2, 7, 5, 4}]/144 - A71[{1, 3, 6, 4, 2, 5, 7}]/48 + 
     A71[{1, 3, 6, 4, 2, 7, 5}]/48 - A71[{1, 3, 6, 5, 2, 7, 4}]/72 + 
     A71[{1, 3, 6, 5, 7, 2, 4}]/48 - A71[{1, 3, 6, 7, 2, 4, 5}]/48 + 
     A71[{1, 3, 6, 7, 2, 5, 4}]/144 - A71[{1, 3, 6, 7, 4, 2, 5}]/48 + 
     A71[{1, 3, 7, 2, 5, 6, 4}]/72 + A71[{1, 3, 7, 2, 6, 5, 4}]/72 + 
     A71[{1, 3, 7, 5, 2, 4, 6}]/48 + A71[{1, 3, 7, 5, 2, 6, 4}]/144 + 
     A71[{1, 3, 7, 5, 4, 2, 6}]/48 - A71[{1, 3, 7, 5, 6, 2, 4}]/48 + 
     A71[{1, 3, 7, 6, 2, 4, 5}]/48 + A71[{1, 3, 7, 6, 2, 5, 4}]/144 + 
     A71[{1, 3, 7, 6, 4, 2, 5}]/48 - A71[{1, 3, 7, 6, 5, 2, 4}]/48 + 
     A71[{1, 4, 2, 3, 5, 6, 7}]/48 + A71[{1, 4, 2, 3, 6, 5, 7}]/48 - 
     A71[{1, 4, 2, 3, 7, 5, 6}]/48 - A71[{1, 4, 2, 3, 7, 6, 5}]/48 - 
     A71[{1, 4, 2, 5, 3, 6, 7}]/144 - A71[{1, 4, 2, 5, 3, 7, 6}]/144 - 
     A71[{1, 4, 2, 5, 6, 3, 7}]/72 + A71[{1, 4, 2, 5, 7, 3, 6}]/144 - 
     A71[{1, 4, 2, 6, 3, 5, 7}]/144 - A71[{1, 4, 2, 6, 3, 7, 5}]/144 - 
     A71[{1, 4, 2, 6, 5, 3, 7}]/72 + A71[{1, 4, 2, 6, 7, 3, 5}]/144 + 
     A71[{1, 4, 2, 7, 3, 5, 6}]/72 + A71[{1, 4, 2, 7, 3, 6, 5}]/72 + 
     A71[{1, 4, 2, 7, 5, 3, 6}]/144 + A71[{1, 4, 2, 7, 6, 3, 5}]/144 + 
     A71[{1, 4, 3, 2, 5, 6, 7}]/48 + A71[{1, 4, 3, 2, 6, 5, 7}]/48 - 
     A71[{1, 4, 3, 2, 7, 5, 6}]/48 - A71[{1, 4, 3, 2, 7, 6, 5}]/48 - 
     A71[{1, 4, 3, 5, 2, 6, 7}]/144 - A71[{1, 4, 3, 5, 2, 7, 6}]/144 - 
     A71[{1, 4, 3, 5, 6, 2, 7}]/72 + A71[{1, 4, 3, 5, 7, 2, 6}]/144 - 
     A71[{1, 4, 3, 6, 2, 5, 7}]/144 - A71[{1, 4, 3, 6, 2, 7, 5}]/144 - 
     A71[{1, 4, 3, 6, 5, 2, 7}]/72 + A71[{1, 4, 3, 6, 7, 2, 5}]/144 + 
     A71[{1, 4, 3, 7, 2, 5, 6}]/72 + A71[{1, 4, 3, 7, 2, 6, 5}]/72 + 
     A71[{1, 4, 3, 7, 5, 2, 6}]/144 + A71[{1, 4, 3, 7, 6, 2, 5}]/144 - 
     A71[{1, 4, 5, 2, 3, 6, 7}]/48 + A71[{1, 4, 5, 2, 3, 7, 6}]/48 - 
     A71[{1, 4, 5, 3, 2, 6, 7}]/48 + A71[{1, 4, 5, 3, 2, 7, 6}]/48 - 
     A71[{1, 4, 5, 7, 2, 3, 6}]/48 - A71[{1, 4, 5, 7, 3, 2, 6}]/48 - 
     A71[{1, 4, 6, 2, 3, 5, 7}]/48 + A71[{1, 4, 6, 2, 3, 7, 5}]/48 - 
     A71[{1, 4, 6, 3, 2, 5, 7}]/48 + A71[{1, 4, 6, 3, 2, 7, 5}]/48 - 
     A71[{1, 4, 6, 7, 2, 3, 5}]/48 - A71[{1, 4, 6, 7, 3, 2, 5}]/48 + 
     A71[{1, 4, 7, 5, 2, 3, 6}]/48 + A71[{1, 4, 7, 5, 3, 2, 6}]/48 + 
     A71[{1, 4, 7, 6, 2, 3, 5}]/48 + A71[{1, 4, 7, 6, 3, 2, 5}]/48 + 
     A71[{1, 5, 2, 3, 4, 6, 7}]/144 + A71[{1, 5, 2, 3, 4, 7, 6}]/144 + 
     A71[{1, 5, 2, 4, 3, 6, 7}]/144 + A71[{1, 5, 2, 4, 3, 7, 6}]/144 + 
     A71[{1, 5, 3, 2, 4, 6, 7}]/144 + A71[{1, 5, 3, 2, 4, 7, 6}]/144 + 
     A71[{1, 5, 3, 4, 2, 6, 7}]/144 + A71[{1, 5, 3, 4, 2, 7, 6}]/144 + 
     A71[{1, 5, 4, 2, 3, 6, 7}]/144 + A71[{1, 5, 4, 2, 3, 7, 6}]/144 + 
     A71[{1, 5, 4, 3, 2, 6, 7}]/144 + A71[{1, 5, 4, 3, 2, 7, 6}]/144 + 
     A71[{1, 5, 6, 2, 3, 4, 7}]/72 + A71[{1, 5, 6, 2, 4, 3, 7}]/72 + 
     A71[{1, 5, 6, 3, 2, 4, 7}]/72 + A71[{1, 5, 6, 3, 4, 2, 7}]/72 + 
     A71[{1, 5, 6, 4, 2, 3, 7}]/72 + A71[{1, 5, 6, 4, 3, 2, 7}]/72 - 
     A71[{1, 5, 7, 2, 3, 4, 6}]/144 - A71[{1, 5, 7, 2, 4, 3, 6}]/144 - 
     A71[{1, 5, 7, 3, 2, 4, 6}]/144 - A71[{1, 5, 7, 3, 4, 2, 6}]/144 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/144 - A71[{1, 5, 7, 4, 3, 2, 6}]/144 + 
     A71[{1, 6, 2, 3, 4, 5, 7}]/144 + A71[{1, 6, 2, 4, 3, 5, 7}]/144 + 
     A71[{1, 6, 3, 2, 4, 5, 7}]/144 + A71[{1, 6, 3, 4, 2, 5, 7}]/144 + 
     A71[{1, 6, 4, 2, 3, 5, 7}]/144 + A71[{1, 6, 4, 3, 2, 5, 7}]/144 + 
     A71[{1, 6, 5, 2, 3, 4, 7}]/72 + A71[{1, 6, 5, 2, 4, 3, 7}]/72 + 
     A71[{1, 6, 5, 3, 2, 4, 7}]/72 + A71[{1, 6, 5, 3, 4, 2, 7}]/72 + 
     A71[{1, 6, 5, 4, 2, 3, 7}]/72 + A71[{1, 6, 5, 4, 3, 2, 7}]/72
 
A71rep[7, 1] = -1/126*A71[{1, 2, 3, 4, 5, 6, 7}] + A71[{1, 2, 3, 4, 5, 7, 6}]/
      126 + A71[{1, 2, 3, 4, 6, 5, 7}]/126 - A71[{1, 2, 3, 4, 6, 7, 5}]/126 - 
     A71[{1, 2, 3, 4, 7, 5, 6}]/126 + A71[{1, 2, 3, 4, 7, 6, 5}]/126 + 
     A71[{1, 2, 3, 5, 4, 6, 7}]/252 - A71[{1, 2, 3, 5, 4, 7, 6}]/252 + 
     A71[{1, 2, 3, 5, 6, 4, 7}]/252 - A71[{1, 2, 3, 5, 6, 7, 4}]/126 - 
     A71[{1, 2, 3, 5, 7, 4, 6}]/252 + A71[{1, 2, 3, 5, 7, 6, 4}]/126 - 
     A71[{1, 2, 3, 6, 4, 5, 7}]/252 + A71[{1, 2, 3, 6, 4, 7, 5}]/252 - 
     A71[{1, 2, 3, 6, 5, 4, 7}]/252 + A71[{1, 2, 3, 6, 5, 7, 4}]/126 + 
     A71[{1, 2, 3, 6, 7, 4, 5}]/252 - A71[{1, 2, 3, 6, 7, 5, 4}]/126 + 
     A71[{1, 2, 3, 7, 4, 5, 6}]/252 - A71[{1, 2, 3, 7, 4, 6, 5}]/252 + 
     A71[{1, 2, 3, 7, 5, 4, 6}]/252 - A71[{1, 2, 3, 7, 5, 6, 4}]/126 - 
     A71[{1, 2, 3, 7, 6, 4, 5}]/252 + A71[{1, 2, 3, 7, 6, 5, 4}]/126 - 
     A71[{1, 2, 4, 3, 5, 6, 7}]/126 + A71[{1, 2, 4, 3, 5, 7, 6}]/126 + 
     A71[{1, 2, 4, 3, 6, 5, 7}]/126 - A71[{1, 2, 4, 3, 6, 7, 5}]/126 - 
     A71[{1, 2, 4, 3, 7, 5, 6}]/126 + A71[{1, 2, 4, 3, 7, 6, 5}]/126 + 
     A71[{1, 2, 4, 5, 3, 6, 7}]/252 - A71[{1, 2, 4, 5, 3, 7, 6}]/252 + 
     A71[{1, 2, 4, 5, 6, 3, 7}]/252 - A71[{1, 2, 4, 5, 6, 7, 3}]/126 - 
     A71[{1, 2, 4, 5, 7, 3, 6}]/252 + A71[{1, 2, 4, 5, 7, 6, 3}]/126 - 
     A71[{1, 2, 4, 6, 3, 5, 7}]/252 + A71[{1, 2, 4, 6, 3, 7, 5}]/252 - 
     A71[{1, 2, 4, 6, 5, 3, 7}]/252 + A71[{1, 2, 4, 6, 5, 7, 3}]/126 + 
     A71[{1, 2, 4, 6, 7, 3, 5}]/252 - A71[{1, 2, 4, 6, 7, 5, 3}]/126 + 
     A71[{1, 2, 4, 7, 3, 5, 6}]/252 - A71[{1, 2, 4, 7, 3, 6, 5}]/252 + 
     A71[{1, 2, 4, 7, 5, 3, 6}]/252 - A71[{1, 2, 4, 7, 5, 6, 3}]/126 - 
     A71[{1, 2, 4, 7, 6, 3, 5}]/252 + A71[{1, 2, 4, 7, 6, 5, 3}]/126 + 
     A71[{1, 2, 5, 3, 4, 6, 7}]/126 - A71[{1, 2, 5, 3, 4, 7, 6}]/126 - 
     A71[{1, 2, 5, 3, 6, 4, 7}]/126 + A71[{1, 2, 5, 3, 6, 7, 4}]/252 + 
     A71[{1, 2, 5, 3, 7, 4, 6}]/126 - A71[{1, 2, 5, 3, 7, 6, 4}]/252 + 
     A71[{1, 2, 5, 4, 3, 6, 7}]/126 - A71[{1, 2, 5, 4, 3, 7, 6}]/126 - 
     A71[{1, 2, 5, 4, 6, 3, 7}]/126 + A71[{1, 2, 5, 4, 6, 7, 3}]/252 + 
     A71[{1, 2, 5, 4, 7, 3, 6}]/126 - A71[{1, 2, 5, 4, 7, 6, 3}]/252 + 
     A71[{1, 2, 5, 6, 3, 4, 7}]/126 + A71[{1, 2, 5, 6, 3, 7, 4}]/252 + 
     A71[{1, 2, 5, 6, 4, 3, 7}]/126 + A71[{1, 2, 5, 6, 4, 7, 3}]/252 - 
     A71[{1, 2, 5, 6, 7, 3, 4}]/126 - A71[{1, 2, 5, 6, 7, 4, 3}]/126 - 
     A71[{1, 2, 5, 7, 3, 4, 6}]/126 - A71[{1, 2, 5, 7, 3, 6, 4}]/252 - 
     A71[{1, 2, 5, 7, 4, 3, 6}]/126 - A71[{1, 2, 5, 7, 4, 6, 3}]/252 + 
     A71[{1, 2, 5, 7, 6, 3, 4}]/126 + A71[{1, 2, 5, 7, 6, 4, 3}]/126 - 
     A71[{1, 2, 6, 3, 4, 5, 7}]/126 + A71[{1, 2, 6, 3, 4, 7, 5}]/126 + 
     A71[{1, 2, 6, 3, 5, 4, 7}]/126 - A71[{1, 2, 6, 3, 5, 7, 4}]/252 - 
     A71[{1, 2, 6, 3, 7, 4, 5}]/126 + A71[{1, 2, 6, 3, 7, 5, 4}]/252 - 
     A71[{1, 2, 6, 4, 3, 5, 7}]/126 + A71[{1, 2, 6, 4, 3, 7, 5}]/126 + 
     A71[{1, 2, 6, 4, 5, 3, 7}]/126 - A71[{1, 2, 6, 4, 5, 7, 3}]/252 - 
     A71[{1, 2, 6, 4, 7, 3, 5}]/126 + A71[{1, 2, 6, 4, 7, 5, 3}]/252 - 
     A71[{1, 2, 6, 5, 3, 4, 7}]/126 - A71[{1, 2, 6, 5, 3, 7, 4}]/252 - 
     A71[{1, 2, 6, 5, 4, 3, 7}]/126 - A71[{1, 2, 6, 5, 4, 7, 3}]/252 + 
     A71[{1, 2, 6, 5, 7, 3, 4}]/126 + A71[{1, 2, 6, 5, 7, 4, 3}]/126 + 
     A71[{1, 2, 6, 7, 3, 4, 5}]/126 + A71[{1, 2, 6, 7, 3, 5, 4}]/252 + 
     A71[{1, 2, 6, 7, 4, 3, 5}]/126 + A71[{1, 2, 6, 7, 4, 5, 3}]/252 - 
     A71[{1, 2, 6, 7, 5, 3, 4}]/126 - A71[{1, 2, 6, 7, 5, 4, 3}]/126 + 
     A71[{1, 2, 7, 3, 4, 5, 6}]/126 - A71[{1, 2, 7, 3, 4, 6, 5}]/126 - 
     A71[{1, 2, 7, 3, 5, 4, 6}]/126 + A71[{1, 2, 7, 3, 5, 6, 4}]/252 + 
     A71[{1, 2, 7, 3, 6, 4, 5}]/126 - A71[{1, 2, 7, 3, 6, 5, 4}]/252 + 
     A71[{1, 2, 7, 4, 3, 5, 6}]/126 - A71[{1, 2, 7, 4, 3, 6, 5}]/126 - 
     A71[{1, 2, 7, 4, 5, 3, 6}]/126 + A71[{1, 2, 7, 4, 5, 6, 3}]/252 + 
     A71[{1, 2, 7, 4, 6, 3, 5}]/126 - A71[{1, 2, 7, 4, 6, 5, 3}]/252 + 
     A71[{1, 2, 7, 5, 3, 4, 6}]/126 + A71[{1, 2, 7, 5, 3, 6, 4}]/252 + 
     A71[{1, 2, 7, 5, 4, 3, 6}]/126 + A71[{1, 2, 7, 5, 4, 6, 3}]/252 - 
     A71[{1, 2, 7, 5, 6, 3, 4}]/126 - A71[{1, 2, 7, 5, 6, 4, 3}]/126 - 
     A71[{1, 2, 7, 6, 3, 4, 5}]/126 - A71[{1, 2, 7, 6, 3, 5, 4}]/252 - 
     A71[{1, 2, 7, 6, 4, 3, 5}]/126 - A71[{1, 2, 7, 6, 4, 5, 3}]/252 + 
     A71[{1, 2, 7, 6, 5, 3, 4}]/126 + A71[{1, 2, 7, 6, 5, 4, 3}]/126 - 
     A71[{1, 3, 2, 4, 5, 6, 7}]/126 + A71[{1, 3, 2, 4, 5, 7, 6}]/126 + 
     A71[{1, 3, 2, 4, 6, 5, 7}]/126 - A71[{1, 3, 2, 4, 6, 7, 5}]/126 - 
     A71[{1, 3, 2, 4, 7, 5, 6}]/126 + A71[{1, 3, 2, 4, 7, 6, 5}]/126 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/252 - A71[{1, 3, 2, 5, 4, 7, 6}]/252 + 
     A71[{1, 3, 2, 5, 6, 4, 7}]/252 - A71[{1, 3, 2, 5, 6, 7, 4}]/126 - 
     A71[{1, 3, 2, 5, 7, 4, 6}]/252 + A71[{1, 3, 2, 5, 7, 6, 4}]/126 - 
     A71[{1, 3, 2, 6, 4, 5, 7}]/252 + A71[{1, 3, 2, 6, 4, 7, 5}]/252 - 
     A71[{1, 3, 2, 6, 5, 4, 7}]/252 + A71[{1, 3, 2, 6, 5, 7, 4}]/126 + 
     A71[{1, 3, 2, 6, 7, 4, 5}]/252 - A71[{1, 3, 2, 6, 7, 5, 4}]/126 + 
     A71[{1, 3, 2, 7, 4, 5, 6}]/252 - A71[{1, 3, 2, 7, 4, 6, 5}]/252 + 
     A71[{1, 3, 2, 7, 5, 4, 6}]/252 - A71[{1, 3, 2, 7, 5, 6, 4}]/126 - 
     A71[{1, 3, 2, 7, 6, 4, 5}]/252 + A71[{1, 3, 2, 7, 6, 5, 4}]/126 - 
     A71[{1, 3, 4, 2, 5, 6, 7}]/126 + A71[{1, 3, 4, 2, 5, 7, 6}]/126 + 
     A71[{1, 3, 4, 2, 6, 5, 7}]/126 - A71[{1, 3, 4, 2, 6, 7, 5}]/126 - 
     A71[{1, 3, 4, 2, 7, 5, 6}]/126 + A71[{1, 3, 4, 2, 7, 6, 5}]/126 + 
     A71[{1, 3, 4, 5, 2, 6, 7}]/252 - A71[{1, 3, 4, 5, 2, 7, 6}]/252 + 
     A71[{1, 3, 4, 5, 6, 2, 7}]/252 - A71[{1, 3, 4, 5, 7, 2, 6}]/252 - 
     A71[{1, 3, 4, 6, 2, 5, 7}]/252 + A71[{1, 3, 4, 6, 2, 7, 5}]/252 - 
     A71[{1, 3, 4, 6, 5, 2, 7}]/252 + A71[{1, 3, 4, 6, 7, 2, 5}]/252 + 
     A71[{1, 3, 4, 7, 2, 5, 6}]/252 - A71[{1, 3, 4, 7, 2, 6, 5}]/252 + 
     A71[{1, 3, 4, 7, 5, 2, 6}]/252 - A71[{1, 3, 4, 7, 6, 2, 5}]/252 + 
     A71[{1, 3, 5, 2, 4, 6, 7}]/126 - A71[{1, 3, 5, 2, 4, 7, 6}]/126 - 
     A71[{1, 3, 5, 2, 6, 4, 7}]/126 + A71[{1, 3, 5, 2, 6, 7, 4}]/252 + 
     A71[{1, 3, 5, 2, 7, 4, 6}]/126 - A71[{1, 3, 5, 2, 7, 6, 4}]/252 + 
     A71[{1, 3, 5, 4, 2, 6, 7}]/126 - A71[{1, 3, 5, 4, 2, 7, 6}]/126 - 
     A71[{1, 3, 5, 4, 6, 2, 7}]/126 + A71[{1, 3, 5, 4, 7, 2, 6}]/126 + 
     A71[{1, 3, 5, 6, 2, 4, 7}]/126 + A71[{1, 3, 5, 6, 2, 7, 4}]/252 + 
     A71[{1, 3, 5, 6, 4, 2, 7}]/126 - A71[{1, 3, 5, 6, 7, 2, 4}]/126 - 
     A71[{1, 3, 5, 7, 2, 4, 6}]/126 - A71[{1, 3, 5, 7, 2, 6, 4}]/252 - 
     A71[{1, 3, 5, 7, 4, 2, 6}]/126 + A71[{1, 3, 5, 7, 6, 2, 4}]/126 - 
     A71[{1, 3, 6, 2, 4, 5, 7}]/126 + A71[{1, 3, 6, 2, 4, 7, 5}]/126 + 
     A71[{1, 3, 6, 2, 5, 4, 7}]/126 - A71[{1, 3, 6, 2, 5, 7, 4}]/252 - 
     A71[{1, 3, 6, 2, 7, 4, 5}]/126 + A71[{1, 3, 6, 2, 7, 5, 4}]/252 - 
     A71[{1, 3, 6, 4, 2, 5, 7}]/126 + A71[{1, 3, 6, 4, 2, 7, 5}]/126 + 
     A71[{1, 3, 6, 4, 5, 2, 7}]/126 - A71[{1, 3, 6, 4, 7, 2, 5}]/126 - 
     A71[{1, 3, 6, 5, 2, 4, 7}]/126 - A71[{1, 3, 6, 5, 2, 7, 4}]/252 - 
     A71[{1, 3, 6, 5, 4, 2, 7}]/126 + A71[{1, 3, 6, 5, 7, 2, 4}]/126 + 
     A71[{1, 3, 6, 7, 2, 4, 5}]/126 + A71[{1, 3, 6, 7, 2, 5, 4}]/252 + 
     A71[{1, 3, 6, 7, 4, 2, 5}]/126 - A71[{1, 3, 6, 7, 5, 2, 4}]/126 + 
     A71[{1, 3, 7, 2, 4, 5, 6}]/126 - A71[{1, 3, 7, 2, 4, 6, 5}]/126 - 
     A71[{1, 3, 7, 2, 5, 4, 6}]/126 + A71[{1, 3, 7, 2, 5, 6, 4}]/252 + 
     A71[{1, 3, 7, 2, 6, 4, 5}]/126 - A71[{1, 3, 7, 2, 6, 5, 4}]/252 + 
     A71[{1, 3, 7, 4, 2, 5, 6}]/126 - A71[{1, 3, 7, 4, 2, 6, 5}]/126 - 
     A71[{1, 3, 7, 4, 5, 2, 6}]/126 + A71[{1, 3, 7, 4, 6, 2, 5}]/126 + 
     A71[{1, 3, 7, 5, 2, 4, 6}]/126 + A71[{1, 3, 7, 5, 2, 6, 4}]/252 + 
     A71[{1, 3, 7, 5, 4, 2, 6}]/126 - A71[{1, 3, 7, 5, 6, 2, 4}]/126 - 
     A71[{1, 3, 7, 6, 2, 4, 5}]/126 - A71[{1, 3, 7, 6, 2, 5, 4}]/252 - 
     A71[{1, 3, 7, 6, 4, 2, 5}]/126 + A71[{1, 3, 7, 6, 5, 2, 4}]/126 - 
     A71[{1, 4, 2, 3, 5, 6, 7}]/126 + A71[{1, 4, 2, 3, 5, 7, 6}]/126 + 
     A71[{1, 4, 2, 3, 6, 5, 7}]/126 - A71[{1, 4, 2, 3, 6, 7, 5}]/126 - 
     A71[{1, 4, 2, 3, 7, 5, 6}]/126 + A71[{1, 4, 2, 3, 7, 6, 5}]/126 + 
     A71[{1, 4, 2, 5, 3, 6, 7}]/252 - A71[{1, 4, 2, 5, 3, 7, 6}]/252 + 
     A71[{1, 4, 2, 5, 6, 3, 7}]/252 - A71[{1, 4, 2, 5, 7, 3, 6}]/252 - 
     A71[{1, 4, 2, 6, 3, 5, 7}]/252 + A71[{1, 4, 2, 6, 3, 7, 5}]/252 - 
     A71[{1, 4, 2, 6, 5, 3, 7}]/252 + A71[{1, 4, 2, 6, 7, 3, 5}]/252 + 
     A71[{1, 4, 2, 7, 3, 5, 6}]/252 - A71[{1, 4, 2, 7, 3, 6, 5}]/252 + 
     A71[{1, 4, 2, 7, 5, 3, 6}]/252 - A71[{1, 4, 2, 7, 6, 3, 5}]/252 - 
     A71[{1, 4, 3, 2, 5, 6, 7}]/126 + A71[{1, 4, 3, 2, 5, 7, 6}]/126 + 
     A71[{1, 4, 3, 2, 6, 5, 7}]/126 - A71[{1, 4, 3, 2, 6, 7, 5}]/126 - 
     A71[{1, 4, 3, 2, 7, 5, 6}]/126 + A71[{1, 4, 3, 2, 7, 6, 5}]/126 + 
     A71[{1, 4, 3, 5, 2, 6, 7}]/252 - A71[{1, 4, 3, 5, 2, 7, 6}]/252 + 
     A71[{1, 4, 3, 5, 6, 2, 7}]/252 - A71[{1, 4, 3, 5, 7, 2, 6}]/252 - 
     A71[{1, 4, 3, 6, 2, 5, 7}]/252 + A71[{1, 4, 3, 6, 2, 7, 5}]/252 - 
     A71[{1, 4, 3, 6, 5, 2, 7}]/252 + A71[{1, 4, 3, 6, 7, 2, 5}]/252 + 
     A71[{1, 4, 3, 7, 2, 5, 6}]/252 - A71[{1, 4, 3, 7, 2, 6, 5}]/252 + 
     A71[{1, 4, 3, 7, 5, 2, 6}]/252 - A71[{1, 4, 3, 7, 6, 2, 5}]/252 + 
     A71[{1, 4, 5, 2, 3, 6, 7}]/126 - A71[{1, 4, 5, 2, 3, 7, 6}]/126 - 
     A71[{1, 4, 5, 2, 6, 3, 7}]/126 + A71[{1, 4, 5, 2, 7, 3, 6}]/126 + 
     A71[{1, 4, 5, 3, 2, 6, 7}]/126 - A71[{1, 4, 5, 3, 2, 7, 6}]/126 - 
     A71[{1, 4, 5, 3, 6, 2, 7}]/126 + A71[{1, 4, 5, 3, 7, 2, 6}]/126 + 
     A71[{1, 4, 5, 6, 2, 3, 7}]/126 + A71[{1, 4, 5, 6, 3, 2, 7}]/126 - 
     A71[{1, 4, 5, 7, 2, 3, 6}]/126 - A71[{1, 4, 5, 7, 3, 2, 6}]/126 - 
     A71[{1, 4, 6, 2, 3, 5, 7}]/126 + A71[{1, 4, 6, 2, 3, 7, 5}]/126 + 
     A71[{1, 4, 6, 2, 5, 3, 7}]/126 - A71[{1, 4, 6, 2, 7, 3, 5}]/126 - 
     A71[{1, 4, 6, 3, 2, 5, 7}]/126 + A71[{1, 4, 6, 3, 2, 7, 5}]/126 + 
     A71[{1, 4, 6, 3, 5, 2, 7}]/126 - A71[{1, 4, 6, 3, 7, 2, 5}]/126 - 
     A71[{1, 4, 6, 5, 2, 3, 7}]/126 - A71[{1, 4, 6, 5, 3, 2, 7}]/126 + 
     A71[{1, 4, 6, 7, 2, 3, 5}]/126 + A71[{1, 4, 6, 7, 3, 2, 5}]/126 + 
     A71[{1, 4, 7, 2, 3, 5, 6}]/126 - A71[{1, 4, 7, 2, 3, 6, 5}]/126 - 
     A71[{1, 4, 7, 2, 5, 3, 6}]/126 + A71[{1, 4, 7, 2, 6, 3, 5}]/126 + 
     A71[{1, 4, 7, 3, 2, 5, 6}]/126 - A71[{1, 4, 7, 3, 2, 6, 5}]/126 - 
     A71[{1, 4, 7, 3, 5, 2, 6}]/126 + A71[{1, 4, 7, 3, 6, 2, 5}]/126 + 
     A71[{1, 4, 7, 5, 2, 3, 6}]/126 + A71[{1, 4, 7, 5, 3, 2, 6}]/126 - 
     A71[{1, 4, 7, 6, 2, 3, 5}]/126 - A71[{1, 4, 7, 6, 3, 2, 5}]/126 + 
     A71[{1, 5, 2, 3, 4, 6, 7}]/252 - A71[{1, 5, 2, 3, 4, 7, 6}]/252 - 
     A71[{1, 5, 2, 3, 6, 4, 7}]/126 + A71[{1, 5, 2, 3, 7, 4, 6}]/126 + 
     A71[{1, 5, 2, 4, 3, 6, 7}]/252 - A71[{1, 5, 2, 4, 3, 7, 6}]/252 - 
     A71[{1, 5, 2, 4, 6, 3, 7}]/126 + A71[{1, 5, 2, 4, 7, 3, 6}]/126 - 
     A71[{1, 5, 2, 6, 3, 4, 7}]/126 - A71[{1, 5, 2, 6, 4, 3, 7}]/126 + 
     A71[{1, 5, 2, 7, 3, 4, 6}]/126 + A71[{1, 5, 2, 7, 4, 3, 6}]/126 + 
     A71[{1, 5, 3, 2, 4, 6, 7}]/252 - A71[{1, 5, 3, 2, 4, 7, 6}]/252 - 
     A71[{1, 5, 3, 2, 6, 4, 7}]/126 + A71[{1, 5, 3, 2, 7, 4, 6}]/126 + 
     A71[{1, 5, 3, 4, 2, 6, 7}]/252 - A71[{1, 5, 3, 4, 2, 7, 6}]/252 - 
     A71[{1, 5, 3, 4, 6, 2, 7}]/126 + A71[{1, 5, 3, 4, 7, 2, 6}]/126 - 
     A71[{1, 5, 3, 6, 2, 4, 7}]/126 - A71[{1, 5, 3, 6, 4, 2, 7}]/126 + 
     A71[{1, 5, 3, 7, 2, 4, 6}]/126 + A71[{1, 5, 3, 7, 4, 2, 6}]/126 + 
     A71[{1, 5, 4, 2, 3, 6, 7}]/252 - A71[{1, 5, 4, 2, 3, 7, 6}]/252 - 
     A71[{1, 5, 4, 2, 6, 3, 7}]/126 + A71[{1, 5, 4, 2, 7, 3, 6}]/126 + 
     A71[{1, 5, 4, 3, 2, 6, 7}]/252 - A71[{1, 5, 4, 3, 2, 7, 6}]/252 - 
     A71[{1, 5, 4, 3, 6, 2, 7}]/126 + A71[{1, 5, 4, 3, 7, 2, 6}]/126 - 
     A71[{1, 5, 4, 6, 2, 3, 7}]/126 - A71[{1, 5, 4, 6, 3, 2, 7}]/126 + 
     A71[{1, 5, 4, 7, 2, 3, 6}]/126 + A71[{1, 5, 4, 7, 3, 2, 6}]/126 + 
     A71[{1, 5, 6, 2, 3, 4, 7}]/252 + A71[{1, 5, 6, 2, 4, 3, 7}]/252 + 
     A71[{1, 5, 6, 3, 2, 4, 7}]/252 + A71[{1, 5, 6, 3, 4, 2, 7}]/252 + 
     A71[{1, 5, 6, 4, 2, 3, 7}]/252 + A71[{1, 5, 6, 4, 3, 2, 7}]/252 - 
     A71[{1, 5, 7, 2, 3, 4, 6}]/252 - A71[{1, 5, 7, 2, 4, 3, 6}]/252 - 
     A71[{1, 5, 7, 3, 2, 4, 6}]/252 - A71[{1, 5, 7, 3, 4, 2, 6}]/252 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/252 - A71[{1, 5, 7, 4, 3, 2, 6}]/252 - 
     A71[{1, 6, 2, 3, 4, 5, 7}]/252 + A71[{1, 6, 2, 3, 5, 4, 7}]/126 - 
     A71[{1, 6, 2, 4, 3, 5, 7}]/252 + A71[{1, 6, 2, 4, 5, 3, 7}]/126 + 
     A71[{1, 6, 2, 5, 3, 4, 7}]/126 + A71[{1, 6, 2, 5, 4, 3, 7}]/126 - 
     A71[{1, 6, 3, 2, 4, 5, 7}]/252 + A71[{1, 6, 3, 2, 5, 4, 7}]/126 - 
     A71[{1, 6, 3, 4, 2, 5, 7}]/252 + A71[{1, 6, 3, 4, 5, 2, 7}]/126 + 
     A71[{1, 6, 3, 5, 2, 4, 7}]/126 + A71[{1, 6, 3, 5, 4, 2, 7}]/126 - 
     A71[{1, 6, 4, 2, 3, 5, 7}]/252 + A71[{1, 6, 4, 2, 5, 3, 7}]/126 - 
     A71[{1, 6, 4, 3, 2, 5, 7}]/252 + A71[{1, 6, 4, 3, 5, 2, 7}]/126 + 
     A71[{1, 6, 4, 5, 2, 3, 7}]/126 + A71[{1, 6, 4, 5, 3, 2, 7}]/126 - 
     A71[{1, 6, 5, 2, 3, 4, 7}]/252 - A71[{1, 6, 5, 2, 4, 3, 7}]/252 - 
     A71[{1, 6, 5, 3, 2, 4, 7}]/252 - A71[{1, 6, 5, 3, 4, 2, 7}]/252 - 
     A71[{1, 6, 5, 4, 2, 3, 7}]/252 - A71[{1, 6, 5, 4, 3, 2, 7}]/252
 
A71rep[8, 1] = A71[{1, 2, 3, 4, 5, 6, 7}]/40 - A71[{1, 2, 3, 4, 5, 7, 6}]/
      60 + A71[{1, 2, 3, 4, 6, 5, 7}]/40 - A71[{1, 2, 3, 4, 6, 7, 5}]/60 + 
     A71[{1, 2, 3, 4, 7, 5, 6}]/60 + A71[{1, 2, 3, 4, 7, 6, 5}]/60 + 
     A71[{1, 2, 3, 5, 4, 6, 7}]/40 - A71[{1, 2, 3, 5, 4, 7, 6}]/60 + 
     A71[{1, 2, 3, 5, 6, 4, 7}]/40 - A71[{1, 2, 3, 5, 6, 7, 4}]/60 + 
     A71[{1, 2, 3, 5, 7, 4, 6}]/60 + A71[{1, 2, 3, 5, 7, 6, 4}]/60 + 
     A71[{1, 2, 3, 6, 4, 5, 7}]/40 - A71[{1, 2, 3, 6, 4, 7, 5}]/60 + 
     A71[{1, 2, 3, 6, 5, 4, 7}]/40 - A71[{1, 2, 3, 6, 5, 7, 4}]/60 + 
     A71[{1, 2, 3, 6, 7, 4, 5}]/60 + A71[{1, 2, 3, 6, 7, 5, 4}]/60 - 
     A71[{1, 2, 3, 7, 4, 5, 6}]/40 - A71[{1, 2, 3, 7, 4, 6, 5}]/40 - 
     A71[{1, 2, 3, 7, 5, 4, 6}]/40 - A71[{1, 2, 3, 7, 5, 6, 4}]/40 - 
     A71[{1, 2, 3, 7, 6, 4, 5}]/40 - A71[{1, 2, 3, 7, 6, 5, 4}]/40 - 
     A71[{1, 2, 4, 3, 5, 6, 7}]/120 - A71[{1, 2, 4, 3, 5, 7, 6}]/120 - 
     A71[{1, 2, 4, 3, 6, 5, 7}]/120 - A71[{1, 2, 4, 3, 6, 7, 5}]/120 - 
     A71[{1, 2, 4, 5, 6, 3, 7}]/60 + A71[{1, 2, 4, 5, 6, 7, 3}]/40 - 
     A71[{1, 2, 4, 5, 7, 6, 3}]/60 - A71[{1, 2, 4, 6, 5, 3, 7}]/60 + 
     A71[{1, 2, 4, 6, 5, 7, 3}]/40 - A71[{1, 2, 4, 6, 7, 5, 3}]/60 + 
     A71[{1, 2, 4, 7, 5, 3, 6}]/120 + A71[{1, 2, 4, 7, 5, 6, 3}]/60 + 
     A71[{1, 2, 4, 7, 6, 3, 5}]/120 + A71[{1, 2, 4, 7, 6, 5, 3}]/60 - 
     A71[{1, 2, 5, 3, 4, 6, 7}]/120 - A71[{1, 2, 5, 3, 4, 7, 6}]/120 - 
     A71[{1, 2, 5, 3, 6, 4, 7}]/120 - A71[{1, 2, 5, 3, 6, 7, 4}]/120 - 
     A71[{1, 2, 5, 4, 6, 3, 7}]/60 + A71[{1, 2, 5, 4, 6, 7, 3}]/40 - 
     A71[{1, 2, 5, 4, 7, 6, 3}]/60 - A71[{1, 2, 5, 6, 4, 3, 7}]/60 + 
     A71[{1, 2, 5, 6, 4, 7, 3}]/40 - A71[{1, 2, 5, 6, 7, 4, 3}]/60 + 
     A71[{1, 2, 5, 7, 4, 3, 6}]/120 + A71[{1, 2, 5, 7, 4, 6, 3}]/60 + 
     A71[{1, 2, 5, 7, 6, 3, 4}]/120 + A71[{1, 2, 5, 7, 6, 4, 3}]/60 - 
     A71[{1, 2, 6, 3, 4, 5, 7}]/120 - A71[{1, 2, 6, 3, 4, 7, 5}]/120 - 
     A71[{1, 2, 6, 3, 5, 4, 7}]/120 - A71[{1, 2, 6, 3, 5, 7, 4}]/120 - 
     A71[{1, 2, 6, 4, 5, 3, 7}]/60 + A71[{1, 2, 6, 4, 5, 7, 3}]/40 - 
     A71[{1, 2, 6, 4, 7, 5, 3}]/60 - A71[{1, 2, 6, 5, 4, 3, 7}]/60 + 
     A71[{1, 2, 6, 5, 4, 7, 3}]/40 - A71[{1, 2, 6, 5, 7, 4, 3}]/60 + 
     A71[{1, 2, 6, 7, 4, 3, 5}]/120 + A71[{1, 2, 6, 7, 4, 5, 3}]/60 + 
     A71[{1, 2, 6, 7, 5, 3, 4}]/120 + A71[{1, 2, 6, 7, 5, 4, 3}]/60 + 
     A71[{1, 2, 7, 3, 4, 5, 6}]/60 + A71[{1, 2, 7, 3, 4, 6, 5}]/60 + 
     A71[{1, 2, 7, 3, 5, 4, 6}]/60 + A71[{1, 2, 7, 3, 5, 6, 4}]/60 + 
     A71[{1, 2, 7, 3, 6, 4, 5}]/60 + A71[{1, 2, 7, 3, 6, 5, 4}]/60 + 
     A71[{1, 2, 7, 4, 5, 3, 6}]/120 - A71[{1, 2, 7, 4, 5, 6, 3}]/40 + 
     A71[{1, 2, 7, 4, 6, 3, 5}]/120 - A71[{1, 2, 7, 4, 6, 5, 3}]/40 + 
     A71[{1, 2, 7, 5, 4, 3, 6}]/120 - A71[{1, 2, 7, 5, 4, 6, 3}]/40 + 
     A71[{1, 2, 7, 5, 6, 3, 4}]/120 - A71[{1, 2, 7, 5, 6, 4, 3}]/40 + 
     A71[{1, 2, 7, 6, 4, 3, 5}]/120 - A71[{1, 2, 7, 6, 4, 5, 3}]/40 + 
     A71[{1, 2, 7, 6, 5, 3, 4}]/120 - A71[{1, 2, 7, 6, 5, 4, 3}]/40 + 
     A71[{1, 3, 2, 4, 5, 6, 7}]/40 - A71[{1, 3, 2, 4, 5, 7, 6}]/60 + 
     A71[{1, 3, 2, 4, 6, 5, 7}]/40 - A71[{1, 3, 2, 4, 6, 7, 5}]/60 + 
     A71[{1, 3, 2, 4, 7, 5, 6}]/60 + A71[{1, 3, 2, 4, 7, 6, 5}]/60 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/40 - A71[{1, 3, 2, 5, 4, 7, 6}]/60 + 
     A71[{1, 3, 2, 5, 6, 4, 7}]/40 - A71[{1, 3, 2, 5, 6, 7, 4}]/60 + 
     A71[{1, 3, 2, 5, 7, 4, 6}]/60 + A71[{1, 3, 2, 5, 7, 6, 4}]/60 + 
     A71[{1, 3, 2, 6, 4, 5, 7}]/40 - A71[{1, 3, 2, 6, 4, 7, 5}]/60 + 
     A71[{1, 3, 2, 6, 5, 4, 7}]/40 - A71[{1, 3, 2, 6, 5, 7, 4}]/60 + 
     A71[{1, 3, 2, 6, 7, 4, 5}]/60 + A71[{1, 3, 2, 6, 7, 5, 4}]/60 - 
     A71[{1, 3, 2, 7, 4, 5, 6}]/40 - A71[{1, 3, 2, 7, 4, 6, 5}]/40 - 
     A71[{1, 3, 2, 7, 5, 4, 6}]/40 - A71[{1, 3, 2, 7, 5, 6, 4}]/40 - 
     A71[{1, 3, 2, 7, 6, 4, 5}]/40 - A71[{1, 3, 2, 7, 6, 5, 4}]/40 - 
     A71[{1, 3, 4, 2, 5, 6, 7}]/120 - A71[{1, 3, 4, 2, 5, 7, 6}]/120 - 
     A71[{1, 3, 4, 2, 6, 5, 7}]/120 - A71[{1, 3, 4, 2, 6, 7, 5}]/120 - 
     A71[{1, 3, 4, 5, 6, 2, 7}]/60 - A71[{1, 3, 4, 6, 5, 2, 7}]/60 + 
     A71[{1, 3, 4, 7, 5, 2, 6}]/120 + A71[{1, 3, 4, 7, 6, 2, 5}]/120 - 
     A71[{1, 3, 5, 2, 4, 6, 7}]/120 - A71[{1, 3, 5, 2, 4, 7, 6}]/120 - 
     A71[{1, 3, 5, 2, 6, 4, 7}]/120 - A71[{1, 3, 5, 2, 6, 7, 4}]/120 - 
     A71[{1, 3, 5, 4, 6, 2, 7}]/60 - A71[{1, 3, 5, 6, 4, 2, 7}]/60 + 
     A71[{1, 3, 5, 7, 4, 2, 6}]/120 + A71[{1, 3, 5, 7, 6, 2, 4}]/120 - 
     A71[{1, 3, 6, 2, 4, 5, 7}]/120 - A71[{1, 3, 6, 2, 4, 7, 5}]/120 - 
     A71[{1, 3, 6, 2, 5, 4, 7}]/120 - A71[{1, 3, 6, 2, 5, 7, 4}]/120 - 
     A71[{1, 3, 6, 4, 5, 2, 7}]/60 - A71[{1, 3, 6, 5, 4, 2, 7}]/60 + 
     A71[{1, 3, 6, 7, 4, 2, 5}]/120 + A71[{1, 3, 6, 7, 5, 2, 4}]/120 + 
     A71[{1, 3, 7, 2, 4, 5, 6}]/60 + A71[{1, 3, 7, 2, 4, 6, 5}]/60 + 
     A71[{1, 3, 7, 2, 5, 4, 6}]/60 + A71[{1, 3, 7, 2, 5, 6, 4}]/60 + 
     A71[{1, 3, 7, 2, 6, 4, 5}]/60 + A71[{1, 3, 7, 2, 6, 5, 4}]/60 + 
     A71[{1, 3, 7, 4, 5, 2, 6}]/120 + A71[{1, 3, 7, 4, 6, 2, 5}]/120 + 
     A71[{1, 3, 7, 5, 4, 2, 6}]/120 + A71[{1, 3, 7, 5, 6, 2, 4}]/120 + 
     A71[{1, 3, 7, 6, 4, 2, 5}]/120 + A71[{1, 3, 7, 6, 5, 2, 4}]/120 + 
     A71[{1, 4, 2, 3, 5, 7, 6}]/120 + A71[{1, 4, 2, 3, 6, 7, 5}]/120 + 
     A71[{1, 4, 2, 3, 7, 5, 6}]/120 + A71[{1, 4, 2, 3, 7, 6, 5}]/120 - 
     A71[{1, 4, 2, 5, 3, 6, 7}]/60 + A71[{1, 4, 2, 5, 3, 7, 6}]/60 - 
     A71[{1, 4, 2, 5, 6, 3, 7}]/120 - A71[{1, 4, 2, 5, 7, 3, 6}]/60 - 
     A71[{1, 4, 2, 6, 3, 5, 7}]/60 + A71[{1, 4, 2, 6, 3, 7, 5}]/60 - 
     A71[{1, 4, 2, 6, 5, 3, 7}]/120 - A71[{1, 4, 2, 6, 7, 3, 5}]/60 + 
     A71[{1, 4, 2, 7, 3, 5, 6}]/120 + A71[{1, 4, 2, 7, 3, 6, 5}]/120 + 
     A71[{1, 4, 2, 7, 5, 3, 6}]/60 + A71[{1, 4, 2, 7, 6, 3, 5}]/60 + 
     A71[{1, 4, 3, 2, 5, 7, 6}]/120 + A71[{1, 4, 3, 2, 6, 7, 5}]/120 + 
     A71[{1, 4, 3, 2, 7, 5, 6}]/120 + A71[{1, 4, 3, 2, 7, 6, 5}]/120 - 
     A71[{1, 4, 3, 5, 2, 6, 7}]/60 + A71[{1, 4, 3, 5, 2, 7, 6}]/60 - 
     A71[{1, 4, 3, 5, 6, 2, 7}]/120 - A71[{1, 4, 3, 5, 7, 2, 6}]/60 - 
     A71[{1, 4, 3, 6, 2, 5, 7}]/60 + A71[{1, 4, 3, 6, 2, 7, 5}]/60 - 
     A71[{1, 4, 3, 6, 5, 2, 7}]/120 - A71[{1, 4, 3, 6, 7, 2, 5}]/60 + 
     A71[{1, 4, 3, 7, 2, 5, 6}]/120 + A71[{1, 4, 3, 7, 2, 6, 5}]/120 + 
     A71[{1, 4, 3, 7, 5, 2, 6}]/60 + A71[{1, 4, 3, 7, 6, 2, 5}]/60 + 
     A71[{1, 4, 5, 2, 6, 3, 7}]/120 - A71[{1, 4, 5, 2, 7, 3, 6}]/120 + 
     A71[{1, 4, 5, 3, 6, 2, 7}]/120 - A71[{1, 4, 5, 3, 7, 2, 6}]/120 + 
     A71[{1, 4, 5, 6, 2, 3, 7}]/60 + A71[{1, 4, 5, 6, 3, 2, 7}]/60 - 
     A71[{1, 4, 5, 7, 2, 3, 6}]/120 - A71[{1, 4, 5, 7, 3, 2, 6}]/120 + 
     A71[{1, 4, 6, 2, 5, 3, 7}]/120 - A71[{1, 4, 6, 2, 7, 3, 5}]/120 + 
     A71[{1, 4, 6, 3, 5, 2, 7}]/120 - A71[{1, 4, 6, 3, 7, 2, 5}]/120 + 
     A71[{1, 4, 6, 5, 2, 3, 7}]/60 + A71[{1, 4, 6, 5, 3, 2, 7}]/60 - 
     A71[{1, 4, 6, 7, 2, 3, 5}]/120 - A71[{1, 4, 6, 7, 3, 2, 5}]/120 - 
     A71[{1, 4, 7, 2, 5, 3, 6}]/60 - A71[{1, 4, 7, 2, 6, 3, 5}]/60 - 
     A71[{1, 4, 7, 3, 5, 2, 6}]/60 - A71[{1, 4, 7, 3, 6, 2, 5}]/60 - 
     A71[{1, 4, 7, 5, 2, 3, 6}]/120 - A71[{1, 4, 7, 5, 3, 2, 6}]/120 - 
     A71[{1, 4, 7, 6, 2, 3, 5}]/120 - A71[{1, 4, 7, 6, 3, 2, 5}]/120 + 
     A71[{1, 5, 2, 3, 4, 7, 6}]/120 + A71[{1, 5, 2, 3, 7, 4, 6}]/120 - 
     A71[{1, 5, 2, 4, 3, 6, 7}]/60 + A71[{1, 5, 2, 4, 3, 7, 6}]/60 - 
     A71[{1, 5, 2, 4, 6, 3, 7}]/120 - A71[{1, 5, 2, 4, 7, 3, 6}]/60 - 
     A71[{1, 5, 2, 6, 3, 4, 7}]/60 - A71[{1, 5, 2, 6, 4, 3, 7}]/120 + 
     A71[{1, 5, 2, 7, 3, 4, 6}]/120 + A71[{1, 5, 2, 7, 4, 3, 6}]/60 + 
     A71[{1, 5, 3, 2, 4, 7, 6}]/120 + A71[{1, 5, 3, 2, 7, 4, 6}]/120 - 
     A71[{1, 5, 3, 4, 2, 6, 7}]/60 + A71[{1, 5, 3, 4, 2, 7, 6}]/60 - 
     A71[{1, 5, 3, 4, 6, 2, 7}]/120 - A71[{1, 5, 3, 4, 7, 2, 6}]/60 - 
     A71[{1, 5, 3, 6, 2, 4, 7}]/60 - A71[{1, 5, 3, 6, 4, 2, 7}]/120 + 
     A71[{1, 5, 3, 7, 2, 4, 6}]/120 + A71[{1, 5, 3, 7, 4, 2, 6}]/60 + 
     A71[{1, 5, 4, 2, 6, 3, 7}]/120 - A71[{1, 5, 4, 2, 7, 3, 6}]/120 + 
     A71[{1, 5, 4, 3, 6, 2, 7}]/120 - A71[{1, 5, 4, 3, 7, 2, 6}]/120 + 
     A71[{1, 5, 4, 6, 2, 3, 7}]/60 + A71[{1, 5, 4, 6, 3, 2, 7}]/60 - 
     A71[{1, 5, 4, 7, 2, 3, 6}]/120 - A71[{1, 5, 4, 7, 3, 2, 6}]/120 + 
     A71[{1, 5, 6, 2, 4, 3, 7}]/120 + A71[{1, 5, 6, 3, 4, 2, 7}]/120 + 
     A71[{1, 5, 6, 4, 2, 3, 7}]/60 + A71[{1, 5, 6, 4, 3, 2, 7}]/60 - 
     A71[{1, 5, 7, 2, 4, 3, 6}]/60 - A71[{1, 5, 7, 3, 4, 2, 6}]/60 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/120 - A71[{1, 5, 7, 4, 3, 2, 6}]/120 - 
     A71[{1, 6, 2, 4, 3, 5, 7}]/60 - A71[{1, 6, 2, 4, 5, 3, 7}]/120 - 
     A71[{1, 6, 2, 5, 3, 4, 7}]/60 - A71[{1, 6, 2, 5, 4, 3, 7}]/120 - 
     A71[{1, 6, 3, 4, 2, 5, 7}]/60 - A71[{1, 6, 3, 4, 5, 2, 7}]/120 - 
     A71[{1, 6, 3, 5, 2, 4, 7}]/60 - A71[{1, 6, 3, 5, 4, 2, 7}]/120 + 
     A71[{1, 6, 4, 2, 5, 3, 7}]/120 + A71[{1, 6, 4, 3, 5, 2, 7}]/120 + 
     A71[{1, 6, 4, 5, 2, 3, 7}]/60 + A71[{1, 6, 4, 5, 3, 2, 7}]/60 + 
     A71[{1, 6, 5, 2, 4, 3, 7}]/120 + A71[{1, 6, 5, 3, 4, 2, 7}]/120 + 
     A71[{1, 6, 5, 4, 2, 3, 7}]/60 + A71[{1, 6, 5, 4, 3, 2, 7}]/60
 
A71rep[8, 2] = A71[{1, 2, 3, 4, 5, 6, 7}]/120 + A71[{1, 2, 3, 4, 6, 5, 7}]/
      120 + A71[{1, 2, 3, 5, 4, 6, 7}]/120 + A71[{1, 2, 3, 5, 6, 4, 7}]/120 + 
     A71[{1, 2, 3, 6, 4, 5, 7}]/120 + A71[{1, 2, 3, 6, 5, 4, 7}]/120 - 
     A71[{1, 2, 3, 7, 4, 5, 6}]/120 - A71[{1, 2, 3, 7, 4, 6, 5}]/120 - 
     A71[{1, 2, 3, 7, 5, 4, 6}]/120 - A71[{1, 2, 3, 7, 5, 6, 4}]/120 - 
     A71[{1, 2, 3, 7, 6, 4, 5}]/120 - A71[{1, 2, 3, 7, 6, 5, 4}]/120 - 
     A71[{1, 2, 4, 3, 5, 7, 6}]/120 - A71[{1, 2, 4, 3, 6, 7, 5}]/120 + 
     A71[{1, 2, 4, 3, 7, 5, 6}]/120 + A71[{1, 2, 4, 3, 7, 6, 5}]/120 - 
     A71[{1, 2, 4, 5, 3, 6, 7}]/120 + A71[{1, 2, 4, 5, 6, 7, 3}]/120 - 
     A71[{1, 2, 4, 5, 7, 3, 6}]/120 - A71[{1, 2, 4, 6, 3, 5, 7}]/120 + 
     A71[{1, 2, 4, 6, 5, 7, 3}]/120 - A71[{1, 2, 4, 6, 7, 3, 5}]/120 + 
     A71[{1, 2, 4, 7, 5, 3, 6}]/120 + A71[{1, 2, 4, 7, 6, 3, 5}]/120 - 
     A71[{1, 2, 5, 3, 4, 7, 6}]/120 - A71[{1, 2, 5, 3, 6, 7, 4}]/120 + 
     A71[{1, 2, 5, 3, 7, 4, 6}]/120 + A71[{1, 2, 5, 3, 7, 6, 4}]/120 - 
     A71[{1, 2, 5, 4, 3, 6, 7}]/120 + A71[{1, 2, 5, 4, 6, 7, 3}]/120 - 
     A71[{1, 2, 5, 4, 7, 3, 6}]/120 - A71[{1, 2, 5, 6, 3, 4, 7}]/120 + 
     A71[{1, 2, 5, 6, 4, 7, 3}]/120 - A71[{1, 2, 5, 6, 7, 3, 4}]/120 + 
     A71[{1, 2, 5, 7, 4, 3, 6}]/120 + A71[{1, 2, 5, 7, 6, 3, 4}]/120 - 
     A71[{1, 2, 6, 3, 4, 7, 5}]/120 - A71[{1, 2, 6, 3, 5, 7, 4}]/120 + 
     A71[{1, 2, 6, 3, 7, 4, 5}]/120 + A71[{1, 2, 6, 3, 7, 5, 4}]/120 - 
     A71[{1, 2, 6, 4, 3, 5, 7}]/120 + A71[{1, 2, 6, 4, 5, 7, 3}]/120 - 
     A71[{1, 2, 6, 4, 7, 3, 5}]/120 - A71[{1, 2, 6, 5, 3, 4, 7}]/120 + 
     A71[{1, 2, 6, 5, 4, 7, 3}]/120 - A71[{1, 2, 6, 5, 7, 3, 4}]/120 + 
     A71[{1, 2, 6, 7, 4, 3, 5}]/120 + A71[{1, 2, 6, 7, 5, 3, 4}]/120 + 
     A71[{1, 2, 7, 4, 3, 5, 6}]/120 + A71[{1, 2, 7, 4, 3, 6, 5}]/120 - 
     A71[{1, 2, 7, 4, 5, 6, 3}]/120 - A71[{1, 2, 7, 4, 6, 5, 3}]/120 + 
     A71[{1, 2, 7, 5, 3, 4, 6}]/120 + A71[{1, 2, 7, 5, 3, 6, 4}]/120 - 
     A71[{1, 2, 7, 5, 4, 6, 3}]/120 - A71[{1, 2, 7, 5, 6, 4, 3}]/120 + 
     A71[{1, 2, 7, 6, 3, 4, 5}]/120 + A71[{1, 2, 7, 6, 3, 5, 4}]/120 - 
     A71[{1, 2, 7, 6, 4, 5, 3}]/120 - A71[{1, 2, 7, 6, 5, 4, 3}]/120 + 
     A71[{1, 3, 2, 4, 5, 6, 7}]/120 + A71[{1, 3, 2, 4, 6, 5, 7}]/120 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/120 + A71[{1, 3, 2, 5, 6, 4, 7}]/120 + 
     A71[{1, 3, 2, 6, 4, 5, 7}]/120 + A71[{1, 3, 2, 6, 5, 4, 7}]/120 - 
     A71[{1, 3, 2, 7, 4, 5, 6}]/120 - A71[{1, 3, 2, 7, 4, 6, 5}]/120 - 
     A71[{1, 3, 2, 7, 5, 4, 6}]/120 - A71[{1, 3, 2, 7, 5, 6, 4}]/120 - 
     A71[{1, 3, 2, 7, 6, 4, 5}]/120 - A71[{1, 3, 2, 7, 6, 5, 4}]/120 - 
     A71[{1, 3, 4, 2, 5, 7, 6}]/120 - A71[{1, 3, 4, 2, 6, 7, 5}]/120 + 
     A71[{1, 3, 4, 2, 7, 5, 6}]/120 + A71[{1, 3, 4, 2, 7, 6, 5}]/120 - 
     A71[{1, 3, 4, 5, 2, 6, 7}]/120 - A71[{1, 3, 4, 5, 7, 2, 6}]/120 - 
     A71[{1, 3, 4, 6, 2, 5, 7}]/120 - A71[{1, 3, 4, 6, 7, 2, 5}]/120 + 
     A71[{1, 3, 4, 7, 5, 2, 6}]/120 + A71[{1, 3, 4, 7, 6, 2, 5}]/120 - 
     A71[{1, 3, 5, 2, 4, 7, 6}]/120 - A71[{1, 3, 5, 2, 6, 7, 4}]/120 + 
     A71[{1, 3, 5, 2, 7, 4, 6}]/120 + A71[{1, 3, 5, 2, 7, 6, 4}]/120 - 
     A71[{1, 3, 5, 4, 2, 6, 7}]/120 - A71[{1, 3, 5, 4, 7, 2, 6}]/120 - 
     A71[{1, 3, 5, 6, 2, 4, 7}]/120 - A71[{1, 3, 5, 6, 7, 2, 4}]/120 + 
     A71[{1, 3, 5, 7, 4, 2, 6}]/120 + A71[{1, 3, 5, 7, 6, 2, 4}]/120 - 
     A71[{1, 3, 6, 2, 4, 7, 5}]/120 - A71[{1, 3, 6, 2, 5, 7, 4}]/120 + 
     A71[{1, 3, 6, 2, 7, 4, 5}]/120 + A71[{1, 3, 6, 2, 7, 5, 4}]/120 - 
     A71[{1, 3, 6, 4, 2, 5, 7}]/120 - A71[{1, 3, 6, 4, 7, 2, 5}]/120 - 
     A71[{1, 3, 6, 5, 2, 4, 7}]/120 - A71[{1, 3, 6, 5, 7, 2, 4}]/120 + 
     A71[{1, 3, 6, 7, 4, 2, 5}]/120 + A71[{1, 3, 6, 7, 5, 2, 4}]/120 + 
     A71[{1, 3, 7, 4, 2, 5, 6}]/120 + A71[{1, 3, 7, 4, 2, 6, 5}]/120 + 
     A71[{1, 3, 7, 5, 2, 4, 6}]/120 + A71[{1, 3, 7, 5, 2, 6, 4}]/120 + 
     A71[{1, 3, 7, 6, 2, 4, 5}]/120 + A71[{1, 3, 7, 6, 2, 5, 4}]/120 - 
     A71[{1, 4, 2, 3, 5, 6, 7}]/120 + A71[{1, 4, 2, 3, 5, 7, 6}]/120 - 
     A71[{1, 4, 2, 3, 6, 5, 7}]/120 + A71[{1, 4, 2, 3, 6, 7, 5}]/120 + 
     A71[{1, 4, 2, 5, 3, 6, 7}]/120 - A71[{1, 4, 2, 5, 3, 7, 6}]/120 - 
     A71[{1, 4, 2, 5, 6, 3, 7}]/120 + A71[{1, 4, 2, 5, 7, 3, 6}]/120 + 
     A71[{1, 4, 2, 6, 3, 5, 7}]/120 - A71[{1, 4, 2, 6, 3, 7, 5}]/120 - 
     A71[{1, 4, 2, 6, 5, 3, 7}]/120 + A71[{1, 4, 2, 6, 7, 3, 5}]/120 + 
     A71[{1, 4, 2, 7, 3, 5, 6}]/120 + A71[{1, 4, 2, 7, 3, 6, 5}]/120 - 
     A71[{1, 4, 2, 7, 5, 3, 6}]/120 - A71[{1, 4, 2, 7, 6, 3, 5}]/120 - 
     A71[{1, 4, 3, 2, 5, 6, 7}]/120 + A71[{1, 4, 3, 2, 5, 7, 6}]/120 - 
     A71[{1, 4, 3, 2, 6, 5, 7}]/120 + A71[{1, 4, 3, 2, 6, 7, 5}]/120 + 
     A71[{1, 4, 3, 5, 2, 6, 7}]/120 - A71[{1, 4, 3, 5, 2, 7, 6}]/120 - 
     A71[{1, 4, 3, 5, 6, 2, 7}]/120 + A71[{1, 4, 3, 5, 7, 2, 6}]/120 + 
     A71[{1, 4, 3, 6, 2, 5, 7}]/120 - A71[{1, 4, 3, 6, 2, 7, 5}]/120 - 
     A71[{1, 4, 3, 6, 5, 2, 7}]/120 + A71[{1, 4, 3, 6, 7, 2, 5}]/120 + 
     A71[{1, 4, 3, 7, 2, 5, 6}]/120 + A71[{1, 4, 3, 7, 2, 6, 5}]/120 - 
     A71[{1, 4, 3, 7, 5, 2, 6}]/120 - A71[{1, 4, 3, 7, 6, 2, 5}]/120 + 
     A71[{1, 4, 5, 2, 3, 7, 6}]/120 + A71[{1, 4, 5, 2, 6, 3, 7}]/120 - 
     A71[{1, 4, 5, 2, 7, 3, 6}]/120 + A71[{1, 4, 5, 3, 2, 7, 6}]/120 + 
     A71[{1, 4, 5, 3, 6, 2, 7}]/120 - A71[{1, 4, 5, 3, 7, 2, 6}]/120 + 
     A71[{1, 4, 6, 2, 3, 7, 5}]/120 + A71[{1, 4, 6, 2, 5, 3, 7}]/120 - 
     A71[{1, 4, 6, 2, 7, 3, 5}]/120 + A71[{1, 4, 6, 3, 2, 7, 5}]/120 + 
     A71[{1, 4, 6, 3, 5, 2, 7}]/120 - A71[{1, 4, 6, 3, 7, 2, 5}]/120 - 
     A71[{1, 4, 7, 2, 3, 5, 6}]/120 - A71[{1, 4, 7, 2, 3, 6, 5}]/120 + 
     A71[{1, 4, 7, 2, 5, 3, 6}]/120 + A71[{1, 4, 7, 2, 6, 3, 5}]/120 - 
     A71[{1, 4, 7, 3, 2, 5, 6}]/120 - A71[{1, 4, 7, 3, 2, 6, 5}]/120 + 
     A71[{1, 4, 7, 3, 5, 2, 6}]/120 + A71[{1, 4, 7, 3, 6, 2, 5}]/120 - 
     A71[{1, 4, 7, 5, 2, 3, 6}]/120 - A71[{1, 4, 7, 5, 3, 2, 6}]/120 - 
     A71[{1, 4, 7, 6, 2, 3, 5}]/120 - A71[{1, 4, 7, 6, 3, 2, 5}]/120 - 
     A71[{1, 5, 2, 3, 4, 6, 7}]/120 + A71[{1, 5, 2, 3, 4, 7, 6}]/120 - 
     A71[{1, 5, 2, 3, 6, 4, 7}]/120 + A71[{1, 5, 2, 4, 3, 6, 7}]/120 - 
     A71[{1, 5, 2, 4, 3, 7, 6}]/120 - A71[{1, 5, 2, 4, 6, 3, 7}]/120 + 
     A71[{1, 5, 2, 4, 7, 3, 6}]/120 + A71[{1, 5, 2, 6, 3, 4, 7}]/120 - 
     A71[{1, 5, 2, 6, 4, 3, 7}]/120 + A71[{1, 5, 2, 7, 3, 4, 6}]/120 - 
     A71[{1, 5, 2, 7, 4, 3, 6}]/120 - A71[{1, 5, 3, 2, 4, 6, 7}]/120 + 
     A71[{1, 5, 3, 2, 4, 7, 6}]/120 - A71[{1, 5, 3, 2, 6, 4, 7}]/120 + 
     A71[{1, 5, 3, 4, 2, 6, 7}]/120 - A71[{1, 5, 3, 4, 2, 7, 6}]/120 - 
     A71[{1, 5, 3, 4, 6, 2, 7}]/120 + A71[{1, 5, 3, 4, 7, 2, 6}]/120 + 
     A71[{1, 5, 3, 6, 2, 4, 7}]/120 - A71[{1, 5, 3, 6, 4, 2, 7}]/120 + 
     A71[{1, 5, 3, 7, 2, 4, 6}]/120 - A71[{1, 5, 3, 7, 4, 2, 6}]/120 + 
     A71[{1, 5, 4, 2, 3, 7, 6}]/120 + A71[{1, 5, 4, 2, 6, 3, 7}]/120 - 
     A71[{1, 5, 4, 2, 7, 3, 6}]/120 + A71[{1, 5, 4, 3, 2, 7, 6}]/120 + 
     A71[{1, 5, 4, 3, 6, 2, 7}]/120 - A71[{1, 5, 4, 3, 7, 2, 6}]/120 + 
     A71[{1, 5, 6, 2, 4, 3, 7}]/120 + A71[{1, 5, 6, 3, 4, 2, 7}]/120 - 
     A71[{1, 5, 7, 2, 3, 4, 6}]/120 + A71[{1, 5, 7, 2, 4, 3, 6}]/120 - 
     A71[{1, 5, 7, 3, 2, 4, 6}]/120 + A71[{1, 5, 7, 3, 4, 2, 6}]/120 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/120 - A71[{1, 5, 7, 4, 3, 2, 6}]/120 - 
     A71[{1, 6, 2, 3, 4, 5, 7}]/120 - A71[{1, 6, 2, 3, 5, 4, 7}]/120 + 
     A71[{1, 6, 2, 4, 3, 5, 7}]/120 - A71[{1, 6, 2, 4, 5, 3, 7}]/120 + 
     A71[{1, 6, 2, 5, 3, 4, 7}]/120 - A71[{1, 6, 2, 5, 4, 3, 7}]/120 - 
     A71[{1, 6, 3, 2, 4, 5, 7}]/120 - A71[{1, 6, 3, 2, 5, 4, 7}]/120 + 
     A71[{1, 6, 3, 4, 2, 5, 7}]/120 - A71[{1, 6, 3, 4, 5, 2, 7}]/120 + 
     A71[{1, 6, 3, 5, 2, 4, 7}]/120 - A71[{1, 6, 3, 5, 4, 2, 7}]/120 + 
     A71[{1, 6, 4, 2, 5, 3, 7}]/120 + A71[{1, 6, 4, 3, 5, 2, 7}]/120 + 
     A71[{1, 6, 5, 2, 4, 3, 7}]/120 + A71[{1, 6, 5, 3, 4, 2, 7}]/120
 
A71rep[8, 3] = A71[{1, 2, 3, 4, 5, 6, 7}]/120 - A71[{1, 2, 3, 4, 5, 7, 6}]/
      120 + A71[{1, 2, 3, 4, 6, 5, 7}]/120 - A71[{1, 2, 3, 4, 6, 7, 5}]/120 + 
     A71[{1, 2, 3, 4, 7, 5, 6}]/120 + A71[{1, 2, 3, 4, 7, 6, 5}]/120 + 
     A71[{1, 2, 3, 5, 4, 6, 7}]/120 - A71[{1, 2, 3, 5, 4, 7, 6}]/120 + 
     A71[{1, 2, 3, 5, 6, 4, 7}]/120 - A71[{1, 2, 3, 5, 6, 7, 4}]/120 + 
     A71[{1, 2, 3, 5, 7, 4, 6}]/120 + A71[{1, 2, 3, 5, 7, 6, 4}]/120 + 
     A71[{1, 2, 3, 6, 4, 5, 7}]/120 - A71[{1, 2, 3, 6, 4, 7, 5}]/120 + 
     A71[{1, 2, 3, 6, 5, 4, 7}]/120 - A71[{1, 2, 3, 6, 5, 7, 4}]/120 + 
     A71[{1, 2, 3, 6, 7, 4, 5}]/120 + A71[{1, 2, 3, 6, 7, 5, 4}]/120 - 
     A71[{1, 2, 3, 7, 4, 5, 6}]/120 - A71[{1, 2, 3, 7, 4, 6, 5}]/120 - 
     A71[{1, 2, 3, 7, 5, 4, 6}]/120 - A71[{1, 2, 3, 7, 5, 6, 4}]/120 - 
     A71[{1, 2, 3, 7, 6, 4, 5}]/120 - A71[{1, 2, 3, 7, 6, 5, 4}]/120 - 
     A71[{1, 2, 4, 3, 5, 7, 6}]/120 - A71[{1, 2, 4, 3, 6, 7, 5}]/120 + 
     A71[{1, 2, 4, 5, 3, 7, 6}]/120 - A71[{1, 2, 4, 5, 6, 3, 7}]/120 + 
     A71[{1, 2, 4, 5, 6, 7, 3}]/120 - A71[{1, 2, 4, 5, 7, 6, 3}]/120 + 
     A71[{1, 2, 4, 6, 3, 7, 5}]/120 - A71[{1, 2, 4, 6, 5, 3, 7}]/120 + 
     A71[{1, 2, 4, 6, 5, 7, 3}]/120 - A71[{1, 2, 4, 6, 7, 5, 3}]/120 - 
     A71[{1, 2, 4, 7, 3, 5, 6}]/120 - A71[{1, 2, 4, 7, 3, 6, 5}]/120 + 
     A71[{1, 2, 4, 7, 5, 3, 6}]/120 + A71[{1, 2, 4, 7, 5, 6, 3}]/120 + 
     A71[{1, 2, 4, 7, 6, 3, 5}]/120 + A71[{1, 2, 4, 7, 6, 5, 3}]/120 - 
     A71[{1, 2, 5, 3, 4, 7, 6}]/120 - A71[{1, 2, 5, 3, 6, 7, 4}]/120 + 
     A71[{1, 2, 5, 4, 3, 7, 6}]/120 - A71[{1, 2, 5, 4, 6, 3, 7}]/120 + 
     A71[{1, 2, 5, 4, 6, 7, 3}]/120 - A71[{1, 2, 5, 4, 7, 6, 3}]/120 + 
     A71[{1, 2, 5, 6, 3, 7, 4}]/120 - A71[{1, 2, 5, 6, 4, 3, 7}]/120 + 
     A71[{1, 2, 5, 6, 4, 7, 3}]/120 - A71[{1, 2, 5, 6, 7, 4, 3}]/120 - 
     A71[{1, 2, 5, 7, 3, 4, 6}]/120 - A71[{1, 2, 5, 7, 3, 6, 4}]/120 + 
     A71[{1, 2, 5, 7, 4, 3, 6}]/120 + A71[{1, 2, 5, 7, 4, 6, 3}]/120 + 
     A71[{1, 2, 5, 7, 6, 3, 4}]/120 + A71[{1, 2, 5, 7, 6, 4, 3}]/120 - 
     A71[{1, 2, 6, 3, 4, 7, 5}]/120 - A71[{1, 2, 6, 3, 5, 7, 4}]/120 + 
     A71[{1, 2, 6, 4, 3, 7, 5}]/120 - A71[{1, 2, 6, 4, 5, 3, 7}]/120 + 
     A71[{1, 2, 6, 4, 5, 7, 3}]/120 - A71[{1, 2, 6, 4, 7, 5, 3}]/120 + 
     A71[{1, 2, 6, 5, 3, 7, 4}]/120 - A71[{1, 2, 6, 5, 4, 3, 7}]/120 + 
     A71[{1, 2, 6, 5, 4, 7, 3}]/120 - A71[{1, 2, 6, 5, 7, 4, 3}]/120 - 
     A71[{1, 2, 6, 7, 3, 4, 5}]/120 - A71[{1, 2, 6, 7, 3, 5, 4}]/120 + 
     A71[{1, 2, 6, 7, 4, 3, 5}]/120 + A71[{1, 2, 6, 7, 4, 5, 3}]/120 + 
     A71[{1, 2, 6, 7, 5, 3, 4}]/120 + A71[{1, 2, 6, 7, 5, 4, 3}]/120 + 
     A71[{1, 2, 7, 3, 4, 5, 6}]/120 + A71[{1, 2, 7, 3, 4, 6, 5}]/120 + 
     A71[{1, 2, 7, 3, 5, 4, 6}]/120 + A71[{1, 2, 7, 3, 5, 6, 4}]/120 + 
     A71[{1, 2, 7, 3, 6, 4, 5}]/120 + A71[{1, 2, 7, 3, 6, 5, 4}]/120 - 
     A71[{1, 2, 7, 4, 5, 6, 3}]/120 - A71[{1, 2, 7, 4, 6, 5, 3}]/120 - 
     A71[{1, 2, 7, 5, 4, 6, 3}]/120 - A71[{1, 2, 7, 5, 6, 4, 3}]/120 - 
     A71[{1, 2, 7, 6, 4, 5, 3}]/120 - A71[{1, 2, 7, 6, 5, 4, 3}]/120 + 
     A71[{1, 3, 2, 4, 5, 6, 7}]/120 - A71[{1, 3, 2, 4, 5, 7, 6}]/120 + 
     A71[{1, 3, 2, 4, 6, 5, 7}]/120 - A71[{1, 3, 2, 4, 6, 7, 5}]/120 + 
     A71[{1, 3, 2, 4, 7, 5, 6}]/120 + A71[{1, 3, 2, 4, 7, 6, 5}]/120 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/120 - A71[{1, 3, 2, 5, 4, 7, 6}]/120 + 
     A71[{1, 3, 2, 5, 6, 4, 7}]/120 - A71[{1, 3, 2, 5, 6, 7, 4}]/120 + 
     A71[{1, 3, 2, 5, 7, 4, 6}]/120 + A71[{1, 3, 2, 5, 7, 6, 4}]/120 + 
     A71[{1, 3, 2, 6, 4, 5, 7}]/120 - A71[{1, 3, 2, 6, 4, 7, 5}]/120 + 
     A71[{1, 3, 2, 6, 5, 4, 7}]/120 - A71[{1, 3, 2, 6, 5, 7, 4}]/120 + 
     A71[{1, 3, 2, 6, 7, 4, 5}]/120 + A71[{1, 3, 2, 6, 7, 5, 4}]/120 - 
     A71[{1, 3, 2, 7, 4, 5, 6}]/120 - A71[{1, 3, 2, 7, 4, 6, 5}]/120 - 
     A71[{1, 3, 2, 7, 5, 4, 6}]/120 - A71[{1, 3, 2, 7, 5, 6, 4}]/120 - 
     A71[{1, 3, 2, 7, 6, 4, 5}]/120 - A71[{1, 3, 2, 7, 6, 5, 4}]/120 - 
     A71[{1, 3, 4, 2, 5, 7, 6}]/120 - A71[{1, 3, 4, 2, 6, 7, 5}]/120 + 
     A71[{1, 3, 4, 5, 2, 7, 6}]/120 - A71[{1, 3, 4, 5, 6, 2, 7}]/120 + 
     A71[{1, 3, 4, 6, 2, 7, 5}]/120 - A71[{1, 3, 4, 6, 5, 2, 7}]/120 - 
     A71[{1, 3, 4, 7, 2, 5, 6}]/120 - A71[{1, 3, 4, 7, 2, 6, 5}]/120 + 
     A71[{1, 3, 4, 7, 5, 2, 6}]/120 + A71[{1, 3, 4, 7, 6, 2, 5}]/120 - 
     A71[{1, 3, 5, 2, 4, 7, 6}]/120 - A71[{1, 3, 5, 2, 6, 7, 4}]/120 + 
     A71[{1, 3, 5, 4, 2, 7, 6}]/120 - A71[{1, 3, 5, 4, 6, 2, 7}]/120 + 
     A71[{1, 3, 5, 6, 2, 7, 4}]/120 - A71[{1, 3, 5, 6, 4, 2, 7}]/120 - 
     A71[{1, 3, 5, 7, 2, 4, 6}]/120 - A71[{1, 3, 5, 7, 2, 6, 4}]/120 + 
     A71[{1, 3, 5, 7, 4, 2, 6}]/120 + A71[{1, 3, 5, 7, 6, 2, 4}]/120 - 
     A71[{1, 3, 6, 2, 4, 7, 5}]/120 - A71[{1, 3, 6, 2, 5, 7, 4}]/120 + 
     A71[{1, 3, 6, 4, 2, 7, 5}]/120 - A71[{1, 3, 6, 4, 5, 2, 7}]/120 + 
     A71[{1, 3, 6, 5, 2, 7, 4}]/120 - A71[{1, 3, 6, 5, 4, 2, 7}]/120 - 
     A71[{1, 3, 6, 7, 2, 4, 5}]/120 - A71[{1, 3, 6, 7, 2, 5, 4}]/120 + 
     A71[{1, 3, 6, 7, 4, 2, 5}]/120 + A71[{1, 3, 6, 7, 5, 2, 4}]/120 + 
     A71[{1, 3, 7, 2, 4, 5, 6}]/120 + A71[{1, 3, 7, 2, 4, 6, 5}]/120 + 
     A71[{1, 3, 7, 2, 5, 4, 6}]/120 + A71[{1, 3, 7, 2, 5, 6, 4}]/120 + 
     A71[{1, 3, 7, 2, 6, 4, 5}]/120 + A71[{1, 3, 7, 2, 6, 5, 4}]/120 + 
     A71[{1, 4, 2, 3, 5, 7, 6}]/120 + A71[{1, 4, 2, 3, 6, 7, 5}]/120 - 
     A71[{1, 4, 2, 5, 6, 3, 7}]/120 - A71[{1, 4, 2, 6, 5, 3, 7}]/120 + 
     A71[{1, 4, 2, 7, 3, 5, 6}]/120 + A71[{1, 4, 2, 7, 3, 6, 5}]/120 + 
     A71[{1, 4, 3, 2, 5, 7, 6}]/120 + A71[{1, 4, 3, 2, 6, 7, 5}]/120 - 
     A71[{1, 4, 3, 5, 6, 2, 7}]/120 - A71[{1, 4, 3, 6, 5, 2, 7}]/120 + 
     A71[{1, 4, 3, 7, 2, 5, 6}]/120 + A71[{1, 4, 3, 7, 2, 6, 5}]/120 - 
     A71[{1, 4, 5, 2, 3, 6, 7}]/120 + A71[{1, 4, 5, 2, 6, 3, 7}]/120 - 
     A71[{1, 4, 5, 2, 7, 3, 6}]/120 - A71[{1, 4, 5, 3, 2, 6, 7}]/120 + 
     A71[{1, 4, 5, 3, 6, 2, 7}]/120 - A71[{1, 4, 5, 3, 7, 2, 6}]/120 + 
     A71[{1, 4, 5, 6, 2, 3, 7}]/120 + A71[{1, 4, 5, 6, 3, 2, 7}]/120 - 
     A71[{1, 4, 6, 2, 3, 5, 7}]/120 + A71[{1, 4, 6, 2, 5, 3, 7}]/120 - 
     A71[{1, 4, 6, 2, 7, 3, 5}]/120 - A71[{1, 4, 6, 3, 2, 5, 7}]/120 + 
     A71[{1, 4, 6, 3, 5, 2, 7}]/120 - A71[{1, 4, 6, 3, 7, 2, 5}]/120 + 
     A71[{1, 4, 6, 5, 2, 3, 7}]/120 + A71[{1, 4, 6, 5, 3, 2, 7}]/120 - 
     A71[{1, 4, 7, 5, 2, 3, 6}]/120 - A71[{1, 4, 7, 5, 3, 2, 6}]/120 - 
     A71[{1, 4, 7, 6, 2, 3, 5}]/120 - A71[{1, 4, 7, 6, 3, 2, 5}]/120 + 
     A71[{1, 5, 2, 3, 4, 7, 6}]/120 - A71[{1, 5, 2, 4, 6, 3, 7}]/120 - 
     A71[{1, 5, 2, 6, 4, 3, 7}]/120 + A71[{1, 5, 2, 7, 3, 4, 6}]/120 + 
     A71[{1, 5, 3, 2, 4, 7, 6}]/120 - A71[{1, 5, 3, 4, 6, 2, 7}]/120 - 
     A71[{1, 5, 3, 6, 4, 2, 7}]/120 + A71[{1, 5, 3, 7, 2, 4, 6}]/120 - 
     A71[{1, 5, 4, 2, 3, 6, 7}]/120 + A71[{1, 5, 4, 2, 6, 3, 7}]/120 - 
     A71[{1, 5, 4, 2, 7, 3, 6}]/120 - A71[{1, 5, 4, 3, 2, 6, 7}]/120 + 
     A71[{1, 5, 4, 3, 6, 2, 7}]/120 - A71[{1, 5, 4, 3, 7, 2, 6}]/120 + 
     A71[{1, 5, 4, 6, 2, 3, 7}]/120 + A71[{1, 5, 4, 6, 3, 2, 7}]/120 - 
     A71[{1, 5, 6, 2, 3, 4, 7}]/120 + A71[{1, 5, 6, 2, 4, 3, 7}]/120 - 
     A71[{1, 5, 6, 3, 2, 4, 7}]/120 + A71[{1, 5, 6, 3, 4, 2, 7}]/120 + 
     A71[{1, 5, 6, 4, 2, 3, 7}]/120 + A71[{1, 5, 6, 4, 3, 2, 7}]/120 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/120 - A71[{1, 5, 7, 4, 3, 2, 6}]/120 - 
     A71[{1, 6, 2, 4, 5, 3, 7}]/120 - A71[{1, 6, 2, 5, 4, 3, 7}]/120 - 
     A71[{1, 6, 3, 4, 5, 2, 7}]/120 - A71[{1, 6, 3, 5, 4, 2, 7}]/120 - 
     A71[{1, 6, 4, 2, 3, 5, 7}]/120 + A71[{1, 6, 4, 2, 5, 3, 7}]/120 - 
     A71[{1, 6, 4, 3, 2, 5, 7}]/120 + A71[{1, 6, 4, 3, 5, 2, 7}]/120 + 
     A71[{1, 6, 4, 5, 2, 3, 7}]/120 + A71[{1, 6, 4, 5, 3, 2, 7}]/120 - 
     A71[{1, 6, 5, 2, 3, 4, 7}]/120 + A71[{1, 6, 5, 2, 4, 3, 7}]/120 - 
     A71[{1, 6, 5, 3, 2, 4, 7}]/120 + A71[{1, 6, 5, 3, 4, 2, 7}]/120 + 
     A71[{1, 6, 5, 4, 2, 3, 7}]/120 + A71[{1, 6, 5, 4, 3, 2, 7}]/120
 
A71rep[10, 1] = A71[{1, 2, 3, 4, 5, 6, 7}]/144 - A71[{1, 2, 3, 4, 5, 7, 6}]/
      144 + A71[{1, 2, 3, 4, 6, 5, 7}]/144 - A71[{1, 2, 3, 4, 7, 5, 6}]/144 + 
     A71[{1, 2, 3, 5, 4, 6, 7}]/144 - A71[{1, 2, 3, 5, 4, 7, 6}]/144 + 
     A71[{1, 2, 3, 5, 6, 4, 7}]/144 - A71[{1, 2, 3, 5, 7, 4, 6}]/144 - 
     A71[{1, 2, 3, 6, 4, 5, 7}]/72 + A71[{1, 2, 3, 6, 4, 7, 5}]/144 - 
     A71[{1, 2, 3, 6, 5, 4, 7}]/72 + A71[{1, 2, 3, 6, 5, 7, 4}]/144 + 
     A71[{1, 2, 3, 6, 7, 4, 5}]/144 + A71[{1, 2, 3, 6, 7, 5, 4}]/144 + 
     A71[{1, 2, 3, 7, 4, 5, 6}]/72 - A71[{1, 2, 3, 7, 4, 6, 5}]/144 + 
     A71[{1, 2, 3, 7, 5, 4, 6}]/72 - A71[{1, 2, 3, 7, 5, 6, 4}]/144 - 
     A71[{1, 2, 3, 7, 6, 4, 5}]/144 - A71[{1, 2, 3, 7, 6, 5, 4}]/144 - 
     A71[{1, 2, 4, 3, 5, 6, 7}]/144 + A71[{1, 2, 4, 3, 5, 7, 6}]/144 - 
     A71[{1, 2, 4, 3, 6, 5, 7}]/144 + A71[{1, 2, 4, 3, 7, 5, 6}]/144 + 
     A71[{1, 2, 4, 5, 3, 6, 7}]/144 - A71[{1, 2, 4, 5, 3, 7, 6}]/144 - 
     A71[{1, 2, 4, 5, 6, 3, 7}]/144 + A71[{1, 2, 4, 5, 6, 7, 3}]/144 + 
     A71[{1, 2, 4, 5, 7, 3, 6}]/144 - A71[{1, 2, 4, 5, 7, 6, 3}]/144 + 
     A71[{1, 2, 4, 6, 3, 5, 7}]/144 - A71[{1, 2, 4, 6, 5, 3, 7}]/144 + 
     A71[{1, 2, 4, 6, 5, 7, 3}]/144 - A71[{1, 2, 4, 7, 3, 5, 6}]/144 + 
     A71[{1, 2, 4, 7, 5, 3, 6}]/144 - A71[{1, 2, 4, 7, 5, 6, 3}]/144 - 
     A71[{1, 2, 5, 3, 4, 6, 7}]/144 + A71[{1, 2, 5, 3, 4, 7, 6}]/144 - 
     A71[{1, 2, 5, 3, 6, 4, 7}]/144 + A71[{1, 2, 5, 3, 7, 4, 6}]/144 + 
     A71[{1, 2, 5, 4, 3, 6, 7}]/144 - A71[{1, 2, 5, 4, 3, 7, 6}]/144 - 
     A71[{1, 2, 5, 4, 6, 3, 7}]/144 + A71[{1, 2, 5, 4, 6, 7, 3}]/144 + 
     A71[{1, 2, 5, 4, 7, 3, 6}]/144 - A71[{1, 2, 5, 4, 7, 6, 3}]/144 + 
     A71[{1, 2, 5, 6, 3, 4, 7}]/144 - A71[{1, 2, 5, 6, 4, 3, 7}]/144 + 
     A71[{1, 2, 5, 6, 4, 7, 3}]/144 - A71[{1, 2, 5, 7, 3, 4, 6}]/144 + 
     A71[{1, 2, 5, 7, 4, 3, 6}]/144 - A71[{1, 2, 5, 7, 4, 6, 3}]/144 + 
     A71[{1, 2, 6, 3, 4, 5, 7}]/72 - A71[{1, 2, 6, 3, 4, 7, 5}]/144 + 
     A71[{1, 2, 6, 3, 5, 4, 7}]/72 - A71[{1, 2, 6, 3, 5, 7, 4}]/144 - 
     A71[{1, 2, 6, 3, 7, 4, 5}]/144 - A71[{1, 2, 6, 3, 7, 5, 4}]/144 - 
     A71[{1, 2, 6, 4, 3, 5, 7}]/72 + A71[{1, 2, 6, 4, 3, 7, 5}]/144 + 
     A71[{1, 2, 6, 4, 5, 3, 7}]/72 - A71[{1, 2, 6, 4, 5, 7, 3}]/72 - 
     A71[{1, 2, 6, 4, 7, 3, 5}]/144 + A71[{1, 2, 6, 4, 7, 5, 3}]/144 - 
     A71[{1, 2, 6, 5, 3, 4, 7}]/72 + A71[{1, 2, 6, 5, 3, 7, 4}]/144 + 
     A71[{1, 2, 6, 5, 4, 3, 7}]/72 - A71[{1, 2, 6, 5, 4, 7, 3}]/72 - 
     A71[{1, 2, 6, 5, 7, 3, 4}]/144 + A71[{1, 2, 6, 5, 7, 4, 3}]/144 + 
     A71[{1, 2, 6, 7, 3, 4, 5}]/144 + A71[{1, 2, 6, 7, 3, 5, 4}]/144 - 
     A71[{1, 2, 6, 7, 4, 3, 5}]/144 + A71[{1, 2, 6, 7, 4, 5, 3}]/144 - 
     A71[{1, 2, 6, 7, 5, 3, 4}]/144 + A71[{1, 2, 6, 7, 5, 4, 3}]/144 - 
     A71[{1, 2, 7, 3, 4, 5, 6}]/72 + A71[{1, 2, 7, 3, 4, 6, 5}]/144 - 
     A71[{1, 2, 7, 3, 5, 4, 6}]/72 + A71[{1, 2, 7, 3, 5, 6, 4}]/144 + 
     A71[{1, 2, 7, 3, 6, 4, 5}]/144 + A71[{1, 2, 7, 3, 6, 5, 4}]/144 + 
     A71[{1, 2, 7, 4, 3, 5, 6}]/72 - A71[{1, 2, 7, 4, 3, 6, 5}]/144 - 
     A71[{1, 2, 7, 4, 5, 3, 6}]/72 + A71[{1, 2, 7, 4, 5, 6, 3}]/72 + 
     A71[{1, 2, 7, 4, 6, 3, 5}]/144 - A71[{1, 2, 7, 4, 6, 5, 3}]/144 + 
     A71[{1, 2, 7, 5, 3, 4, 6}]/72 - A71[{1, 2, 7, 5, 3, 6, 4}]/144 - 
     A71[{1, 2, 7, 5, 4, 3, 6}]/72 + A71[{1, 2, 7, 5, 4, 6, 3}]/72 + 
     A71[{1, 2, 7, 5, 6, 3, 4}]/144 - A71[{1, 2, 7, 5, 6, 4, 3}]/144 - 
     A71[{1, 2, 7, 6, 3, 4, 5}]/144 - A71[{1, 2, 7, 6, 3, 5, 4}]/144 + 
     A71[{1, 2, 7, 6, 4, 3, 5}]/144 - A71[{1, 2, 7, 6, 4, 5, 3}]/144 + 
     A71[{1, 2, 7, 6, 5, 3, 4}]/144 - A71[{1, 2, 7, 6, 5, 4, 3}]/144 + 
     A71[{1, 3, 2, 4, 5, 6, 7}]/144 - A71[{1, 3, 2, 4, 5, 7, 6}]/144 + 
     A71[{1, 3, 2, 4, 6, 5, 7}]/144 - A71[{1, 3, 2, 4, 7, 5, 6}]/144 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/144 - A71[{1, 3, 2, 5, 4, 7, 6}]/144 + 
     A71[{1, 3, 2, 5, 6, 4, 7}]/144 - A71[{1, 3, 2, 5, 7, 4, 6}]/144 - 
     A71[{1, 3, 2, 6, 4, 5, 7}]/72 + A71[{1, 3, 2, 6, 4, 7, 5}]/144 - 
     A71[{1, 3, 2, 6, 5, 4, 7}]/72 + A71[{1, 3, 2, 6, 5, 7, 4}]/144 + 
     A71[{1, 3, 2, 6, 7, 4, 5}]/144 + A71[{1, 3, 2, 6, 7, 5, 4}]/144 + 
     A71[{1, 3, 2, 7, 4, 5, 6}]/72 - A71[{1, 3, 2, 7, 4, 6, 5}]/144 + 
     A71[{1, 3, 2, 7, 5, 4, 6}]/72 - A71[{1, 3, 2, 7, 5, 6, 4}]/144 - 
     A71[{1, 3, 2, 7, 6, 4, 5}]/144 - A71[{1, 3, 2, 7, 6, 5, 4}]/144 - 
     A71[{1, 3, 4, 2, 5, 6, 7}]/144 + A71[{1, 3, 4, 2, 5, 7, 6}]/144 - 
     A71[{1, 3, 4, 2, 6, 5, 7}]/144 + A71[{1, 3, 4, 2, 7, 5, 6}]/144 + 
     A71[{1, 3, 4, 5, 2, 6, 7}]/144 - A71[{1, 3, 4, 5, 2, 7, 6}]/144 - 
     A71[{1, 3, 4, 5, 6, 2, 7}]/144 + A71[{1, 3, 4, 5, 7, 2, 6}]/144 + 
     A71[{1, 3, 4, 6, 2, 5, 7}]/144 - A71[{1, 3, 4, 6, 5, 2, 7}]/144 - 
     A71[{1, 3, 4, 7, 2, 5, 6}]/144 + A71[{1, 3, 4, 7, 5, 2, 6}]/144 - 
     A71[{1, 3, 5, 2, 4, 6, 7}]/144 + A71[{1, 3, 5, 2, 4, 7, 6}]/144 - 
     A71[{1, 3, 5, 2, 6, 4, 7}]/144 + A71[{1, 3, 5, 2, 7, 4, 6}]/144 + 
     A71[{1, 3, 5, 4, 2, 6, 7}]/144 - A71[{1, 3, 5, 4, 2, 7, 6}]/144 - 
     A71[{1, 3, 5, 4, 6, 2, 7}]/144 + A71[{1, 3, 5, 4, 7, 2, 6}]/144 + 
     A71[{1, 3, 5, 6, 2, 4, 7}]/144 - A71[{1, 3, 5, 6, 4, 2, 7}]/144 - 
     A71[{1, 3, 5, 7, 2, 4, 6}]/144 + A71[{1, 3, 5, 7, 4, 2, 6}]/144 + 
     A71[{1, 3, 6, 2, 4, 5, 7}]/72 - A71[{1, 3, 6, 2, 4, 7, 5}]/144 + 
     A71[{1, 3, 6, 2, 5, 4, 7}]/72 - A71[{1, 3, 6, 2, 5, 7, 4}]/144 - 
     A71[{1, 3, 6, 2, 7, 4, 5}]/144 - A71[{1, 3, 6, 2, 7, 5, 4}]/144 - 
     A71[{1, 3, 6, 4, 2, 5, 7}]/72 + A71[{1, 3, 6, 4, 2, 7, 5}]/144 + 
     A71[{1, 3, 6, 4, 5, 2, 7}]/72 - A71[{1, 3, 6, 4, 7, 2, 5}]/144 - 
     A71[{1, 3, 6, 5, 2, 4, 7}]/72 + A71[{1, 3, 6, 5, 2, 7, 4}]/144 + 
     A71[{1, 3, 6, 5, 4, 2, 7}]/72 - A71[{1, 3, 6, 5, 7, 2, 4}]/144 + 
     A71[{1, 3, 6, 7, 2, 4, 5}]/144 + A71[{1, 3, 6, 7, 2, 5, 4}]/144 - 
     A71[{1, 3, 6, 7, 4, 2, 5}]/144 - A71[{1, 3, 6, 7, 5, 2, 4}]/144 - 
     A71[{1, 3, 7, 2, 4, 5, 6}]/72 + A71[{1, 3, 7, 2, 4, 6, 5}]/144 - 
     A71[{1, 3, 7, 2, 5, 4, 6}]/72 + A71[{1, 3, 7, 2, 5, 6, 4}]/144 + 
     A71[{1, 3, 7, 2, 6, 4, 5}]/144 + A71[{1, 3, 7, 2, 6, 5, 4}]/144 + 
     A71[{1, 3, 7, 4, 2, 5, 6}]/72 - A71[{1, 3, 7, 4, 2, 6, 5}]/144 - 
     A71[{1, 3, 7, 4, 5, 2, 6}]/72 + A71[{1, 3, 7, 4, 6, 2, 5}]/144 + 
     A71[{1, 3, 7, 5, 2, 4, 6}]/72 - A71[{1, 3, 7, 5, 2, 6, 4}]/144 - 
     A71[{1, 3, 7, 5, 4, 2, 6}]/72 + A71[{1, 3, 7, 5, 6, 2, 4}]/144 - 
     A71[{1, 3, 7, 6, 2, 4, 5}]/144 - A71[{1, 3, 7, 6, 2, 5, 4}]/144 + 
     A71[{1, 3, 7, 6, 4, 2, 5}]/144 + A71[{1, 3, 7, 6, 5, 2, 4}]/144 - 
     A71[{1, 4, 2, 3, 6, 5, 7}]/144 - A71[{1, 4, 2, 3, 6, 7, 5}]/144 + 
     A71[{1, 4, 2, 3, 7, 5, 6}]/144 + A71[{1, 4, 2, 3, 7, 6, 5}]/144 - 
     A71[{1, 4, 2, 5, 3, 6, 7}]/72 + A71[{1, 4, 2, 5, 3, 7, 6}]/72 + 
     A71[{1, 4, 2, 6, 3, 5, 7}]/72 + A71[{1, 4, 2, 6, 5, 3, 7}]/72 - 
     A71[{1, 4, 2, 6, 7, 3, 5}]/72 - A71[{1, 4, 2, 7, 3, 5, 6}]/72 - 
     A71[{1, 4, 2, 7, 5, 3, 6}]/72 + A71[{1, 4, 2, 7, 6, 3, 5}]/72 - 
     A71[{1, 4, 3, 2, 6, 5, 7}]/144 - A71[{1, 4, 3, 2, 6, 7, 5}]/144 + 
     A71[{1, 4, 3, 2, 7, 5, 6}]/144 + A71[{1, 4, 3, 2, 7, 6, 5}]/144 - 
     A71[{1, 4, 3, 5, 2, 6, 7}]/72 + A71[{1, 4, 3, 5, 2, 7, 6}]/72 + 
     A71[{1, 4, 3, 6, 2, 5, 7}]/72 + A71[{1, 4, 3, 6, 5, 2, 7}]/72 - 
     A71[{1, 4, 3, 6, 7, 2, 5}]/72 - A71[{1, 4, 3, 7, 2, 5, 6}]/72 - 
     A71[{1, 4, 3, 7, 5, 2, 6}]/72 + A71[{1, 4, 3, 7, 6, 2, 5}]/72 + 
     A71[{1, 4, 5, 2, 3, 6, 7}]/144 - A71[{1, 4, 5, 2, 3, 7, 6}]/144 + 
     A71[{1, 4, 5, 2, 6, 3, 7}]/72 - A71[{1, 4, 5, 2, 7, 3, 6}]/72 + 
     A71[{1, 4, 5, 3, 2, 6, 7}]/144 - A71[{1, 4, 5, 3, 2, 7, 6}]/144 + 
     A71[{1, 4, 5, 3, 6, 2, 7}]/72 - A71[{1, 4, 5, 3, 7, 2, 6}]/72 - 
     A71[{1, 4, 5, 6, 2, 3, 7}]/72 - A71[{1, 4, 5, 6, 3, 2, 7}]/72 + 
     A71[{1, 4, 5, 7, 2, 3, 6}]/72 + A71[{1, 4, 5, 7, 3, 2, 6}]/72 - 
     A71[{1, 4, 6, 2, 3, 5, 7}]/144 + A71[{1, 4, 6, 2, 3, 7, 5}]/72 - 
     A71[{1, 4, 6, 2, 5, 3, 7}]/72 - A71[{1, 4, 6, 3, 2, 5, 7}]/144 + 
     A71[{1, 4, 6, 3, 2, 7, 5}]/72 - A71[{1, 4, 6, 3, 5, 2, 7}]/72 + 
     A71[{1, 4, 6, 5, 2, 3, 7}]/144 + A71[{1, 4, 6, 5, 3, 2, 7}]/144 - 
     A71[{1, 4, 6, 7, 2, 3, 5}]/144 - A71[{1, 4, 6, 7, 3, 2, 5}]/144 + 
     A71[{1, 4, 7, 2, 3, 5, 6}]/144 - A71[{1, 4, 7, 2, 3, 6, 5}]/72 + 
     A71[{1, 4, 7, 2, 5, 3, 6}]/72 + A71[{1, 4, 7, 3, 2, 5, 6}]/144 - 
     A71[{1, 4, 7, 3, 2, 6, 5}]/72 + A71[{1, 4, 7, 3, 5, 2, 6}]/72 - 
     A71[{1, 4, 7, 5, 2, 3, 6}]/144 - A71[{1, 4, 7, 5, 3, 2, 6}]/144 + 
     A71[{1, 4, 7, 6, 2, 3, 5}]/144 + A71[{1, 4, 7, 6, 3, 2, 5}]/144 - 
     A71[{1, 5, 2, 3, 6, 4, 7}]/144 + A71[{1, 5, 2, 3, 7, 4, 6}]/144 - 
     A71[{1, 5, 2, 4, 3, 6, 7}]/72 + A71[{1, 5, 2, 4, 3, 7, 6}]/72 + 
     A71[{1, 5, 2, 6, 3, 4, 7}]/72 + A71[{1, 5, 2, 6, 4, 3, 7}]/72 - 
     A71[{1, 5, 2, 7, 3, 4, 6}]/72 - A71[{1, 5, 2, 7, 4, 3, 6}]/72 - 
     A71[{1, 5, 3, 2, 6, 4, 7}]/144 + A71[{1, 5, 3, 2, 7, 4, 6}]/144 - 
     A71[{1, 5, 3, 4, 2, 6, 7}]/72 + A71[{1, 5, 3, 4, 2, 7, 6}]/72 + 
     A71[{1, 5, 3, 6, 2, 4, 7}]/72 + A71[{1, 5, 3, 6, 4, 2, 7}]/72 - 
     A71[{1, 5, 3, 7, 2, 4, 6}]/72 - A71[{1, 5, 3, 7, 4, 2, 6}]/72 + 
     A71[{1, 5, 4, 2, 3, 6, 7}]/144 - A71[{1, 5, 4, 2, 3, 7, 6}]/144 + 
     A71[{1, 5, 4, 2, 6, 3, 7}]/72 - A71[{1, 5, 4, 2, 7, 3, 6}]/72 + 
     A71[{1, 5, 4, 3, 2, 6, 7}]/144 - A71[{1, 5, 4, 3, 2, 7, 6}]/144 + 
     A71[{1, 5, 4, 3, 6, 2, 7}]/72 - A71[{1, 5, 4, 3, 7, 2, 6}]/72 - 
     A71[{1, 5, 4, 6, 2, 3, 7}]/72 - A71[{1, 5, 4, 6, 3, 2, 7}]/72 + 
     A71[{1, 5, 4, 7, 2, 3, 6}]/72 + A71[{1, 5, 4, 7, 3, 2, 6}]/72 - 
     A71[{1, 5, 6, 2, 3, 4, 7}]/144 - A71[{1, 5, 6, 2, 4, 3, 7}]/72 - 
     A71[{1, 5, 6, 3, 2, 4, 7}]/144 - A71[{1, 5, 6, 3, 4, 2, 7}]/72 + 
     A71[{1, 5, 6, 4, 2, 3, 7}]/144 + A71[{1, 5, 6, 4, 3, 2, 7}]/144 + 
     A71[{1, 5, 7, 2, 3, 4, 6}]/144 + A71[{1, 5, 7, 2, 4, 3, 6}]/72 + 
     A71[{1, 5, 7, 3, 2, 4, 6}]/144 + A71[{1, 5, 7, 3, 4, 2, 6}]/72 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/144 - A71[{1, 5, 7, 4, 3, 2, 6}]/144 + 
     A71[{1, 6, 2, 3, 4, 5, 7}]/144 + A71[{1, 6, 2, 3, 5, 4, 7}]/144 - 
     A71[{1, 6, 2, 4, 5, 3, 7}]/72 - A71[{1, 6, 2, 5, 4, 3, 7}]/72 + 
     A71[{1, 6, 3, 2, 4, 5, 7}]/144 + A71[{1, 6, 3, 2, 5, 4, 7}]/144 - 
     A71[{1, 6, 3, 4, 5, 2, 7}]/72 - A71[{1, 6, 3, 5, 4, 2, 7}]/72 + 
     A71[{1, 6, 4, 5, 2, 3, 7}]/144 + A71[{1, 6, 4, 5, 3, 2, 7}]/144 + 
     A71[{1, 6, 5, 4, 2, 3, 7}]/144 + A71[{1, 6, 5, 4, 3, 2, 7}]/144
 
A71rep[10, 2] = -1/144*A71[{1, 2, 4, 3, 5, 6, 7}] + 
     A71[{1, 2, 4, 3, 5, 7, 6}]/144 + A71[{1, 2, 4, 3, 6, 7, 5}]/144 - 
     A71[{1, 2, 4, 3, 7, 6, 5}]/144 + A71[{1, 2, 4, 5, 3, 6, 7}]/144 - 
     A71[{1, 2, 4, 5, 3, 7, 6}]/144 + A71[{1, 2, 4, 5, 6, 3, 7}]/144 - 
     A71[{1, 2, 4, 5, 7, 3, 6}]/144 + A71[{1, 2, 4, 6, 3, 5, 7}]/144 - 
     A71[{1, 2, 4, 6, 5, 3, 7}]/72 + A71[{1, 2, 4, 6, 7, 3, 5}]/144 - 
     A71[{1, 2, 4, 7, 3, 5, 6}]/144 + A71[{1, 2, 4, 7, 5, 3, 6}]/72 - 
     A71[{1, 2, 4, 7, 6, 3, 5}]/144 - A71[{1, 2, 5, 3, 4, 6, 7}]/144 + 
     A71[{1, 2, 5, 3, 4, 7, 6}]/144 + A71[{1, 2, 5, 3, 6, 7, 4}]/144 - 
     A71[{1, 2, 5, 3, 7, 6, 4}]/144 + A71[{1, 2, 5, 4, 3, 6, 7}]/144 - 
     A71[{1, 2, 5, 4, 3, 7, 6}]/144 + A71[{1, 2, 5, 4, 6, 3, 7}]/144 - 
     A71[{1, 2, 5, 4, 7, 3, 6}]/144 + A71[{1, 2, 5, 6, 3, 4, 7}]/144 - 
     A71[{1, 2, 5, 6, 4, 3, 7}]/72 + A71[{1, 2, 5, 6, 7, 3, 4}]/144 - 
     A71[{1, 2, 5, 7, 3, 4, 6}]/144 + A71[{1, 2, 5, 7, 4, 3, 6}]/72 - 
     A71[{1, 2, 5, 7, 6, 3, 4}]/144 + A71[{1, 2, 6, 3, 4, 5, 7}]/144 - 
     A71[{1, 2, 6, 3, 4, 7, 5}]/72 + A71[{1, 2, 6, 3, 5, 4, 7}]/144 - 
     A71[{1, 2, 6, 3, 5, 7, 4}]/72 + A71[{1, 2, 6, 3, 7, 4, 5}]/144 + 
     A71[{1, 2, 6, 3, 7, 5, 4}]/144 - A71[{1, 2, 6, 4, 3, 5, 7}]/72 + 
     A71[{1, 2, 6, 4, 3, 7, 5}]/144 + A71[{1, 2, 6, 4, 5, 3, 7}]/144 - 
     A71[{1, 2, 6, 5, 3, 4, 7}]/72 + A71[{1, 2, 6, 5, 3, 7, 4}]/144 + 
     A71[{1, 2, 6, 5, 4, 3, 7}]/144 + A71[{1, 2, 6, 7, 3, 4, 5}]/144 + 
     A71[{1, 2, 6, 7, 3, 5, 4}]/144 - A71[{1, 2, 6, 7, 4, 3, 5}]/144 - 
     A71[{1, 2, 6, 7, 5, 3, 4}]/144 - A71[{1, 2, 7, 3, 4, 5, 6}]/144 + 
     A71[{1, 2, 7, 3, 4, 6, 5}]/72 - A71[{1, 2, 7, 3, 5, 4, 6}]/144 + 
     A71[{1, 2, 7, 3, 5, 6, 4}]/72 - A71[{1, 2, 7, 3, 6, 4, 5}]/144 - 
     A71[{1, 2, 7, 3, 6, 5, 4}]/144 + A71[{1, 2, 7, 4, 3, 5, 6}]/72 - 
     A71[{1, 2, 7, 4, 3, 6, 5}]/144 - A71[{1, 2, 7, 4, 5, 3, 6}]/144 + 
     A71[{1, 2, 7, 5, 3, 4, 6}]/72 - A71[{1, 2, 7, 5, 3, 6, 4}]/144 - 
     A71[{1, 2, 7, 5, 4, 3, 6}]/144 - A71[{1, 2, 7, 6, 3, 4, 5}]/144 - 
     A71[{1, 2, 7, 6, 3, 5, 4}]/144 + A71[{1, 2, 7, 6, 4, 3, 5}]/144 + 
     A71[{1, 2, 7, 6, 5, 3, 4}]/144 - A71[{1, 3, 4, 2, 5, 6, 7}]/144 + 
     A71[{1, 3, 4, 2, 5, 7, 6}]/144 + A71[{1, 3, 4, 2, 6, 7, 5}]/144 - 
     A71[{1, 3, 4, 2, 7, 6, 5}]/144 + A71[{1, 3, 4, 5, 2, 6, 7}]/144 - 
     A71[{1, 3, 4, 5, 2, 7, 6}]/144 + A71[{1, 3, 4, 5, 6, 2, 7}]/144 - 
     A71[{1, 3, 4, 5, 7, 2, 6}]/144 + A71[{1, 3, 4, 6, 2, 5, 7}]/144 - 
     A71[{1, 3, 4, 6, 5, 2, 7}]/72 + A71[{1, 3, 4, 6, 7, 2, 5}]/144 - 
     A71[{1, 3, 4, 7, 2, 5, 6}]/144 + A71[{1, 3, 4, 7, 5, 2, 6}]/72 - 
     A71[{1, 3, 4, 7, 6, 2, 5}]/144 - A71[{1, 3, 5, 2, 4, 6, 7}]/144 + 
     A71[{1, 3, 5, 2, 4, 7, 6}]/144 + A71[{1, 3, 5, 2, 6, 7, 4}]/144 - 
     A71[{1, 3, 5, 2, 7, 6, 4}]/144 + A71[{1, 3, 5, 4, 2, 6, 7}]/144 - 
     A71[{1, 3, 5, 4, 2, 7, 6}]/144 + A71[{1, 3, 5, 4, 6, 2, 7}]/144 - 
     A71[{1, 3, 5, 4, 7, 2, 6}]/144 + A71[{1, 3, 5, 6, 2, 4, 7}]/144 - 
     A71[{1, 3, 5, 6, 4, 2, 7}]/72 + A71[{1, 3, 5, 6, 7, 2, 4}]/144 - 
     A71[{1, 3, 5, 7, 2, 4, 6}]/144 + A71[{1, 3, 5, 7, 4, 2, 6}]/72 - 
     A71[{1, 3, 5, 7, 6, 2, 4}]/144 + A71[{1, 3, 6, 2, 4, 5, 7}]/144 - 
     A71[{1, 3, 6, 2, 4, 7, 5}]/72 + A71[{1, 3, 6, 2, 5, 4, 7}]/144 - 
     A71[{1, 3, 6, 2, 5, 7, 4}]/72 + A71[{1, 3, 6, 2, 7, 4, 5}]/144 + 
     A71[{1, 3, 6, 2, 7, 5, 4}]/144 - A71[{1, 3, 6, 4, 2, 5, 7}]/72 + 
     A71[{1, 3, 6, 4, 2, 7, 5}]/144 + A71[{1, 3, 6, 4, 5, 2, 7}]/144 - 
     A71[{1, 3, 6, 5, 2, 4, 7}]/72 + A71[{1, 3, 6, 5, 2, 7, 4}]/144 + 
     A71[{1, 3, 6, 5, 4, 2, 7}]/144 + A71[{1, 3, 6, 7, 2, 4, 5}]/144 + 
     A71[{1, 3, 6, 7, 2, 5, 4}]/144 - A71[{1, 3, 6, 7, 4, 2, 5}]/144 - 
     A71[{1, 3, 6, 7, 5, 2, 4}]/144 - A71[{1, 3, 7, 2, 4, 5, 6}]/144 + 
     A71[{1, 3, 7, 2, 4, 6, 5}]/72 - A71[{1, 3, 7, 2, 5, 4, 6}]/144 + 
     A71[{1, 3, 7, 2, 5, 6, 4}]/72 - A71[{1, 3, 7, 2, 6, 4, 5}]/144 - 
     A71[{1, 3, 7, 2, 6, 5, 4}]/144 + A71[{1, 3, 7, 4, 2, 5, 6}]/72 - 
     A71[{1, 3, 7, 4, 2, 6, 5}]/144 - A71[{1, 3, 7, 4, 5, 2, 6}]/144 + 
     A71[{1, 3, 7, 5, 2, 4, 6}]/72 - A71[{1, 3, 7, 5, 2, 6, 4}]/144 - 
     A71[{1, 3, 7, 5, 4, 2, 6}]/144 - A71[{1, 3, 7, 6, 2, 4, 5}]/144 - 
     A71[{1, 3, 7, 6, 2, 5, 4}]/144 + A71[{1, 3, 7, 6, 4, 2, 5}]/144 + 
     A71[{1, 3, 7, 6, 5, 2, 4}]/144 + A71[{1, 4, 2, 3, 5, 6, 7}]/144 - 
     A71[{1, 4, 2, 3, 5, 7, 6}]/144 - A71[{1, 4, 2, 3, 6, 7, 5}]/144 + 
     A71[{1, 4, 2, 3, 7, 6, 5}]/144 - A71[{1, 4, 2, 5, 3, 6, 7}]/72 + 
     A71[{1, 4, 2, 5, 3, 7, 6}]/72 - A71[{1, 4, 2, 5, 6, 3, 7}]/144 + 
     A71[{1, 4, 2, 5, 7, 3, 6}]/144 + A71[{1, 4, 2, 6, 3, 5, 7}]/144 - 
     A71[{1, 4, 2, 6, 3, 7, 5}]/144 + A71[{1, 4, 2, 6, 5, 3, 7}]/144 - 
     A71[{1, 4, 2, 6, 7, 3, 5}]/72 - A71[{1, 4, 2, 7, 3, 5, 6}]/144 + 
     A71[{1, 4, 2, 7, 3, 6, 5}]/144 - A71[{1, 4, 2, 7, 5, 3, 6}]/144 + 
     A71[{1, 4, 2, 7, 6, 3, 5}]/72 + A71[{1, 4, 3, 2, 5, 6, 7}]/144 - 
     A71[{1, 4, 3, 2, 5, 7, 6}]/144 - A71[{1, 4, 3, 2, 6, 7, 5}]/144 + 
     A71[{1, 4, 3, 2, 7, 6, 5}]/144 - A71[{1, 4, 3, 5, 2, 6, 7}]/72 + 
     A71[{1, 4, 3, 5, 2, 7, 6}]/72 - A71[{1, 4, 3, 5, 6, 2, 7}]/144 + 
     A71[{1, 4, 3, 5, 7, 2, 6}]/144 + A71[{1, 4, 3, 6, 2, 5, 7}]/144 - 
     A71[{1, 4, 3, 6, 2, 7, 5}]/144 + A71[{1, 4, 3, 6, 5, 2, 7}]/144 - 
     A71[{1, 4, 3, 6, 7, 2, 5}]/72 - A71[{1, 4, 3, 7, 2, 5, 6}]/144 + 
     A71[{1, 4, 3, 7, 2, 6, 5}]/144 - A71[{1, 4, 3, 7, 5, 2, 6}]/144 + 
     A71[{1, 4, 3, 7, 6, 2, 5}]/72 + A71[{1, 4, 5, 2, 3, 6, 7}]/144 - 
     A71[{1, 4, 5, 2, 3, 7, 6}]/144 + A71[{1, 4, 5, 3, 2, 6, 7}]/144 - 
     A71[{1, 4, 5, 3, 2, 7, 6}]/144 - A71[{1, 4, 5, 6, 2, 3, 7}]/144 - 
     A71[{1, 4, 5, 6, 3, 2, 7}]/144 + A71[{1, 4, 5, 7, 2, 3, 6}]/144 + 
     A71[{1, 4, 5, 7, 3, 2, 6}]/144 - A71[{1, 4, 6, 2, 3, 5, 7}]/144 + 
     A71[{1, 4, 6, 2, 3, 7, 5}]/72 - A71[{1, 4, 6, 2, 5, 3, 7}]/144 - 
     A71[{1, 4, 6, 2, 7, 3, 5}]/144 - A71[{1, 4, 6, 3, 2, 5, 7}]/144 + 
     A71[{1, 4, 6, 3, 2, 7, 5}]/72 - A71[{1, 4, 6, 3, 5, 2, 7}]/144 - 
     A71[{1, 4, 6, 3, 7, 2, 5}]/144 + A71[{1, 4, 6, 5, 2, 3, 7}]/72 + 
     A71[{1, 4, 6, 5, 3, 2, 7}]/72 - A71[{1, 4, 6, 7, 2, 3, 5}]/144 - 
     A71[{1, 4, 6, 7, 3, 2, 5}]/144 + A71[{1, 4, 7, 2, 3, 5, 6}]/144 - 
     A71[{1, 4, 7, 2, 3, 6, 5}]/72 + A71[{1, 4, 7, 2, 5, 3, 6}]/144 + 
     A71[{1, 4, 7, 2, 6, 3, 5}]/144 + A71[{1, 4, 7, 3, 2, 5, 6}]/144 - 
     A71[{1, 4, 7, 3, 2, 6, 5}]/72 + A71[{1, 4, 7, 3, 5, 2, 6}]/144 + 
     A71[{1, 4, 7, 3, 6, 2, 5}]/144 - A71[{1, 4, 7, 5, 2, 3, 6}]/72 - 
     A71[{1, 4, 7, 5, 3, 2, 6}]/72 + A71[{1, 4, 7, 6, 2, 3, 5}]/144 + 
     A71[{1, 4, 7, 6, 3, 2, 5}]/144 + A71[{1, 5, 2, 3, 4, 6, 7}]/144 - 
     A71[{1, 5, 2, 3, 4, 7, 6}]/144 - A71[{1, 5, 2, 4, 3, 6, 7}]/72 + 
     A71[{1, 5, 2, 4, 3, 7, 6}]/72 - A71[{1, 5, 2, 4, 6, 3, 7}]/144 + 
     A71[{1, 5, 2, 4, 7, 3, 6}]/144 + A71[{1, 5, 2, 6, 3, 4, 7}]/144 + 
     A71[{1, 5, 2, 6, 4, 3, 7}]/144 - A71[{1, 5, 2, 7, 3, 4, 6}]/144 - 
     A71[{1, 5, 2, 7, 4, 3, 6}]/144 + A71[{1, 5, 3, 2, 4, 6, 7}]/144 - 
     A71[{1, 5, 3, 2, 4, 7, 6}]/144 - A71[{1, 5, 3, 4, 2, 6, 7}]/72 + 
     A71[{1, 5, 3, 4, 2, 7, 6}]/72 - A71[{1, 5, 3, 4, 6, 2, 7}]/144 + 
     A71[{1, 5, 3, 4, 7, 2, 6}]/144 + A71[{1, 5, 3, 6, 2, 4, 7}]/144 + 
     A71[{1, 5, 3, 6, 4, 2, 7}]/144 - A71[{1, 5, 3, 7, 2, 4, 6}]/144 - 
     A71[{1, 5, 3, 7, 4, 2, 6}]/144 + A71[{1, 5, 4, 2, 3, 6, 7}]/144 - 
     A71[{1, 5, 4, 2, 3, 7, 6}]/144 + A71[{1, 5, 4, 3, 2, 6, 7}]/144 - 
     A71[{1, 5, 4, 3, 2, 7, 6}]/144 - A71[{1, 5, 4, 6, 2, 3, 7}]/144 - 
     A71[{1, 5, 4, 6, 3, 2, 7}]/144 + A71[{1, 5, 4, 7, 2, 3, 6}]/144 + 
     A71[{1, 5, 4, 7, 3, 2, 6}]/144 - A71[{1, 5, 6, 2, 3, 4, 7}]/144 - 
     A71[{1, 5, 6, 2, 4, 3, 7}]/144 - A71[{1, 5, 6, 3, 2, 4, 7}]/144 - 
     A71[{1, 5, 6, 3, 4, 2, 7}]/144 + A71[{1, 5, 6, 4, 2, 3, 7}]/72 + 
     A71[{1, 5, 6, 4, 3, 2, 7}]/72 + A71[{1, 5, 7, 2, 3, 4, 6}]/144 + 
     A71[{1, 5, 7, 2, 4, 3, 6}]/144 + A71[{1, 5, 7, 3, 2, 4, 6}]/144 + 
     A71[{1, 5, 7, 3, 4, 2, 6}]/144 - A71[{1, 5, 7, 4, 2, 3, 6}]/72 - 
     A71[{1, 5, 7, 4, 3, 2, 6}]/72 - A71[{1, 6, 2, 3, 4, 5, 7}]/144 - 
     A71[{1, 6, 2, 3, 5, 4, 7}]/144 + A71[{1, 6, 2, 4, 3, 5, 7}]/144 + 
     A71[{1, 6, 2, 5, 3, 4, 7}]/144 - A71[{1, 6, 3, 2, 4, 5, 7}]/144 - 
     A71[{1, 6, 3, 2, 5, 4, 7}]/144 + A71[{1, 6, 3, 4, 2, 5, 7}]/144 + 
     A71[{1, 6, 3, 5, 2, 4, 7}]/144 + A71[{1, 6, 4, 2, 5, 3, 7}]/144 + 
     A71[{1, 6, 4, 3, 5, 2, 7}]/144 - A71[{1, 6, 4, 5, 2, 3, 7}]/144 - 
     A71[{1, 6, 4, 5, 3, 2, 7}]/144 + A71[{1, 6, 5, 2, 4, 3, 7}]/144 + 
     A71[{1, 6, 5, 3, 4, 2, 7}]/144 - A71[{1, 6, 5, 4, 2, 3, 7}]/144 - 
     A71[{1, 6, 5, 4, 3, 2, 7}]/144
 
A71rep[10, 3] = -1/72*A71[{1, 2, 3, 4, 6, 5, 7}] + A71[{1, 2, 3, 4, 6, 7, 5}]/
      72 + A71[{1, 2, 3, 4, 7, 5, 6}]/72 - A71[{1, 2, 3, 4, 7, 6, 5}]/72 - 
     A71[{1, 2, 3, 5, 6, 4, 7}]/72 + A71[{1, 2, 3, 5, 6, 7, 4}]/72 + 
     A71[{1, 2, 3, 5, 7, 4, 6}]/72 - A71[{1, 2, 3, 5, 7, 6, 4}]/72 + 
     A71[{1, 2, 3, 6, 4, 5, 7}]/72 - A71[{1, 2, 3, 6, 4, 7, 5}]/72 + 
     A71[{1, 2, 3, 6, 5, 4, 7}]/72 - A71[{1, 2, 3, 6, 5, 7, 4}]/72 - 
     A71[{1, 2, 3, 7, 4, 5, 6}]/72 + A71[{1, 2, 3, 7, 4, 6, 5}]/72 - 
     A71[{1, 2, 3, 7, 5, 4, 6}]/72 + A71[{1, 2, 3, 7, 5, 6, 4}]/72 - 
     A71[{1, 2, 4, 3, 5, 6, 7}]/144 + A71[{1, 2, 4, 3, 5, 7, 6}]/144 + 
     A71[{1, 2, 4, 3, 6, 5, 7}]/72 - A71[{1, 2, 4, 3, 6, 7, 5}]/144 - 
     A71[{1, 2, 4, 3, 7, 5, 6}]/72 + A71[{1, 2, 4, 3, 7, 6, 5}]/144 + 
     A71[{1, 2, 4, 5, 3, 6, 7}]/144 - A71[{1, 2, 4, 5, 3, 7, 6}]/144 + 
     A71[{1, 2, 4, 5, 6, 3, 7}]/144 - A71[{1, 2, 4, 5, 7, 3, 6}]/144 - 
     A71[{1, 2, 4, 6, 3, 5, 7}]/144 + A71[{1, 2, 4, 6, 3, 7, 5}]/72 - 
     A71[{1, 2, 4, 6, 5, 7, 3}]/72 - A71[{1, 2, 4, 6, 7, 3, 5}]/144 + 
     A71[{1, 2, 4, 6, 7, 5, 3}]/72 + A71[{1, 2, 4, 7, 3, 5, 6}]/144 - 
     A71[{1, 2, 4, 7, 3, 6, 5}]/72 + A71[{1, 2, 4, 7, 5, 6, 3}]/72 + 
     A71[{1, 2, 4, 7, 6, 3, 5}]/144 - A71[{1, 2, 4, 7, 6, 5, 3}]/72 - 
     A71[{1, 2, 5, 3, 4, 6, 7}]/144 + A71[{1, 2, 5, 3, 4, 7, 6}]/144 + 
     A71[{1, 2, 5, 3, 6, 4, 7}]/72 - A71[{1, 2, 5, 3, 6, 7, 4}]/144 - 
     A71[{1, 2, 5, 3, 7, 4, 6}]/72 + A71[{1, 2, 5, 3, 7, 6, 4}]/144 + 
     A71[{1, 2, 5, 4, 3, 6, 7}]/144 - A71[{1, 2, 5, 4, 3, 7, 6}]/144 + 
     A71[{1, 2, 5, 4, 6, 3, 7}]/144 - A71[{1, 2, 5, 4, 7, 3, 6}]/144 - 
     A71[{1, 2, 5, 6, 3, 4, 7}]/144 + A71[{1, 2, 5, 6, 3, 7, 4}]/72 - 
     A71[{1, 2, 5, 6, 4, 7, 3}]/72 - A71[{1, 2, 5, 6, 7, 3, 4}]/144 + 
     A71[{1, 2, 5, 6, 7, 4, 3}]/72 + A71[{1, 2, 5, 7, 3, 4, 6}]/144 - 
     A71[{1, 2, 5, 7, 3, 6, 4}]/72 + A71[{1, 2, 5, 7, 4, 6, 3}]/72 + 
     A71[{1, 2, 5, 7, 6, 3, 4}]/144 - A71[{1, 2, 5, 7, 6, 4, 3}]/72 - 
     A71[{1, 2, 6, 3, 4, 5, 7}]/144 - A71[{1, 2, 6, 3, 5, 4, 7}]/144 + 
     A71[{1, 2, 6, 3, 7, 4, 5}]/144 + A71[{1, 2, 6, 3, 7, 5, 4}]/144 - 
     A71[{1, 2, 6, 4, 3, 7, 5}]/144 - A71[{1, 2, 6, 4, 5, 3, 7}]/144 + 
     A71[{1, 2, 6, 4, 5, 7, 3}]/72 + A71[{1, 2, 6, 4, 7, 3, 5}]/72 - 
     A71[{1, 2, 6, 4, 7, 5, 3}]/72 - A71[{1, 2, 6, 5, 3, 7, 4}]/144 - 
     A71[{1, 2, 6, 5, 4, 3, 7}]/144 + A71[{1, 2, 6, 5, 4, 7, 3}]/72 + 
     A71[{1, 2, 6, 5, 7, 3, 4}]/72 - A71[{1, 2, 6, 5, 7, 4, 3}]/72 + 
     A71[{1, 2, 6, 7, 3, 4, 5}]/144 + A71[{1, 2, 6, 7, 3, 5, 4}]/144 - 
     A71[{1, 2, 6, 7, 4, 3, 5}]/144 - A71[{1, 2, 6, 7, 5, 3, 4}]/144 + 
     A71[{1, 2, 7, 3, 4, 5, 6}]/144 + A71[{1, 2, 7, 3, 5, 4, 6}]/144 - 
     A71[{1, 2, 7, 3, 6, 4, 5}]/144 - A71[{1, 2, 7, 3, 6, 5, 4}]/144 + 
     A71[{1, 2, 7, 4, 3, 6, 5}]/144 + A71[{1, 2, 7, 4, 5, 3, 6}]/144 - 
     A71[{1, 2, 7, 4, 5, 6, 3}]/72 - A71[{1, 2, 7, 4, 6, 3, 5}]/72 + 
     A71[{1, 2, 7, 4, 6, 5, 3}]/72 + A71[{1, 2, 7, 5, 3, 6, 4}]/144 + 
     A71[{1, 2, 7, 5, 4, 3, 6}]/144 - A71[{1, 2, 7, 5, 4, 6, 3}]/72 - 
     A71[{1, 2, 7, 5, 6, 3, 4}]/72 + A71[{1, 2, 7, 5, 6, 4, 3}]/72 - 
     A71[{1, 2, 7, 6, 3, 4, 5}]/144 - A71[{1, 2, 7, 6, 3, 5, 4}]/144 + 
     A71[{1, 2, 7, 6, 4, 3, 5}]/144 + A71[{1, 2, 7, 6, 5, 3, 4}]/144 - 
     A71[{1, 3, 2, 4, 6, 5, 7}]/72 + A71[{1, 3, 2, 4, 6, 7, 5}]/72 + 
     A71[{1, 3, 2, 4, 7, 5, 6}]/72 - A71[{1, 3, 2, 4, 7, 6, 5}]/72 - 
     A71[{1, 3, 2, 5, 6, 4, 7}]/72 + A71[{1, 3, 2, 5, 6, 7, 4}]/72 + 
     A71[{1, 3, 2, 5, 7, 4, 6}]/72 - A71[{1, 3, 2, 5, 7, 6, 4}]/72 + 
     A71[{1, 3, 2, 6, 4, 5, 7}]/72 - A71[{1, 3, 2, 6, 4, 7, 5}]/72 + 
     A71[{1, 3, 2, 6, 5, 4, 7}]/72 - A71[{1, 3, 2, 6, 5, 7, 4}]/72 - 
     A71[{1, 3, 2, 7, 4, 5, 6}]/72 + A71[{1, 3, 2, 7, 4, 6, 5}]/72 - 
     A71[{1, 3, 2, 7, 5, 4, 6}]/72 + A71[{1, 3, 2, 7, 5, 6, 4}]/72 - 
     A71[{1, 3, 4, 2, 5, 6, 7}]/144 + A71[{1, 3, 4, 2, 5, 7, 6}]/144 + 
     A71[{1, 3, 4, 2, 6, 5, 7}]/72 - A71[{1, 3, 4, 2, 6, 7, 5}]/144 - 
     A71[{1, 3, 4, 2, 7, 5, 6}]/72 + A71[{1, 3, 4, 2, 7, 6, 5}]/144 + 
     A71[{1, 3, 4, 5, 2, 6, 7}]/144 - A71[{1, 3, 4, 5, 2, 7, 6}]/144 + 
     A71[{1, 3, 4, 5, 6, 2, 7}]/144 - A71[{1, 3, 4, 5, 7, 2, 6}]/144 - 
     A71[{1, 3, 4, 6, 2, 5, 7}]/144 + A71[{1, 3, 4, 6, 2, 7, 5}]/72 - 
     A71[{1, 3, 4, 6, 7, 2, 5}]/144 + A71[{1, 3, 4, 7, 2, 5, 6}]/144 - 
     A71[{1, 3, 4, 7, 2, 6, 5}]/72 + A71[{1, 3, 4, 7, 6, 2, 5}]/144 - 
     A71[{1, 3, 5, 2, 4, 6, 7}]/144 + A71[{1, 3, 5, 2, 4, 7, 6}]/144 + 
     A71[{1, 3, 5, 2, 6, 4, 7}]/72 - A71[{1, 3, 5, 2, 6, 7, 4}]/144 - 
     A71[{1, 3, 5, 2, 7, 4, 6}]/72 + A71[{1, 3, 5, 2, 7, 6, 4}]/144 + 
     A71[{1, 3, 5, 4, 2, 6, 7}]/144 - A71[{1, 3, 5, 4, 2, 7, 6}]/144 + 
     A71[{1, 3, 5, 4, 6, 2, 7}]/144 - A71[{1, 3, 5, 4, 7, 2, 6}]/144 - 
     A71[{1, 3, 5, 6, 2, 4, 7}]/144 + A71[{1, 3, 5, 6, 2, 7, 4}]/72 - 
     A71[{1, 3, 5, 6, 7, 2, 4}]/144 + A71[{1, 3, 5, 7, 2, 4, 6}]/144 - 
     A71[{1, 3, 5, 7, 2, 6, 4}]/72 + A71[{1, 3, 5, 7, 6, 2, 4}]/144 - 
     A71[{1, 3, 6, 2, 4, 5, 7}]/144 - A71[{1, 3, 6, 2, 5, 4, 7}]/144 + 
     A71[{1, 3, 6, 2, 7, 4, 5}]/144 + A71[{1, 3, 6, 2, 7, 5, 4}]/144 - 
     A71[{1, 3, 6, 4, 2, 7, 5}]/144 - A71[{1, 3, 6, 4, 5, 2, 7}]/144 + 
     A71[{1, 3, 6, 4, 7, 2, 5}]/72 - A71[{1, 3, 6, 5, 2, 7, 4}]/144 - 
     A71[{1, 3, 6, 5, 4, 2, 7}]/144 + A71[{1, 3, 6, 5, 7, 2, 4}]/72 + 
     A71[{1, 3, 6, 7, 2, 4, 5}]/144 + A71[{1, 3, 6, 7, 2, 5, 4}]/144 - 
     A71[{1, 3, 6, 7, 4, 2, 5}]/144 - A71[{1, 3, 6, 7, 5, 2, 4}]/144 + 
     A71[{1, 3, 7, 2, 4, 5, 6}]/144 + A71[{1, 3, 7, 2, 5, 4, 6}]/144 - 
     A71[{1, 3, 7, 2, 6, 4, 5}]/144 - A71[{1, 3, 7, 2, 6, 5, 4}]/144 + 
     A71[{1, 3, 7, 4, 2, 6, 5}]/144 + A71[{1, 3, 7, 4, 5, 2, 6}]/144 - 
     A71[{1, 3, 7, 4, 6, 2, 5}]/72 + A71[{1, 3, 7, 5, 2, 6, 4}]/144 + 
     A71[{1, 3, 7, 5, 4, 2, 6}]/144 - A71[{1, 3, 7, 5, 6, 2, 4}]/72 - 
     A71[{1, 3, 7, 6, 2, 4, 5}]/144 - A71[{1, 3, 7, 6, 2, 5, 4}]/144 + 
     A71[{1, 3, 7, 6, 4, 2, 5}]/144 + A71[{1, 3, 7, 6, 5, 2, 4}]/144 - 
     A71[{1, 4, 2, 3, 5, 6, 7}]/144 + A71[{1, 4, 2, 3, 5, 7, 6}]/144 + 
     A71[{1, 4, 2, 3, 6, 5, 7}]/72 - A71[{1, 4, 2, 3, 6, 7, 5}]/144 - 
     A71[{1, 4, 2, 3, 7, 5, 6}]/72 + A71[{1, 4, 2, 3, 7, 6, 5}]/144 - 
     A71[{1, 4, 2, 5, 6, 3, 7}]/144 + A71[{1, 4, 2, 5, 7, 3, 6}]/144 - 
     A71[{1, 4, 2, 6, 3, 5, 7}]/144 - A71[{1, 4, 2, 6, 3, 7, 5}]/144 - 
     A71[{1, 4, 2, 6, 5, 3, 7}]/144 + A71[{1, 4, 2, 7, 3, 5, 6}]/144 + 
     A71[{1, 4, 2, 7, 3, 6, 5}]/144 + A71[{1, 4, 2, 7, 5, 3, 6}]/144 - 
     A71[{1, 4, 3, 2, 5, 6, 7}]/144 + A71[{1, 4, 3, 2, 5, 7, 6}]/144 + 
     A71[{1, 4, 3, 2, 6, 5, 7}]/72 - A71[{1, 4, 3, 2, 6, 7, 5}]/144 - 
     A71[{1, 4, 3, 2, 7, 5, 6}]/72 + A71[{1, 4, 3, 2, 7, 6, 5}]/144 - 
     A71[{1, 4, 3, 5, 6, 2, 7}]/144 + A71[{1, 4, 3, 5, 7, 2, 6}]/144 - 
     A71[{1, 4, 3, 6, 2, 5, 7}]/144 - A71[{1, 4, 3, 6, 2, 7, 5}]/144 - 
     A71[{1, 4, 3, 6, 5, 2, 7}]/144 + A71[{1, 4, 3, 7, 2, 5, 6}]/144 + 
     A71[{1, 4, 3, 7, 2, 6, 5}]/144 + A71[{1, 4, 3, 7, 5, 2, 6}]/144 + 
     A71[{1, 4, 5, 2, 3, 6, 7}]/144 - A71[{1, 4, 5, 2, 3, 7, 6}]/144 - 
     A71[{1, 4, 5, 2, 6, 3, 7}]/72 + A71[{1, 4, 5, 2, 7, 3, 6}]/72 + 
     A71[{1, 4, 5, 3, 2, 6, 7}]/144 - A71[{1, 4, 5, 3, 2, 7, 6}]/144 - 
     A71[{1, 4, 5, 3, 6, 2, 7}]/72 + A71[{1, 4, 5, 3, 7, 2, 6}]/72 + 
     A71[{1, 4, 5, 6, 2, 3, 7}]/144 + A71[{1, 4, 5, 6, 3, 2, 7}]/144 - 
     A71[{1, 4, 5, 7, 2, 3, 6}]/144 - A71[{1, 4, 5, 7, 3, 2, 6}]/144 + 
     A71[{1, 4, 6, 2, 3, 5, 7}]/144 + A71[{1, 4, 6, 2, 5, 3, 7}]/144 - 
     A71[{1, 4, 6, 2, 7, 3, 5}]/144 + A71[{1, 4, 6, 3, 2, 5, 7}]/144 + 
     A71[{1, 4, 6, 3, 5, 2, 7}]/144 - A71[{1, 4, 6, 3, 7, 2, 5}]/144 - 
     A71[{1, 4, 6, 7, 2, 3, 5}]/144 - A71[{1, 4, 6, 7, 3, 2, 5}]/144 - 
     A71[{1, 4, 7, 2, 3, 5, 6}]/144 - A71[{1, 4, 7, 2, 5, 3, 6}]/144 + 
     A71[{1, 4, 7, 2, 6, 3, 5}]/144 - A71[{1, 4, 7, 3, 2, 5, 6}]/144 - 
     A71[{1, 4, 7, 3, 5, 2, 6}]/144 + A71[{1, 4, 7, 3, 6, 2, 5}]/144 + 
     A71[{1, 4, 7, 6, 2, 3, 5}]/144 + A71[{1, 4, 7, 6, 3, 2, 5}]/144 - 
     A71[{1, 5, 2, 3, 4, 6, 7}]/144 + A71[{1, 5, 2, 3, 4, 7, 6}]/144 + 
     A71[{1, 5, 2, 3, 6, 4, 7}]/72 - A71[{1, 5, 2, 3, 7, 4, 6}]/72 - 
     A71[{1, 5, 2, 4, 6, 3, 7}]/144 + A71[{1, 5, 2, 4, 7, 3, 6}]/144 - 
     A71[{1, 5, 2, 6, 3, 4, 7}]/144 - A71[{1, 5, 2, 6, 4, 3, 7}]/144 + 
     A71[{1, 5, 2, 7, 3, 4, 6}]/144 + A71[{1, 5, 2, 7, 4, 3, 6}]/144 - 
     A71[{1, 5, 3, 2, 4, 6, 7}]/144 + A71[{1, 5, 3, 2, 4, 7, 6}]/144 + 
     A71[{1, 5, 3, 2, 6, 4, 7}]/72 - A71[{1, 5, 3, 2, 7, 4, 6}]/72 - 
     A71[{1, 5, 3, 4, 6, 2, 7}]/144 + A71[{1, 5, 3, 4, 7, 2, 6}]/144 - 
     A71[{1, 5, 3, 6, 2, 4, 7}]/144 - A71[{1, 5, 3, 6, 4, 2, 7}]/144 + 
     A71[{1, 5, 3, 7, 2, 4, 6}]/144 + A71[{1, 5, 3, 7, 4, 2, 6}]/144 + 
     A71[{1, 5, 4, 2, 3, 6, 7}]/144 - A71[{1, 5, 4, 2, 3, 7, 6}]/144 - 
     A71[{1, 5, 4, 2, 6, 3, 7}]/72 + A71[{1, 5, 4, 2, 7, 3, 6}]/72 + 
     A71[{1, 5, 4, 3, 2, 6, 7}]/144 - A71[{1, 5, 4, 3, 2, 7, 6}]/144 - 
     A71[{1, 5, 4, 3, 6, 2, 7}]/72 + A71[{1, 5, 4, 3, 7, 2, 6}]/72 + 
     A71[{1, 5, 4, 6, 2, 3, 7}]/144 + A71[{1, 5, 4, 6, 3, 2, 7}]/144 - 
     A71[{1, 5, 4, 7, 2, 3, 6}]/144 - A71[{1, 5, 4, 7, 3, 2, 6}]/144 + 
     A71[{1, 5, 6, 2, 3, 4, 7}]/144 + A71[{1, 5, 6, 2, 4, 3, 7}]/144 + 
     A71[{1, 5, 6, 3, 2, 4, 7}]/144 + A71[{1, 5, 6, 3, 4, 2, 7}]/144 - 
     A71[{1, 5, 7, 2, 3, 4, 6}]/144 - A71[{1, 5, 7, 2, 4, 3, 6}]/144 - 
     A71[{1, 5, 7, 3, 2, 4, 6}]/144 - A71[{1, 5, 7, 3, 4, 2, 6}]/144 - 
     A71[{1, 6, 2, 3, 4, 5, 7}]/144 - A71[{1, 6, 2, 3, 5, 4, 7}]/144 + 
     A71[{1, 6, 2, 4, 3, 5, 7}]/144 + A71[{1, 6, 2, 4, 5, 3, 7}]/72 + 
     A71[{1, 6, 2, 5, 3, 4, 7}]/144 + A71[{1, 6, 2, 5, 4, 3, 7}]/72 - 
     A71[{1, 6, 3, 2, 4, 5, 7}]/144 - A71[{1, 6, 3, 2, 5, 4, 7}]/144 + 
     A71[{1, 6, 3, 4, 2, 5, 7}]/144 + A71[{1, 6, 3, 4, 5, 2, 7}]/72 + 
     A71[{1, 6, 3, 5, 2, 4, 7}]/144 + A71[{1, 6, 3, 5, 4, 2, 7}]/72 - 
     A71[{1, 6, 4, 2, 3, 5, 7}]/72 + A71[{1, 6, 4, 2, 5, 3, 7}]/144 - 
     A71[{1, 6, 4, 3, 2, 5, 7}]/72 + A71[{1, 6, 4, 3, 5, 2, 7}]/144 - 
     A71[{1, 6, 4, 5, 2, 3, 7}]/144 - A71[{1, 6, 4, 5, 3, 2, 7}]/144 - 
     A71[{1, 6, 5, 2, 3, 4, 7}]/72 + A71[{1, 6, 5, 2, 4, 3, 7}]/144 - 
     A71[{1, 6, 5, 3, 2, 4, 7}]/72 + A71[{1, 6, 5, 3, 4, 2, 7}]/144 - 
     A71[{1, 6, 5, 4, 2, 3, 7}]/144 - A71[{1, 6, 5, 4, 3, 2, 7}]/144
 
A71rep[12, 1] = -1/180*A71[{1, 2, 3, 5, 4, 6, 7}] + 
     A71[{1, 2, 3, 5, 4, 7, 6}]/180 + A71[{1, 2, 3, 5, 6, 4, 7}]/180 - 
     A71[{1, 2, 3, 5, 6, 7, 4}]/180 - A71[{1, 2, 3, 6, 4, 5, 7}]/180 + 
     A71[{1, 2, 3, 6, 4, 7, 5}]/180 + A71[{1, 2, 3, 6, 5, 4, 7}]/180 - 
     A71[{1, 2, 3, 6, 5, 7, 4}]/180 - A71[{1, 2, 3, 7, 5, 4, 6}]/180 + 
     A71[{1, 2, 3, 7, 5, 6, 4}]/180 - A71[{1, 2, 3, 7, 6, 4, 5}]/180 + 
     A71[{1, 2, 3, 7, 6, 5, 4}]/180 - A71[{1, 2, 4, 5, 3, 6, 7}]/180 + 
     A71[{1, 2, 4, 5, 3, 7, 6}]/180 + A71[{1, 2, 4, 5, 6, 3, 7}]/180 - 
     A71[{1, 2, 4, 5, 6, 7, 3}]/180 - A71[{1, 2, 4, 6, 3, 5, 7}]/180 + 
     A71[{1, 2, 4, 6, 3, 7, 5}]/180 + A71[{1, 2, 4, 6, 5, 3, 7}]/180 - 
     A71[{1, 2, 4, 6, 5, 7, 3}]/180 - A71[{1, 2, 4, 7, 5, 3, 6}]/180 + 
     A71[{1, 2, 4, 7, 5, 6, 3}]/180 - A71[{1, 2, 4, 7, 6, 3, 5}]/180 + 
     A71[{1, 2, 4, 7, 6, 5, 3}]/180 + A71[{1, 2, 5, 3, 4, 6, 7}]/180 - 
     A71[{1, 2, 5, 3, 4, 7, 6}]/180 - A71[{1, 2, 5, 3, 6, 4, 7}]/180 + 
     A71[{1, 2, 5, 3, 6, 7, 4}]/180 + A71[{1, 2, 5, 4, 3, 6, 7}]/180 - 
     A71[{1, 2, 5, 4, 3, 7, 6}]/180 - A71[{1, 2, 5, 4, 6, 3, 7}]/180 + 
     A71[{1, 2, 5, 4, 6, 7, 3}]/180 + A71[{1, 2, 5, 7, 3, 4, 6}]/180 - 
     A71[{1, 2, 5, 7, 3, 6, 4}]/180 + A71[{1, 2, 5, 7, 4, 3, 6}]/180 - 
     A71[{1, 2, 5, 7, 4, 6, 3}]/180 + A71[{1, 2, 6, 3, 4, 5, 7}]/180 - 
     A71[{1, 2, 6, 3, 4, 7, 5}]/180 - A71[{1, 2, 6, 3, 5, 4, 7}]/180 + 
     A71[{1, 2, 6, 3, 5, 7, 4}]/180 + A71[{1, 2, 6, 4, 3, 5, 7}]/180 - 
     A71[{1, 2, 6, 4, 3, 7, 5}]/180 - A71[{1, 2, 6, 4, 5, 3, 7}]/180 + 
     A71[{1, 2, 6, 4, 5, 7, 3}]/180 + A71[{1, 2, 6, 7, 3, 4, 5}]/180 - 
     A71[{1, 2, 6, 7, 3, 5, 4}]/180 + A71[{1, 2, 6, 7, 4, 3, 5}]/180 - 
     A71[{1, 2, 6, 7, 4, 5, 3}]/180 + A71[{1, 2, 7, 3, 5, 4, 6}]/180 - 
     A71[{1, 2, 7, 3, 5, 6, 4}]/180 + A71[{1, 2, 7, 3, 6, 4, 5}]/180 - 
     A71[{1, 2, 7, 3, 6, 5, 4}]/180 + A71[{1, 2, 7, 4, 5, 3, 6}]/180 - 
     A71[{1, 2, 7, 4, 5, 6, 3}]/180 + A71[{1, 2, 7, 4, 6, 3, 5}]/180 - 
     A71[{1, 2, 7, 4, 6, 5, 3}]/180 - A71[{1, 2, 7, 5, 3, 4, 6}]/180 + 
     A71[{1, 2, 7, 5, 3, 6, 4}]/180 - A71[{1, 2, 7, 5, 4, 3, 6}]/180 + 
     A71[{1, 2, 7, 5, 4, 6, 3}]/180 - A71[{1, 2, 7, 6, 3, 4, 5}]/180 + 
     A71[{1, 2, 7, 6, 3, 5, 4}]/180 - A71[{1, 2, 7, 6, 4, 3, 5}]/180 + 
     A71[{1, 2, 7, 6, 4, 5, 3}]/180 + A71[{1, 3, 2, 4, 5, 6, 7}]/180 + 
     A71[{1, 3, 2, 4, 6, 5, 7}]/180 - A71[{1, 3, 2, 4, 7, 5, 6}]/180 - 
     A71[{1, 3, 2, 4, 7, 6, 5}]/180 - A71[{1, 3, 2, 5, 4, 7, 6}]/180 - 
     A71[{1, 3, 2, 5, 6, 4, 7}]/180 + A71[{1, 3, 2, 5, 6, 7, 4}]/180 + 
     A71[{1, 3, 2, 5, 7, 4, 6}]/180 - A71[{1, 3, 2, 6, 4, 7, 5}]/180 - 
     A71[{1, 3, 2, 6, 5, 4, 7}]/180 + A71[{1, 3, 2, 6, 5, 7, 4}]/180 + 
     A71[{1, 3, 2, 6, 7, 4, 5}]/180 + A71[{1, 3, 2, 7, 4, 5, 6}]/180 + 
     A71[{1, 3, 2, 7, 4, 6, 5}]/180 - A71[{1, 3, 2, 7, 5, 6, 4}]/180 - 
     A71[{1, 3, 2, 7, 6, 5, 4}]/180 - A71[{1, 3, 4, 2, 5, 6, 7}]/180 - 
     A71[{1, 3, 4, 2, 6, 5, 7}]/180 + A71[{1, 3, 4, 2, 7, 5, 6}]/180 + 
     A71[{1, 3, 4, 2, 7, 6, 5}]/180 + A71[{1, 3, 4, 5, 2, 6, 7}]/180 - 
     A71[{1, 3, 4, 5, 7, 2, 6}]/180 + A71[{1, 3, 4, 6, 2, 5, 7}]/180 - 
     A71[{1, 3, 4, 6, 7, 2, 5}]/180 - A71[{1, 3, 4, 7, 2, 5, 6}]/180 - 
     A71[{1, 3, 4, 7, 2, 6, 5}]/180 + A71[{1, 3, 4, 7, 5, 2, 6}]/180 + 
     A71[{1, 3, 4, 7, 6, 2, 5}]/180 + A71[{1, 3, 5, 2, 6, 4, 7}]/180 - 
     A71[{1, 3, 5, 2, 7, 6, 4}]/180 - A71[{1, 3, 5, 4, 2, 6, 7}]/180 + 
     A71[{1, 3, 5, 4, 2, 7, 6}]/180 - A71[{1, 3, 5, 6, 2, 7, 4}]/180 + 
     A71[{1, 3, 5, 6, 7, 2, 4}]/180 + A71[{1, 3, 5, 7, 2, 6, 4}]/180 - 
     A71[{1, 3, 5, 7, 4, 2, 6}]/180 + A71[{1, 3, 6, 2, 5, 4, 7}]/180 - 
     A71[{1, 3, 6, 2, 7, 5, 4}]/180 - A71[{1, 3, 6, 4, 2, 5, 7}]/180 + 
     A71[{1, 3, 6, 4, 2, 7, 5}]/180 - A71[{1, 3, 6, 5, 2, 7, 4}]/180 + 
     A71[{1, 3, 6, 5, 7, 2, 4}]/180 + A71[{1, 3, 6, 7, 2, 5, 4}]/180 - 
     A71[{1, 3, 6, 7, 4, 2, 5}]/180 - A71[{1, 3, 7, 2, 5, 4, 6}]/180 + 
     A71[{1, 3, 7, 2, 5, 6, 4}]/180 - A71[{1, 3, 7, 2, 6, 4, 5}]/180 + 
     A71[{1, 3, 7, 2, 6, 5, 4}]/180 + A71[{1, 3, 7, 5, 4, 2, 6}]/180 - 
     A71[{1, 3, 7, 5, 6, 2, 4}]/180 + A71[{1, 3, 7, 6, 4, 2, 5}]/180 - 
     A71[{1, 3, 7, 6, 5, 2, 4}]/180 + A71[{1, 4, 2, 3, 5, 6, 7}]/180 + 
     A71[{1, 4, 2, 3, 6, 5, 7}]/180 - A71[{1, 4, 2, 3, 7, 5, 6}]/180 - 
     A71[{1, 4, 2, 3, 7, 6, 5}]/180 - A71[{1, 4, 2, 5, 3, 7, 6}]/180 - 
     A71[{1, 4, 2, 5, 6, 3, 7}]/180 + A71[{1, 4, 2, 5, 7, 3, 6}]/180 - 
     A71[{1, 4, 2, 6, 3, 7, 5}]/180 - A71[{1, 4, 2, 6, 5, 3, 7}]/180 + 
     A71[{1, 4, 2, 6, 7, 3, 5}]/180 + A71[{1, 4, 2, 7, 3, 5, 6}]/180 + 
     A71[{1, 4, 2, 7, 3, 6, 5}]/180 - A71[{1, 4, 3, 2, 5, 6, 7}]/180 - 
     A71[{1, 4, 3, 2, 6, 5, 7}]/180 + A71[{1, 4, 3, 2, 7, 5, 6}]/180 + 
     A71[{1, 4, 3, 2, 7, 6, 5}]/180 + A71[{1, 4, 3, 5, 2, 6, 7}]/180 - 
     A71[{1, 4, 3, 5, 7, 2, 6}]/180 + A71[{1, 4, 3, 6, 2, 5, 7}]/180 - 
     A71[{1, 4, 3, 6, 7, 2, 5}]/180 - A71[{1, 4, 3, 7, 2, 5, 6}]/180 - 
     A71[{1, 4, 3, 7, 2, 6, 5}]/180 + A71[{1, 4, 3, 7, 5, 2, 6}]/180 + 
     A71[{1, 4, 3, 7, 6, 2, 5}]/180 + A71[{1, 4, 5, 2, 6, 3, 7}]/180 - 
     A71[{1, 4, 5, 3, 2, 6, 7}]/180 + A71[{1, 4, 5, 3, 2, 7, 6}]/180 - 
     A71[{1, 4, 5, 7, 3, 2, 6}]/180 + A71[{1, 4, 6, 2, 5, 3, 7}]/180 - 
     A71[{1, 4, 6, 3, 2, 5, 7}]/180 + A71[{1, 4, 6, 3, 2, 7, 5}]/180 - 
     A71[{1, 4, 6, 7, 3, 2, 5}]/180 - A71[{1, 4, 7, 2, 5, 3, 6}]/180 - 
     A71[{1, 4, 7, 2, 6, 3, 5}]/180 + A71[{1, 4, 7, 5, 3, 2, 6}]/180 + 
     A71[{1, 4, 7, 6, 3, 2, 5}]/180 - A71[{1, 5, 2, 3, 4, 6, 7}]/180 + 
     A71[{1, 5, 2, 3, 4, 7, 6}]/180 - A71[{1, 5, 2, 4, 3, 6, 7}]/180 + 
     A71[{1, 5, 2, 4, 3, 7, 6}]/180 + A71[{1, 5, 2, 6, 3, 4, 7}]/180 + 
     A71[{1, 5, 2, 6, 4, 3, 7}]/180 - A71[{1, 5, 2, 7, 3, 4, 6}]/180 - 
     A71[{1, 5, 2, 7, 4, 3, 6}]/180 + A71[{1, 5, 3, 2, 4, 6, 7}]/180 - 
     A71[{1, 5, 3, 2, 7, 4, 6}]/180 - A71[{1, 5, 3, 4, 2, 7, 6}]/180 + 
     A71[{1, 5, 3, 4, 7, 2, 6}]/180 - A71[{1, 5, 3, 6, 2, 4, 7}]/180 + 
     A71[{1, 5, 3, 7, 2, 4, 6}]/180 + A71[{1, 5, 4, 2, 3, 6, 7}]/180 - 
     A71[{1, 5, 4, 2, 7, 3, 6}]/180 - A71[{1, 5, 4, 3, 2, 7, 6}]/180 + 
     A71[{1, 5, 4, 3, 7, 2, 6}]/180 - A71[{1, 5, 4, 6, 2, 3, 7}]/180 + 
     A71[{1, 5, 4, 7, 2, 3, 6}]/180 - A71[{1, 5, 6, 2, 3, 4, 7}]/180 - 
     A71[{1, 5, 6, 2, 4, 3, 7}]/180 + A71[{1, 5, 6, 3, 2, 4, 7}]/180 + 
     A71[{1, 5, 6, 4, 2, 3, 7}]/180 + A71[{1, 5, 7, 2, 3, 4, 6}]/180 + 
     A71[{1, 5, 7, 2, 4, 3, 6}]/180 - A71[{1, 5, 7, 3, 4, 2, 6}]/180 - 
     A71[{1, 5, 7, 4, 3, 2, 6}]/180 - A71[{1, 6, 2, 3, 4, 5, 7}]/180 - 
     A71[{1, 6, 2, 4, 3, 5, 7}]/180 + A71[{1, 6, 2, 5, 3, 4, 7}]/180 + 
     A71[{1, 6, 2, 5, 4, 3, 7}]/180 + A71[{1, 6, 3, 2, 4, 5, 7}]/180 - 
     A71[{1, 6, 3, 5, 2, 4, 7}]/180 + A71[{1, 6, 4, 2, 3, 5, 7}]/180 - 
     A71[{1, 6, 4, 5, 2, 3, 7}]/180 - A71[{1, 6, 5, 2, 3, 4, 7}]/180 - 
     A71[{1, 6, 5, 2, 4, 3, 7}]/180 + A71[{1, 6, 5, 3, 2, 4, 7}]/180 + 
     A71[{1, 6, 5, 4, 2, 3, 7}]/180
 
A71rep[13, 1] = A71[{1, 2, 3, 4, 5, 6, 7}]/90 - A71[{1, 2, 3, 4, 5, 7, 6}]/
      90 - A71[{1, 2, 3, 4, 6, 5, 7}]/90 + A71[{1, 2, 3, 4, 6, 7, 5}]/90 + 
     A71[{1, 2, 3, 4, 7, 5, 6}]/90 - A71[{1, 2, 3, 4, 7, 6, 5}]/90 - 
     A71[{1, 2, 3, 5, 4, 6, 7}]/180 + A71[{1, 2, 3, 5, 4, 7, 6}]/180 - 
     A71[{1, 2, 3, 5, 6, 7, 4}]/90 + A71[{1, 2, 3, 5, 7, 6, 4}]/90 + 
     A71[{1, 2, 3, 6, 4, 5, 7}]/180 - A71[{1, 2, 3, 6, 4, 7, 5}]/180 + 
     A71[{1, 2, 3, 6, 5, 7, 4}]/90 - A71[{1, 2, 3, 6, 7, 5, 4}]/90 - 
     A71[{1, 2, 3, 7, 4, 5, 6}]/180 + A71[{1, 2, 3, 7, 4, 6, 5}]/180 - 
     A71[{1, 2, 3, 7, 5, 6, 4}]/90 + A71[{1, 2, 3, 7, 6, 5, 4}]/90 + 
     A71[{1, 2, 4, 3, 5, 6, 7}]/90 - A71[{1, 2, 4, 3, 5, 7, 6}]/90 - 
     A71[{1, 2, 4, 3, 6, 5, 7}]/90 + A71[{1, 2, 4, 3, 6, 7, 5}]/90 + 
     A71[{1, 2, 4, 3, 7, 5, 6}]/90 - A71[{1, 2, 4, 3, 7, 6, 5}]/90 - 
     A71[{1, 2, 4, 5, 3, 6, 7}]/180 + A71[{1, 2, 4, 5, 3, 7, 6}]/180 - 
     A71[{1, 2, 4, 5, 6, 7, 3}]/90 + A71[{1, 2, 4, 5, 7, 6, 3}]/90 + 
     A71[{1, 2, 4, 6, 3, 5, 7}]/180 - A71[{1, 2, 4, 6, 3, 7, 5}]/180 + 
     A71[{1, 2, 4, 6, 5, 7, 3}]/90 - A71[{1, 2, 4, 6, 7, 5, 3}]/90 - 
     A71[{1, 2, 4, 7, 3, 5, 6}]/180 + A71[{1, 2, 4, 7, 3, 6, 5}]/180 - 
     A71[{1, 2, 4, 7, 5, 6, 3}]/90 + A71[{1, 2, 4, 7, 6, 5, 3}]/90 - 
     A71[{1, 2, 5, 3, 4, 6, 7}]/180 + A71[{1, 2, 5, 3, 4, 7, 6}]/180 + 
     A71[{1, 2, 5, 3, 6, 4, 7}]/90 - A71[{1, 2, 5, 3, 7, 4, 6}]/90 - 
     A71[{1, 2, 5, 4, 3, 6, 7}]/180 + A71[{1, 2, 5, 4, 3, 7, 6}]/180 + 
     A71[{1, 2, 5, 4, 6, 3, 7}]/90 - A71[{1, 2, 5, 4, 7, 3, 6}]/90 - 
     A71[{1, 2, 5, 6, 3, 4, 7}]/180 - A71[{1, 2, 5, 6, 3, 7, 4}]/180 - 
     A71[{1, 2, 5, 6, 4, 3, 7}]/180 - A71[{1, 2, 5, 6, 4, 7, 3}]/180 + 
     A71[{1, 2, 5, 6, 7, 3, 4}]/90 + A71[{1, 2, 5, 6, 7, 4, 3}]/90 + 
     A71[{1, 2, 5, 7, 3, 4, 6}]/180 + A71[{1, 2, 5, 7, 3, 6, 4}]/180 + 
     A71[{1, 2, 5, 7, 4, 3, 6}]/180 + A71[{1, 2, 5, 7, 4, 6, 3}]/180 - 
     A71[{1, 2, 5, 7, 6, 3, 4}]/90 - A71[{1, 2, 5, 7, 6, 4, 3}]/90 + 
     A71[{1, 2, 6, 3, 4, 5, 7}]/180 - A71[{1, 2, 6, 3, 4, 7, 5}]/180 - 
     A71[{1, 2, 6, 3, 5, 4, 7}]/90 + A71[{1, 2, 6, 3, 7, 4, 5}]/90 + 
     A71[{1, 2, 6, 4, 3, 5, 7}]/180 - A71[{1, 2, 6, 4, 3, 7, 5}]/180 - 
     A71[{1, 2, 6, 4, 5, 3, 7}]/90 + A71[{1, 2, 6, 4, 7, 3, 5}]/90 + 
     A71[{1, 2, 6, 5, 3, 4, 7}]/180 + A71[{1, 2, 6, 5, 3, 7, 4}]/180 + 
     A71[{1, 2, 6, 5, 4, 3, 7}]/180 + A71[{1, 2, 6, 5, 4, 7, 3}]/180 - 
     A71[{1, 2, 6, 5, 7, 3, 4}]/90 - A71[{1, 2, 6, 5, 7, 4, 3}]/90 - 
     A71[{1, 2, 6, 7, 3, 4, 5}]/180 - A71[{1, 2, 6, 7, 3, 5, 4}]/180 - 
     A71[{1, 2, 6, 7, 4, 3, 5}]/180 - A71[{1, 2, 6, 7, 4, 5, 3}]/180 + 
     A71[{1, 2, 6, 7, 5, 3, 4}]/90 + A71[{1, 2, 6, 7, 5, 4, 3}]/90 - 
     A71[{1, 2, 7, 3, 4, 5, 6}]/180 + A71[{1, 2, 7, 3, 4, 6, 5}]/180 + 
     A71[{1, 2, 7, 3, 5, 4, 6}]/90 - A71[{1, 2, 7, 3, 6, 4, 5}]/90 - 
     A71[{1, 2, 7, 4, 3, 5, 6}]/180 + A71[{1, 2, 7, 4, 3, 6, 5}]/180 + 
     A71[{1, 2, 7, 4, 5, 3, 6}]/90 - A71[{1, 2, 7, 4, 6, 3, 5}]/90 - 
     A71[{1, 2, 7, 5, 3, 4, 6}]/180 - A71[{1, 2, 7, 5, 3, 6, 4}]/180 - 
     A71[{1, 2, 7, 5, 4, 3, 6}]/180 - A71[{1, 2, 7, 5, 4, 6, 3}]/180 + 
     A71[{1, 2, 7, 5, 6, 3, 4}]/90 + A71[{1, 2, 7, 5, 6, 4, 3}]/90 + 
     A71[{1, 2, 7, 6, 3, 4, 5}]/180 + A71[{1, 2, 7, 6, 3, 5, 4}]/180 + 
     A71[{1, 2, 7, 6, 4, 3, 5}]/180 + A71[{1, 2, 7, 6, 4, 5, 3}]/180 - 
     A71[{1, 2, 7, 6, 5, 3, 4}]/90 - A71[{1, 2, 7, 6, 5, 4, 3}]/90 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/180 - A71[{1, 3, 2, 5, 4, 7, 6}]/180 + 
     A71[{1, 3, 2, 5, 6, 4, 7}]/180 - A71[{1, 3, 2, 5, 7, 4, 6}]/180 - 
     A71[{1, 3, 2, 6, 4, 5, 7}]/180 + A71[{1, 3, 2, 6, 4, 7, 5}]/180 - 
     A71[{1, 3, 2, 6, 5, 4, 7}]/180 + A71[{1, 3, 2, 6, 7, 4, 5}]/180 + 
     A71[{1, 3, 2, 7, 4, 5, 6}]/180 - A71[{1, 3, 2, 7, 4, 6, 5}]/180 + 
     A71[{1, 3, 2, 7, 5, 4, 6}]/180 - A71[{1, 3, 2, 7, 6, 4, 5}]/180 - 
     A71[{1, 3, 4, 2, 5, 6, 7}]/90 + A71[{1, 3, 4, 2, 5, 7, 6}]/90 + 
     A71[{1, 3, 4, 2, 6, 5, 7}]/90 - A71[{1, 3, 4, 2, 6, 7, 5}]/90 - 
     A71[{1, 3, 4, 2, 7, 5, 6}]/90 + A71[{1, 3, 4, 2, 7, 6, 5}]/90 - 
     A71[{1, 3, 4, 5, 6, 2, 7}]/180 + A71[{1, 3, 4, 5, 7, 2, 6}]/180 + 
     A71[{1, 3, 4, 6, 5, 2, 7}]/180 - A71[{1, 3, 4, 6, 7, 2, 5}]/180 - 
     A71[{1, 3, 4, 7, 5, 2, 6}]/180 + A71[{1, 3, 4, 7, 6, 2, 5}]/180 + 
     A71[{1, 3, 5, 2, 4, 6, 7}]/180 - A71[{1, 3, 5, 2, 4, 7, 6}]/180 - 
     A71[{1, 3, 5, 2, 6, 4, 7}]/180 + A71[{1, 3, 5, 2, 6, 7, 4}]/180 + 
     A71[{1, 3, 5, 2, 7, 4, 6}]/180 - A71[{1, 3, 5, 2, 7, 6, 4}]/180 - 
     A71[{1, 3, 5, 4, 6, 2, 7}]/180 + A71[{1, 3, 5, 4, 7, 2, 6}]/180 + 
     A71[{1, 3, 5, 6, 2, 4, 7}]/180 + A71[{1, 3, 5, 6, 2, 7, 4}]/180 - 
     A71[{1, 3, 5, 7, 2, 4, 6}]/180 - A71[{1, 3, 5, 7, 2, 6, 4}]/180 - 
     A71[{1, 3, 6, 2, 4, 5, 7}]/180 + A71[{1, 3, 6, 2, 4, 7, 5}]/180 + 
     A71[{1, 3, 6, 2, 5, 4, 7}]/180 - A71[{1, 3, 6, 2, 5, 7, 4}]/180 - 
     A71[{1, 3, 6, 2, 7, 4, 5}]/180 + A71[{1, 3, 6, 2, 7, 5, 4}]/180 + 
     A71[{1, 3, 6, 4, 5, 2, 7}]/180 - A71[{1, 3, 6, 4, 7, 2, 5}]/180 - 
     A71[{1, 3, 6, 5, 2, 4, 7}]/180 - A71[{1, 3, 6, 5, 2, 7, 4}]/180 + 
     A71[{1, 3, 6, 7, 2, 4, 5}]/180 + A71[{1, 3, 6, 7, 2, 5, 4}]/180 + 
     A71[{1, 3, 7, 2, 4, 5, 6}]/180 - A71[{1, 3, 7, 2, 4, 6, 5}]/180 - 
     A71[{1, 3, 7, 2, 5, 4, 6}]/180 + A71[{1, 3, 7, 2, 5, 6, 4}]/180 + 
     A71[{1, 3, 7, 2, 6, 4, 5}]/180 - A71[{1, 3, 7, 2, 6, 5, 4}]/180 - 
     A71[{1, 3, 7, 4, 5, 2, 6}]/180 + A71[{1, 3, 7, 4, 6, 2, 5}]/180 + 
     A71[{1, 3, 7, 5, 2, 4, 6}]/180 + A71[{1, 3, 7, 5, 2, 6, 4}]/180 - 
     A71[{1, 3, 7, 6, 2, 4, 5}]/180 - A71[{1, 3, 7, 6, 2, 5, 4}]/180 + 
     A71[{1, 4, 2, 5, 3, 6, 7}]/180 - A71[{1, 4, 2, 5, 3, 7, 6}]/180 + 
     A71[{1, 4, 2, 5, 6, 3, 7}]/180 - A71[{1, 4, 2, 5, 7, 3, 6}]/180 - 
     A71[{1, 4, 2, 6, 3, 5, 7}]/180 + A71[{1, 4, 2, 6, 3, 7, 5}]/180 - 
     A71[{1, 4, 2, 6, 5, 3, 7}]/180 + A71[{1, 4, 2, 6, 7, 3, 5}]/180 + 
     A71[{1, 4, 2, 7, 3, 5, 6}]/180 - A71[{1, 4, 2, 7, 3, 6, 5}]/180 + 
     A71[{1, 4, 2, 7, 5, 3, 6}]/180 - A71[{1, 4, 2, 7, 6, 3, 5}]/180 - 
     A71[{1, 4, 3, 2, 5, 6, 7}]/90 + A71[{1, 4, 3, 2, 5, 7, 6}]/90 + 
     A71[{1, 4, 3, 2, 6, 5, 7}]/90 - A71[{1, 4, 3, 2, 6, 7, 5}]/90 - 
     A71[{1, 4, 3, 2, 7, 5, 6}]/90 + A71[{1, 4, 3, 2, 7, 6, 5}]/90 - 
     A71[{1, 4, 3, 5, 6, 2, 7}]/180 + A71[{1, 4, 3, 5, 7, 2, 6}]/180 + 
     A71[{1, 4, 3, 6, 5, 2, 7}]/180 - A71[{1, 4, 3, 6, 7, 2, 5}]/180 - 
     A71[{1, 4, 3, 7, 5, 2, 6}]/180 + A71[{1, 4, 3, 7, 6, 2, 5}]/180 + 
     A71[{1, 4, 5, 2, 3, 6, 7}]/180 - A71[{1, 4, 5, 2, 3, 7, 6}]/180 - 
     A71[{1, 4, 5, 2, 6, 3, 7}]/180 + A71[{1, 4, 5, 2, 7, 3, 6}]/180 - 
     A71[{1, 4, 5, 3, 6, 2, 7}]/180 + A71[{1, 4, 5, 3, 7, 2, 6}]/180 + 
     A71[{1, 4, 5, 6, 2, 3, 7}]/180 - A71[{1, 4, 5, 7, 2, 3, 6}]/180 - 
     A71[{1, 4, 6, 2, 3, 5, 7}]/180 + A71[{1, 4, 6, 2, 3, 7, 5}]/180 + 
     A71[{1, 4, 6, 2, 5, 3, 7}]/180 - A71[{1, 4, 6, 2, 7, 3, 5}]/180 + 
     A71[{1, 4, 6, 3, 5, 2, 7}]/180 - A71[{1, 4, 6, 3, 7, 2, 5}]/180 - 
     A71[{1, 4, 6, 5, 2, 3, 7}]/180 + A71[{1, 4, 6, 7, 2, 3, 5}]/180 + 
     A71[{1, 4, 7, 2, 3, 5, 6}]/180 - A71[{1, 4, 7, 2, 3, 6, 5}]/180 - 
     A71[{1, 4, 7, 2, 5, 3, 6}]/180 + A71[{1, 4, 7, 2, 6, 3, 5}]/180 - 
     A71[{1, 4, 7, 3, 5, 2, 6}]/180 + A71[{1, 4, 7, 3, 6, 2, 5}]/180 + 
     A71[{1, 4, 7, 5, 2, 3, 6}]/180 - A71[{1, 4, 7, 6, 2, 3, 5}]/180 - 
     A71[{1, 5, 2, 3, 4, 6, 7}]/180 + A71[{1, 5, 2, 3, 4, 7, 6}]/180 - 
     A71[{1, 5, 2, 3, 6, 4, 7}]/180 + A71[{1, 5, 2, 3, 7, 4, 6}]/180 - 
     A71[{1, 5, 2, 4, 3, 6, 7}]/180 + A71[{1, 5, 2, 4, 3, 7, 6}]/180 - 
     A71[{1, 5, 2, 4, 6, 3, 7}]/180 + A71[{1, 5, 2, 4, 7, 3, 6}]/180 + 
     A71[{1, 5, 2, 6, 3, 4, 7}]/90 + A71[{1, 5, 2, 6, 4, 3, 7}]/90 - 
     A71[{1, 5, 2, 7, 3, 4, 6}]/90 - A71[{1, 5, 2, 7, 4, 3, 6}]/90 + 
     A71[{1, 5, 3, 2, 4, 6, 7}]/180 - A71[{1, 5, 3, 2, 4, 7, 6}]/180 - 
     A71[{1, 5, 3, 2, 6, 4, 7}]/180 + A71[{1, 5, 3, 2, 7, 4, 6}]/180 + 
     A71[{1, 5, 3, 4, 6, 2, 7}]/90 - A71[{1, 5, 3, 4, 7, 2, 6}]/90 - 
     A71[{1, 5, 3, 6, 2, 4, 7}]/180 - A71[{1, 5, 3, 6, 4, 2, 7}]/180 + 
     A71[{1, 5, 3, 7, 2, 4, 6}]/180 + A71[{1, 5, 3, 7, 4, 2, 6}]/180 + 
     A71[{1, 5, 4, 2, 3, 6, 7}]/180 - A71[{1, 5, 4, 2, 3, 7, 6}]/180 - 
     A71[{1, 5, 4, 2, 6, 3, 7}]/180 + A71[{1, 5, 4, 2, 7, 3, 6}]/180 + 
     A71[{1, 5, 4, 3, 6, 2, 7}]/90 - A71[{1, 5, 4, 3, 7, 2, 6}]/90 - 
     A71[{1, 5, 4, 6, 2, 3, 7}]/180 - A71[{1, 5, 4, 6, 3, 2, 7}]/180 + 
     A71[{1, 5, 4, 7, 2, 3, 6}]/180 + A71[{1, 5, 4, 7, 3, 2, 6}]/180 + 
     A71[{1, 5, 6, 3, 2, 4, 7}]/180 - A71[{1, 5, 6, 3, 4, 2, 7}]/180 + 
     A71[{1, 5, 6, 4, 2, 3, 7}]/180 - A71[{1, 5, 6, 4, 3, 2, 7}]/180 - 
     A71[{1, 5, 7, 3, 2, 4, 6}]/180 + A71[{1, 5, 7, 3, 4, 2, 6}]/180 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/180 + A71[{1, 5, 7, 4, 3, 2, 6}]/180 + 
     A71[{1, 6, 2, 3, 4, 5, 7}]/180 + A71[{1, 6, 2, 3, 5, 4, 7}]/180 + 
     A71[{1, 6, 2, 4, 3, 5, 7}]/180 + A71[{1, 6, 2, 4, 5, 3, 7}]/180 - 
     A71[{1, 6, 2, 5, 3, 4, 7}]/90 - A71[{1, 6, 2, 5, 4, 3, 7}]/90 - 
     A71[{1, 6, 3, 2, 4, 5, 7}]/180 + A71[{1, 6, 3, 2, 5, 4, 7}]/180 - 
     A71[{1, 6, 3, 4, 5, 2, 7}]/90 + A71[{1, 6, 3, 5, 2, 4, 7}]/180 + 
     A71[{1, 6, 3, 5, 4, 2, 7}]/180 - A71[{1, 6, 4, 2, 3, 5, 7}]/180 + 
     A71[{1, 6, 4, 2, 5, 3, 7}]/180 - A71[{1, 6, 4, 3, 5, 2, 7}]/90 + 
     A71[{1, 6, 4, 5, 2, 3, 7}]/180 + A71[{1, 6, 4, 5, 3, 2, 7}]/180 - 
     A71[{1, 6, 5, 3, 2, 4, 7}]/180 + A71[{1, 6, 5, 3, 4, 2, 7}]/180 - 
     A71[{1, 6, 5, 4, 2, 3, 7}]/180 + A71[{1, 6, 5, 4, 3, 2, 7}]/180
 
A71rep[13, 2] = A71[{1, 2, 3, 4, 5, 6, 7}]/180 - A71[{1, 2, 3, 4, 5, 7, 6}]/
      180 - A71[{1, 2, 3, 4, 6, 5, 7}]/180 + A71[{1, 2, 3, 4, 6, 7, 5}]/180 + 
     A71[{1, 2, 3, 4, 7, 5, 6}]/180 - A71[{1, 2, 3, 4, 7, 6, 5}]/180 - 
     A71[{1, 2, 3, 5, 6, 4, 7}]/180 + A71[{1, 2, 3, 5, 7, 4, 6}]/180 + 
     A71[{1, 2, 3, 6, 5, 4, 7}]/180 - A71[{1, 2, 3, 6, 7, 4, 5}]/180 - 
     A71[{1, 2, 3, 7, 5, 4, 6}]/180 + A71[{1, 2, 3, 7, 6, 4, 5}]/180 + 
     A71[{1, 2, 4, 3, 5, 6, 7}]/180 - A71[{1, 2, 4, 3, 5, 7, 6}]/180 - 
     A71[{1, 2, 4, 3, 6, 5, 7}]/180 + A71[{1, 2, 4, 3, 6, 7, 5}]/180 + 
     A71[{1, 2, 4, 3, 7, 5, 6}]/180 - A71[{1, 2, 4, 3, 7, 6, 5}]/180 - 
     A71[{1, 2, 4, 5, 6, 3, 7}]/180 + A71[{1, 2, 4, 5, 7, 3, 6}]/180 + 
     A71[{1, 2, 4, 6, 5, 3, 7}]/180 - A71[{1, 2, 4, 6, 7, 3, 5}]/180 - 
     A71[{1, 2, 4, 7, 5, 3, 6}]/180 + A71[{1, 2, 4, 7, 6, 3, 5}]/180 - 
     A71[{1, 2, 5, 3, 4, 6, 7}]/180 + A71[{1, 2, 5, 3, 4, 7, 6}]/180 + 
     A71[{1, 2, 5, 3, 6, 4, 7}]/90 - A71[{1, 2, 5, 3, 6, 7, 4}]/180 - 
     A71[{1, 2, 5, 3, 7, 4, 6}]/90 + A71[{1, 2, 5, 3, 7, 6, 4}]/180 - 
     A71[{1, 2, 5, 4, 3, 6, 7}]/180 + A71[{1, 2, 5, 4, 3, 7, 6}]/180 + 
     A71[{1, 2, 5, 4, 6, 3, 7}]/90 - A71[{1, 2, 5, 4, 6, 7, 3}]/180 - 
     A71[{1, 2, 5, 4, 7, 3, 6}]/90 + A71[{1, 2, 5, 4, 7, 6, 3}]/180 - 
     A71[{1, 2, 5, 6, 3, 4, 7}]/180 - A71[{1, 2, 5, 6, 4, 3, 7}]/180 + 
     A71[{1, 2, 5, 6, 7, 3, 4}]/180 + A71[{1, 2, 5, 6, 7, 4, 3}]/180 + 
     A71[{1, 2, 5, 7, 3, 4, 6}]/180 + A71[{1, 2, 5, 7, 4, 3, 6}]/180 - 
     A71[{1, 2, 5, 7, 6, 3, 4}]/180 - A71[{1, 2, 5, 7, 6, 4, 3}]/180 + 
     A71[{1, 2, 6, 3, 4, 5, 7}]/180 - A71[{1, 2, 6, 3, 4, 7, 5}]/180 - 
     A71[{1, 2, 6, 3, 5, 4, 7}]/90 + A71[{1, 2, 6, 3, 5, 7, 4}]/180 + 
     A71[{1, 2, 6, 3, 7, 4, 5}]/90 - A71[{1, 2, 6, 3, 7, 5, 4}]/180 + 
     A71[{1, 2, 6, 4, 3, 5, 7}]/180 - A71[{1, 2, 6, 4, 3, 7, 5}]/180 - 
     A71[{1, 2, 6, 4, 5, 3, 7}]/90 + A71[{1, 2, 6, 4, 5, 7, 3}]/180 + 
     A71[{1, 2, 6, 4, 7, 3, 5}]/90 - A71[{1, 2, 6, 4, 7, 5, 3}]/180 + 
     A71[{1, 2, 6, 5, 3, 4, 7}]/180 + A71[{1, 2, 6, 5, 4, 3, 7}]/180 - 
     A71[{1, 2, 6, 5, 7, 3, 4}]/180 - A71[{1, 2, 6, 5, 7, 4, 3}]/180 - 
     A71[{1, 2, 6, 7, 3, 4, 5}]/180 - A71[{1, 2, 6, 7, 4, 3, 5}]/180 + 
     A71[{1, 2, 6, 7, 5, 3, 4}]/180 + A71[{1, 2, 6, 7, 5, 4, 3}]/180 - 
     A71[{1, 2, 7, 3, 4, 5, 6}]/180 + A71[{1, 2, 7, 3, 4, 6, 5}]/180 + 
     A71[{1, 2, 7, 3, 5, 4, 6}]/90 - A71[{1, 2, 7, 3, 5, 6, 4}]/180 - 
     A71[{1, 2, 7, 3, 6, 4, 5}]/90 + A71[{1, 2, 7, 3, 6, 5, 4}]/180 - 
     A71[{1, 2, 7, 4, 3, 5, 6}]/180 + A71[{1, 2, 7, 4, 3, 6, 5}]/180 + 
     A71[{1, 2, 7, 4, 5, 3, 6}]/90 - A71[{1, 2, 7, 4, 5, 6, 3}]/180 - 
     A71[{1, 2, 7, 4, 6, 3, 5}]/90 + A71[{1, 2, 7, 4, 6, 5, 3}]/180 - 
     A71[{1, 2, 7, 5, 3, 4, 6}]/180 - A71[{1, 2, 7, 5, 4, 3, 6}]/180 + 
     A71[{1, 2, 7, 5, 6, 3, 4}]/180 + A71[{1, 2, 7, 5, 6, 4, 3}]/180 + 
     A71[{1, 2, 7, 6, 3, 4, 5}]/180 + A71[{1, 2, 7, 6, 4, 3, 5}]/180 - 
     A71[{1, 2, 7, 6, 5, 3, 4}]/180 - A71[{1, 2, 7, 6, 5, 4, 3}]/180 - 
     A71[{1, 3, 2, 4, 5, 6, 7}]/180 + A71[{1, 3, 2, 4, 5, 7, 6}]/180 + 
     A71[{1, 3, 2, 4, 6, 5, 7}]/180 - A71[{1, 3, 2, 4, 6, 7, 5}]/180 - 
     A71[{1, 3, 2, 4, 7, 5, 6}]/180 + A71[{1, 3, 2, 4, 7, 6, 5}]/180 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/180 - A71[{1, 3, 2, 5, 4, 7, 6}]/180 + 
     A71[{1, 3, 2, 5, 6, 4, 7}]/180 - A71[{1, 3, 2, 5, 6, 7, 4}]/180 - 
     A71[{1, 3, 2, 5, 7, 4, 6}]/180 + A71[{1, 3, 2, 5, 7, 6, 4}]/180 - 
     A71[{1, 3, 2, 6, 4, 5, 7}]/180 + A71[{1, 3, 2, 6, 4, 7, 5}]/180 - 
     A71[{1, 3, 2, 6, 5, 4, 7}]/180 + A71[{1, 3, 2, 6, 5, 7, 4}]/180 + 
     A71[{1, 3, 2, 6, 7, 4, 5}]/180 - A71[{1, 3, 2, 6, 7, 5, 4}]/180 + 
     A71[{1, 3, 2, 7, 4, 5, 6}]/180 - A71[{1, 3, 2, 7, 4, 6, 5}]/180 + 
     A71[{1, 3, 2, 7, 5, 4, 6}]/180 - A71[{1, 3, 2, 7, 5, 6, 4}]/180 - 
     A71[{1, 3, 2, 7, 6, 4, 5}]/180 + A71[{1, 3, 2, 7, 6, 5, 4}]/180 - 
     A71[{1, 3, 4, 5, 2, 6, 7}]/180 + A71[{1, 3, 4, 5, 2, 7, 6}]/180 + 
     A71[{1, 3, 4, 6, 2, 5, 7}]/180 - A71[{1, 3, 4, 6, 2, 7, 5}]/180 - 
     A71[{1, 3, 4, 7, 2, 5, 6}]/180 + A71[{1, 3, 4, 7, 2, 6, 5}]/180 - 
     A71[{1, 3, 5, 2, 4, 6, 7}]/180 + A71[{1, 3, 5, 2, 4, 7, 6}]/180 + 
     A71[{1, 3, 5, 2, 6, 7, 4}]/180 - A71[{1, 3, 5, 2, 7, 6, 4}]/180 + 
     A71[{1, 3, 5, 4, 2, 6, 7}]/90 - A71[{1, 3, 5, 4, 2, 7, 6}]/90 - 
     A71[{1, 3, 5, 4, 6, 2, 7}]/90 + A71[{1, 3, 5, 4, 7, 2, 6}]/90 - 
     A71[{1, 3, 5, 6, 2, 4, 7}]/180 + A71[{1, 3, 5, 6, 2, 7, 4}]/180 + 
     A71[{1, 3, 5, 6, 4, 2, 7}]/90 - A71[{1, 3, 5, 6, 7, 2, 4}]/180 + 
     A71[{1, 3, 5, 7, 2, 4, 6}]/180 - A71[{1, 3, 5, 7, 2, 6, 4}]/180 - 
     A71[{1, 3, 5, 7, 4, 2, 6}]/90 + A71[{1, 3, 5, 7, 6, 2, 4}]/180 + 
     A71[{1, 3, 6, 2, 4, 5, 7}]/180 - A71[{1, 3, 6, 2, 4, 7, 5}]/180 - 
     A71[{1, 3, 6, 2, 5, 7, 4}]/180 + A71[{1, 3, 6, 2, 7, 5, 4}]/180 - 
     A71[{1, 3, 6, 4, 2, 5, 7}]/90 + A71[{1, 3, 6, 4, 2, 7, 5}]/90 + 
     A71[{1, 3, 6, 4, 5, 2, 7}]/90 - A71[{1, 3, 6, 4, 7, 2, 5}]/90 + 
     A71[{1, 3, 6, 5, 2, 4, 7}]/180 - A71[{1, 3, 6, 5, 2, 7, 4}]/180 - 
     A71[{1, 3, 6, 5, 4, 2, 7}]/90 + A71[{1, 3, 6, 5, 7, 2, 4}]/180 - 
     A71[{1, 3, 6, 7, 2, 4, 5}]/180 + A71[{1, 3, 6, 7, 2, 5, 4}]/180 + 
     A71[{1, 3, 6, 7, 4, 2, 5}]/90 - A71[{1, 3, 6, 7, 5, 2, 4}]/180 - 
     A71[{1, 3, 7, 2, 4, 5, 6}]/180 + A71[{1, 3, 7, 2, 4, 6, 5}]/180 + 
     A71[{1, 3, 7, 2, 5, 6, 4}]/180 - A71[{1, 3, 7, 2, 6, 5, 4}]/180 + 
     A71[{1, 3, 7, 4, 2, 5, 6}]/90 - A71[{1, 3, 7, 4, 2, 6, 5}]/90 - 
     A71[{1, 3, 7, 4, 5, 2, 6}]/90 + A71[{1, 3, 7, 4, 6, 2, 5}]/90 - 
     A71[{1, 3, 7, 5, 2, 4, 6}]/180 + A71[{1, 3, 7, 5, 2, 6, 4}]/180 + 
     A71[{1, 3, 7, 5, 4, 2, 6}]/90 - A71[{1, 3, 7, 5, 6, 2, 4}]/180 + 
     A71[{1, 3, 7, 6, 2, 4, 5}]/180 - A71[{1, 3, 7, 6, 2, 5, 4}]/180 - 
     A71[{1, 3, 7, 6, 4, 2, 5}]/90 + A71[{1, 3, 7, 6, 5, 2, 4}]/180 - 
     A71[{1, 4, 2, 3, 5, 6, 7}]/180 + A71[{1, 4, 2, 3, 5, 7, 6}]/180 + 
     A71[{1, 4, 2, 3, 6, 5, 7}]/180 - A71[{1, 4, 2, 3, 6, 7, 5}]/180 - 
     A71[{1, 4, 2, 3, 7, 5, 6}]/180 + A71[{1, 4, 2, 3, 7, 6, 5}]/180 + 
     A71[{1, 4, 2, 5, 3, 6, 7}]/180 - A71[{1, 4, 2, 5, 3, 7, 6}]/180 + 
     A71[{1, 4, 2, 5, 6, 3, 7}]/180 - A71[{1, 4, 2, 5, 7, 3, 6}]/180 - 
     A71[{1, 4, 2, 6, 3, 5, 7}]/180 + A71[{1, 4, 2, 6, 3, 7, 5}]/180 - 
     A71[{1, 4, 2, 6, 5, 3, 7}]/180 + A71[{1, 4, 2, 6, 7, 3, 5}]/180 + 
     A71[{1, 4, 2, 7, 3, 5, 6}]/180 - A71[{1, 4, 2, 7, 3, 6, 5}]/180 + 
     A71[{1, 4, 2, 7, 5, 3, 6}]/180 - A71[{1, 4, 2, 7, 6, 3, 5}]/180 - 
     A71[{1, 4, 3, 5, 2, 6, 7}]/180 + A71[{1, 4, 3, 5, 2, 7, 6}]/180 + 
     A71[{1, 4, 3, 6, 2, 5, 7}]/180 - A71[{1, 4, 3, 6, 2, 7, 5}]/180 - 
     A71[{1, 4, 3, 7, 2, 5, 6}]/180 + A71[{1, 4, 3, 7, 2, 6, 5}]/180 - 
     A71[{1, 4, 5, 2, 3, 6, 7}]/180 + A71[{1, 4, 5, 2, 3, 7, 6}]/180 + 
     A71[{1, 4, 5, 3, 2, 6, 7}]/90 - A71[{1, 4, 5, 3, 2, 7, 6}]/90 - 
     A71[{1, 4, 5, 3, 6, 2, 7}]/90 + A71[{1, 4, 5, 3, 7, 2, 6}]/90 - 
     A71[{1, 4, 5, 6, 2, 3, 7}]/180 + A71[{1, 4, 5, 6, 3, 2, 7}]/90 + 
     A71[{1, 4, 5, 7, 2, 3, 6}]/180 - A71[{1, 4, 5, 7, 3, 2, 6}]/90 + 
     A71[{1, 4, 6, 2, 3, 5, 7}]/180 - A71[{1, 4, 6, 2, 3, 7, 5}]/180 - 
     A71[{1, 4, 6, 3, 2, 5, 7}]/90 + A71[{1, 4, 6, 3, 2, 7, 5}]/90 + 
     A71[{1, 4, 6, 3, 5, 2, 7}]/90 - A71[{1, 4, 6, 3, 7, 2, 5}]/90 + 
     A71[{1, 4, 6, 5, 2, 3, 7}]/180 - A71[{1, 4, 6, 5, 3, 2, 7}]/90 - 
     A71[{1, 4, 6, 7, 2, 3, 5}]/180 + A71[{1, 4, 6, 7, 3, 2, 5}]/90 - 
     A71[{1, 4, 7, 2, 3, 5, 6}]/180 + A71[{1, 4, 7, 2, 3, 6, 5}]/180 + 
     A71[{1, 4, 7, 3, 2, 5, 6}]/90 - A71[{1, 4, 7, 3, 2, 6, 5}]/90 - 
     A71[{1, 4, 7, 3, 5, 2, 6}]/90 + A71[{1, 4, 7, 3, 6, 2, 5}]/90 - 
     A71[{1, 4, 7, 5, 2, 3, 6}]/180 + A71[{1, 4, 7, 5, 3, 2, 6}]/90 + 
     A71[{1, 4, 7, 6, 2, 3, 5}]/180 - A71[{1, 4, 7, 6, 3, 2, 5}]/90 - 
     A71[{1, 5, 2, 3, 6, 4, 7}]/90 + A71[{1, 5, 2, 3, 7, 4, 6}]/90 - 
     A71[{1, 5, 2, 4, 6, 3, 7}]/90 + A71[{1, 5, 2, 4, 7, 3, 6}]/90 + 
     A71[{1, 5, 2, 6, 3, 4, 7}]/90 + A71[{1, 5, 2, 6, 4, 3, 7}]/90 - 
     A71[{1, 5, 2, 7, 3, 4, 6}]/90 - A71[{1, 5, 2, 7, 4, 3, 6}]/90 + 
     A71[{1, 5, 3, 2, 4, 6, 7}]/180 - A71[{1, 5, 3, 2, 4, 7, 6}]/180 - 
     A71[{1, 5, 3, 4, 2, 6, 7}]/180 + A71[{1, 5, 3, 4, 2, 7, 6}]/180 + 
     A71[{1, 5, 3, 4, 6, 2, 7}]/90 - A71[{1, 5, 3, 4, 7, 2, 6}]/90 - 
     A71[{1, 5, 3, 6, 4, 2, 7}]/90 + A71[{1, 5, 3, 7, 4, 2, 6}]/90 + 
     A71[{1, 5, 4, 2, 3, 6, 7}]/180 - A71[{1, 5, 4, 2, 3, 7, 6}]/180 - 
     A71[{1, 5, 4, 3, 2, 6, 7}]/180 + A71[{1, 5, 4, 3, 2, 7, 6}]/180 + 
     A71[{1, 5, 4, 3, 6, 2, 7}]/90 - A71[{1, 5, 4, 3, 7, 2, 6}]/90 - 
     A71[{1, 5, 4, 6, 3, 2, 7}]/90 + A71[{1, 5, 4, 7, 3, 2, 6}]/90 - 
     A71[{1, 5, 6, 2, 3, 4, 7}]/180 - A71[{1, 5, 6, 2, 4, 3, 7}]/180 + 
     A71[{1, 5, 6, 3, 2, 4, 7}]/180 + A71[{1, 5, 6, 4, 2, 3, 7}]/180 + 
     A71[{1, 5, 7, 2, 3, 4, 6}]/180 + A71[{1, 5, 7, 2, 4, 3, 6}]/180 - 
     A71[{1, 5, 7, 3, 2, 4, 6}]/180 - A71[{1, 5, 7, 4, 2, 3, 6}]/180 + 
     A71[{1, 6, 2, 3, 5, 4, 7}]/90 + A71[{1, 6, 2, 4, 5, 3, 7}]/90 - 
     A71[{1, 6, 2, 5, 3, 4, 7}]/90 - A71[{1, 6, 2, 5, 4, 3, 7}]/90 - 
     A71[{1, 6, 3, 2, 4, 5, 7}]/180 + A71[{1, 6, 3, 4, 2, 5, 7}]/180 - 
     A71[{1, 6, 3, 4, 5, 2, 7}]/90 + A71[{1, 6, 3, 5, 4, 2, 7}]/90 - 
     A71[{1, 6, 4, 2, 3, 5, 7}]/180 + A71[{1, 6, 4, 3, 2, 5, 7}]/180 - 
     A71[{1, 6, 4, 3, 5, 2, 7}]/90 + A71[{1, 6, 4, 5, 3, 2, 7}]/90 + 
     A71[{1, 6, 5, 2, 3, 4, 7}]/180 + A71[{1, 6, 5, 2, 4, 3, 7}]/180 - 
     A71[{1, 6, 5, 3, 2, 4, 7}]/180 - A71[{1, 6, 5, 4, 2, 3, 7}]/180
 
A71rep[15, 1] = A71[{1, 2, 3, 4, 5, 6, 7}]/360 - A71[{1, 2, 3, 4, 5, 7, 6}]/
      360 - A71[{1, 2, 3, 4, 6, 5, 7}]/360 + A71[{1, 2, 3, 4, 6, 7, 5}]/360 + 
     A71[{1, 2, 3, 4, 7, 5, 6}]/360 - A71[{1, 2, 3, 4, 7, 6, 5}]/360 - 
     A71[{1, 2, 3, 5, 4, 6, 7}]/360 + A71[{1, 2, 3, 5, 4, 7, 6}]/360 + 
     A71[{1, 2, 3, 5, 6, 4, 7}]/360 - A71[{1, 2, 3, 5, 6, 7, 4}]/360 - 
     A71[{1, 2, 3, 5, 7, 4, 6}]/360 + A71[{1, 2, 3, 5, 7, 6, 4}]/360 + 
     A71[{1, 2, 3, 6, 4, 5, 7}]/360 - A71[{1, 2, 3, 6, 4, 7, 5}]/360 - 
     A71[{1, 2, 3, 6, 5, 4, 7}]/360 + A71[{1, 2, 3, 6, 5, 7, 4}]/360 + 
     A71[{1, 2, 3, 6, 7, 4, 5}]/360 - A71[{1, 2, 3, 6, 7, 5, 4}]/360 - 
     A71[{1, 2, 3, 7, 4, 5, 6}]/360 + A71[{1, 2, 3, 7, 4, 6, 5}]/360 + 
     A71[{1, 2, 3, 7, 5, 4, 6}]/360 - A71[{1, 2, 3, 7, 5, 6, 4}]/360 - 
     A71[{1, 2, 3, 7, 6, 4, 5}]/360 + A71[{1, 2, 3, 7, 6, 5, 4}]/360 - 
     A71[{1, 2, 4, 3, 5, 6, 7}]/360 + A71[{1, 2, 4, 3, 5, 7, 6}]/360 + 
     A71[{1, 2, 4, 3, 6, 5, 7}]/360 - A71[{1, 2, 4, 3, 6, 7, 5}]/360 - 
     A71[{1, 2, 4, 3, 7, 5, 6}]/360 + A71[{1, 2, 4, 3, 7, 6, 5}]/360 + 
     A71[{1, 2, 4, 5, 3, 6, 7}]/360 - A71[{1, 2, 4, 5, 3, 7, 6}]/360 - 
     A71[{1, 2, 4, 5, 6, 3, 7}]/360 + A71[{1, 2, 4, 5, 6, 7, 3}]/360 + 
     A71[{1, 2, 4, 5, 7, 3, 6}]/360 - A71[{1, 2, 4, 5, 7, 6, 3}]/360 - 
     A71[{1, 2, 4, 6, 3, 5, 7}]/360 + A71[{1, 2, 4, 6, 3, 7, 5}]/360 + 
     A71[{1, 2, 4, 6, 5, 3, 7}]/360 - A71[{1, 2, 4, 6, 5, 7, 3}]/360 - 
     A71[{1, 2, 4, 6, 7, 3, 5}]/360 + A71[{1, 2, 4, 6, 7, 5, 3}]/360 + 
     A71[{1, 2, 4, 7, 3, 5, 6}]/360 - A71[{1, 2, 4, 7, 3, 6, 5}]/360 - 
     A71[{1, 2, 4, 7, 5, 3, 6}]/360 + A71[{1, 2, 4, 7, 5, 6, 3}]/360 + 
     A71[{1, 2, 4, 7, 6, 3, 5}]/360 - A71[{1, 2, 4, 7, 6, 5, 3}]/360 + 
     A71[{1, 2, 5, 3, 4, 6, 7}]/360 - A71[{1, 2, 5, 3, 4, 7, 6}]/360 - 
     A71[{1, 2, 5, 3, 6, 4, 7}]/360 + A71[{1, 2, 5, 3, 6, 7, 4}]/360 + 
     A71[{1, 2, 5, 3, 7, 4, 6}]/360 - A71[{1, 2, 5, 3, 7, 6, 4}]/360 - 
     A71[{1, 2, 5, 4, 3, 6, 7}]/360 + A71[{1, 2, 5, 4, 3, 7, 6}]/360 + 
     A71[{1, 2, 5, 4, 6, 3, 7}]/360 - A71[{1, 2, 5, 4, 6, 7, 3}]/360 - 
     A71[{1, 2, 5, 4, 7, 3, 6}]/360 + A71[{1, 2, 5, 4, 7, 6, 3}]/360 + 
     A71[{1, 2, 5, 6, 3, 4, 7}]/360 - A71[{1, 2, 5, 6, 3, 7, 4}]/360 - 
     A71[{1, 2, 5, 6, 4, 3, 7}]/360 + A71[{1, 2, 5, 6, 4, 7, 3}]/360 + 
     A71[{1, 2, 5, 6, 7, 3, 4}]/360 - A71[{1, 2, 5, 6, 7, 4, 3}]/360 - 
     A71[{1, 2, 5, 7, 3, 4, 6}]/360 + A71[{1, 2, 5, 7, 3, 6, 4}]/360 + 
     A71[{1, 2, 5, 7, 4, 3, 6}]/360 - A71[{1, 2, 5, 7, 4, 6, 3}]/360 - 
     A71[{1, 2, 5, 7, 6, 3, 4}]/360 + A71[{1, 2, 5, 7, 6, 4, 3}]/360 - 
     A71[{1, 2, 6, 3, 4, 5, 7}]/360 + A71[{1, 2, 6, 3, 4, 7, 5}]/360 + 
     A71[{1, 2, 6, 3, 5, 4, 7}]/360 - A71[{1, 2, 6, 3, 5, 7, 4}]/360 - 
     A71[{1, 2, 6, 3, 7, 4, 5}]/360 + A71[{1, 2, 6, 3, 7, 5, 4}]/360 + 
     A71[{1, 2, 6, 4, 3, 5, 7}]/360 - A71[{1, 2, 6, 4, 3, 7, 5}]/360 - 
     A71[{1, 2, 6, 4, 5, 3, 7}]/360 + A71[{1, 2, 6, 4, 5, 7, 3}]/360 + 
     A71[{1, 2, 6, 4, 7, 3, 5}]/360 - A71[{1, 2, 6, 4, 7, 5, 3}]/360 - 
     A71[{1, 2, 6, 5, 3, 4, 7}]/360 + A71[{1, 2, 6, 5, 3, 7, 4}]/360 + 
     A71[{1, 2, 6, 5, 4, 3, 7}]/360 - A71[{1, 2, 6, 5, 4, 7, 3}]/360 - 
     A71[{1, 2, 6, 5, 7, 3, 4}]/360 + A71[{1, 2, 6, 5, 7, 4, 3}]/360 + 
     A71[{1, 2, 6, 7, 3, 4, 5}]/360 - A71[{1, 2, 6, 7, 3, 5, 4}]/360 - 
     A71[{1, 2, 6, 7, 4, 3, 5}]/360 + A71[{1, 2, 6, 7, 4, 5, 3}]/360 + 
     A71[{1, 2, 6, 7, 5, 3, 4}]/360 - A71[{1, 2, 6, 7, 5, 4, 3}]/360 + 
     A71[{1, 2, 7, 3, 4, 5, 6}]/360 - A71[{1, 2, 7, 3, 4, 6, 5}]/360 - 
     A71[{1, 2, 7, 3, 5, 4, 6}]/360 + A71[{1, 2, 7, 3, 5, 6, 4}]/360 + 
     A71[{1, 2, 7, 3, 6, 4, 5}]/360 - A71[{1, 2, 7, 3, 6, 5, 4}]/360 - 
     A71[{1, 2, 7, 4, 3, 5, 6}]/360 + A71[{1, 2, 7, 4, 3, 6, 5}]/360 + 
     A71[{1, 2, 7, 4, 5, 3, 6}]/360 - A71[{1, 2, 7, 4, 5, 6, 3}]/360 - 
     A71[{1, 2, 7, 4, 6, 3, 5}]/360 + A71[{1, 2, 7, 4, 6, 5, 3}]/360 + 
     A71[{1, 2, 7, 5, 3, 4, 6}]/360 - A71[{1, 2, 7, 5, 3, 6, 4}]/360 - 
     A71[{1, 2, 7, 5, 4, 3, 6}]/360 + A71[{1, 2, 7, 5, 4, 6, 3}]/360 + 
     A71[{1, 2, 7, 5, 6, 3, 4}]/360 - A71[{1, 2, 7, 5, 6, 4, 3}]/360 - 
     A71[{1, 2, 7, 6, 3, 4, 5}]/360 + A71[{1, 2, 7, 6, 3, 5, 4}]/360 + 
     A71[{1, 2, 7, 6, 4, 3, 5}]/360 - A71[{1, 2, 7, 6, 4, 5, 3}]/360 - 
     A71[{1, 2, 7, 6, 5, 3, 4}]/360 + A71[{1, 2, 7, 6, 5, 4, 3}]/360 - 
     A71[{1, 3, 2, 4, 5, 6, 7}]/360 + A71[{1, 3, 2, 4, 5, 7, 6}]/360 + 
     A71[{1, 3, 2, 4, 6, 5, 7}]/360 - A71[{1, 3, 2, 4, 6, 7, 5}]/360 - 
     A71[{1, 3, 2, 4, 7, 5, 6}]/360 + A71[{1, 3, 2, 4, 7, 6, 5}]/360 + 
     A71[{1, 3, 2, 5, 4, 6, 7}]/360 - A71[{1, 3, 2, 5, 4, 7, 6}]/360 - 
     A71[{1, 3, 2, 5, 6, 4, 7}]/360 + A71[{1, 3, 2, 5, 6, 7, 4}]/360 + 
     A71[{1, 3, 2, 5, 7, 4, 6}]/360 - A71[{1, 3, 2, 5, 7, 6, 4}]/360 - 
     A71[{1, 3, 2, 6, 4, 5, 7}]/360 + A71[{1, 3, 2, 6, 4, 7, 5}]/360 + 
     A71[{1, 3, 2, 6, 5, 4, 7}]/360 - A71[{1, 3, 2, 6, 5, 7, 4}]/360 - 
     A71[{1, 3, 2, 6, 7, 4, 5}]/360 + A71[{1, 3, 2, 6, 7, 5, 4}]/360 + 
     A71[{1, 3, 2, 7, 4, 5, 6}]/360 - A71[{1, 3, 2, 7, 4, 6, 5}]/360 - 
     A71[{1, 3, 2, 7, 5, 4, 6}]/360 + A71[{1, 3, 2, 7, 5, 6, 4}]/360 + 
     A71[{1, 3, 2, 7, 6, 4, 5}]/360 - A71[{1, 3, 2, 7, 6, 5, 4}]/360 + 
     A71[{1, 3, 4, 2, 5, 6, 7}]/360 - A71[{1, 3, 4, 2, 5, 7, 6}]/360 - 
     A71[{1, 3, 4, 2, 6, 5, 7}]/360 + A71[{1, 3, 4, 2, 6, 7, 5}]/360 + 
     A71[{1, 3, 4, 2, 7, 5, 6}]/360 - A71[{1, 3, 4, 2, 7, 6, 5}]/360 - 
     A71[{1, 3, 4, 5, 2, 6, 7}]/360 + A71[{1, 3, 4, 5, 2, 7, 6}]/360 + 
     A71[{1, 3, 4, 5, 6, 2, 7}]/360 - A71[{1, 3, 4, 5, 7, 2, 6}]/360 + 
     A71[{1, 3, 4, 6, 2, 5, 7}]/360 - A71[{1, 3, 4, 6, 2, 7, 5}]/360 - 
     A71[{1, 3, 4, 6, 5, 2, 7}]/360 + A71[{1, 3, 4, 6, 7, 2, 5}]/360 - 
     A71[{1, 3, 4, 7, 2, 5, 6}]/360 + A71[{1, 3, 4, 7, 2, 6, 5}]/360 + 
     A71[{1, 3, 4, 7, 5, 2, 6}]/360 - A71[{1, 3, 4, 7, 6, 2, 5}]/360 - 
     A71[{1, 3, 5, 2, 4, 6, 7}]/360 + A71[{1, 3, 5, 2, 4, 7, 6}]/360 + 
     A71[{1, 3, 5, 2, 6, 4, 7}]/360 - A71[{1, 3, 5, 2, 6, 7, 4}]/360 - 
     A71[{1, 3, 5, 2, 7, 4, 6}]/360 + A71[{1, 3, 5, 2, 7, 6, 4}]/360 + 
     A71[{1, 3, 5, 4, 2, 6, 7}]/360 - A71[{1, 3, 5, 4, 2, 7, 6}]/360 - 
     A71[{1, 3, 5, 4, 6, 2, 7}]/360 + A71[{1, 3, 5, 4, 7, 2, 6}]/360 - 
     A71[{1, 3, 5, 6, 2, 4, 7}]/360 + A71[{1, 3, 5, 6, 2, 7, 4}]/360 + 
     A71[{1, 3, 5, 6, 4, 2, 7}]/360 - A71[{1, 3, 5, 6, 7, 2, 4}]/360 + 
     A71[{1, 3, 5, 7, 2, 4, 6}]/360 - A71[{1, 3, 5, 7, 2, 6, 4}]/360 - 
     A71[{1, 3, 5, 7, 4, 2, 6}]/360 + A71[{1, 3, 5, 7, 6, 2, 4}]/360 + 
     A71[{1, 3, 6, 2, 4, 5, 7}]/360 - A71[{1, 3, 6, 2, 4, 7, 5}]/360 - 
     A71[{1, 3, 6, 2, 5, 4, 7}]/360 + A71[{1, 3, 6, 2, 5, 7, 4}]/360 + 
     A71[{1, 3, 6, 2, 7, 4, 5}]/360 - A71[{1, 3, 6, 2, 7, 5, 4}]/360 - 
     A71[{1, 3, 6, 4, 2, 5, 7}]/360 + A71[{1, 3, 6, 4, 2, 7, 5}]/360 + 
     A71[{1, 3, 6, 4, 5, 2, 7}]/360 - A71[{1, 3, 6, 4, 7, 2, 5}]/360 + 
     A71[{1, 3, 6, 5, 2, 4, 7}]/360 - A71[{1, 3, 6, 5, 2, 7, 4}]/360 - 
     A71[{1, 3, 6, 5, 4, 2, 7}]/360 + A71[{1, 3, 6, 5, 7, 2, 4}]/360 - 
     A71[{1, 3, 6, 7, 2, 4, 5}]/360 + A71[{1, 3, 6, 7, 2, 5, 4}]/360 + 
     A71[{1, 3, 6, 7, 4, 2, 5}]/360 - A71[{1, 3, 6, 7, 5, 2, 4}]/360 - 
     A71[{1, 3, 7, 2, 4, 5, 6}]/360 + A71[{1, 3, 7, 2, 4, 6, 5}]/360 + 
     A71[{1, 3, 7, 2, 5, 4, 6}]/360 - A71[{1, 3, 7, 2, 5, 6, 4}]/360 - 
     A71[{1, 3, 7, 2, 6, 4, 5}]/360 + A71[{1, 3, 7, 2, 6, 5, 4}]/360 + 
     A71[{1, 3, 7, 4, 2, 5, 6}]/360 - A71[{1, 3, 7, 4, 2, 6, 5}]/360 - 
     A71[{1, 3, 7, 4, 5, 2, 6}]/360 + A71[{1, 3, 7, 4, 6, 2, 5}]/360 - 
     A71[{1, 3, 7, 5, 2, 4, 6}]/360 + A71[{1, 3, 7, 5, 2, 6, 4}]/360 + 
     A71[{1, 3, 7, 5, 4, 2, 6}]/360 - A71[{1, 3, 7, 5, 6, 2, 4}]/360 + 
     A71[{1, 3, 7, 6, 2, 4, 5}]/360 - A71[{1, 3, 7, 6, 2, 5, 4}]/360 - 
     A71[{1, 3, 7, 6, 4, 2, 5}]/360 + A71[{1, 3, 7, 6, 5, 2, 4}]/360 + 
     A71[{1, 4, 2, 3, 5, 6, 7}]/360 - A71[{1, 4, 2, 3, 5, 7, 6}]/360 - 
     A71[{1, 4, 2, 3, 6, 5, 7}]/360 + A71[{1, 4, 2, 3, 6, 7, 5}]/360 + 
     A71[{1, 4, 2, 3, 7, 5, 6}]/360 - A71[{1, 4, 2, 3, 7, 6, 5}]/360 - 
     A71[{1, 4, 2, 5, 3, 6, 7}]/360 + A71[{1, 4, 2, 5, 3, 7, 6}]/360 + 
     A71[{1, 4, 2, 5, 6, 3, 7}]/360 - A71[{1, 4, 2, 5, 7, 3, 6}]/360 + 
     A71[{1, 4, 2, 6, 3, 5, 7}]/360 - A71[{1, 4, 2, 6, 3, 7, 5}]/360 - 
     A71[{1, 4, 2, 6, 5, 3, 7}]/360 + A71[{1, 4, 2, 6, 7, 3, 5}]/360 - 
     A71[{1, 4, 2, 7, 3, 5, 6}]/360 + A71[{1, 4, 2, 7, 3, 6, 5}]/360 + 
     A71[{1, 4, 2, 7, 5, 3, 6}]/360 - A71[{1, 4, 2, 7, 6, 3, 5}]/360 - 
     A71[{1, 4, 3, 2, 5, 6, 7}]/360 + A71[{1, 4, 3, 2, 5, 7, 6}]/360 + 
     A71[{1, 4, 3, 2, 6, 5, 7}]/360 - A71[{1, 4, 3, 2, 6, 7, 5}]/360 - 
     A71[{1, 4, 3, 2, 7, 5, 6}]/360 + A71[{1, 4, 3, 2, 7, 6, 5}]/360 + 
     A71[{1, 4, 3, 5, 2, 6, 7}]/360 - A71[{1, 4, 3, 5, 2, 7, 6}]/360 - 
     A71[{1, 4, 3, 5, 6, 2, 7}]/360 + A71[{1, 4, 3, 5, 7, 2, 6}]/360 - 
     A71[{1, 4, 3, 6, 2, 5, 7}]/360 + A71[{1, 4, 3, 6, 2, 7, 5}]/360 + 
     A71[{1, 4, 3, 6, 5, 2, 7}]/360 - A71[{1, 4, 3, 6, 7, 2, 5}]/360 + 
     A71[{1, 4, 3, 7, 2, 5, 6}]/360 - A71[{1, 4, 3, 7, 2, 6, 5}]/360 - 
     A71[{1, 4, 3, 7, 5, 2, 6}]/360 + A71[{1, 4, 3, 7, 6, 2, 5}]/360 + 
     A71[{1, 4, 5, 2, 3, 6, 7}]/360 - A71[{1, 4, 5, 2, 3, 7, 6}]/360 - 
     A71[{1, 4, 5, 2, 6, 3, 7}]/360 + A71[{1, 4, 5, 2, 7, 3, 6}]/360 - 
     A71[{1, 4, 5, 3, 2, 6, 7}]/360 + A71[{1, 4, 5, 3, 2, 7, 6}]/360 + 
     A71[{1, 4, 5, 3, 6, 2, 7}]/360 - A71[{1, 4, 5, 3, 7, 2, 6}]/360 + 
     A71[{1, 4, 5, 6, 2, 3, 7}]/360 - A71[{1, 4, 5, 6, 3, 2, 7}]/360 - 
     A71[{1, 4, 5, 7, 2, 3, 6}]/360 + A71[{1, 4, 5, 7, 3, 2, 6}]/360 - 
     A71[{1, 4, 6, 2, 3, 5, 7}]/360 + A71[{1, 4, 6, 2, 3, 7, 5}]/360 + 
     A71[{1, 4, 6, 2, 5, 3, 7}]/360 - A71[{1, 4, 6, 2, 7, 3, 5}]/360 + 
     A71[{1, 4, 6, 3, 2, 5, 7}]/360 - A71[{1, 4, 6, 3, 2, 7, 5}]/360 - 
     A71[{1, 4, 6, 3, 5, 2, 7}]/360 + A71[{1, 4, 6, 3, 7, 2, 5}]/360 - 
     A71[{1, 4, 6, 5, 2, 3, 7}]/360 + A71[{1, 4, 6, 5, 3, 2, 7}]/360 + 
     A71[{1, 4, 6, 7, 2, 3, 5}]/360 - A71[{1, 4, 6, 7, 3, 2, 5}]/360 + 
     A71[{1, 4, 7, 2, 3, 5, 6}]/360 - A71[{1, 4, 7, 2, 3, 6, 5}]/360 - 
     A71[{1, 4, 7, 2, 5, 3, 6}]/360 + A71[{1, 4, 7, 2, 6, 3, 5}]/360 - 
     A71[{1, 4, 7, 3, 2, 5, 6}]/360 + A71[{1, 4, 7, 3, 2, 6, 5}]/360 + 
     A71[{1, 4, 7, 3, 5, 2, 6}]/360 - A71[{1, 4, 7, 3, 6, 2, 5}]/360 + 
     A71[{1, 4, 7, 5, 2, 3, 6}]/360 - A71[{1, 4, 7, 5, 3, 2, 6}]/360 - 
     A71[{1, 4, 7, 6, 2, 3, 5}]/360 + A71[{1, 4, 7, 6, 3, 2, 5}]/360 - 
     A71[{1, 5, 2, 3, 4, 6, 7}]/360 + A71[{1, 5, 2, 3, 4, 7, 6}]/360 + 
     A71[{1, 5, 2, 3, 6, 4, 7}]/360 - A71[{1, 5, 2, 3, 7, 4, 6}]/360 + 
     A71[{1, 5, 2, 4, 3, 6, 7}]/360 - A71[{1, 5, 2, 4, 3, 7, 6}]/360 - 
     A71[{1, 5, 2, 4, 6, 3, 7}]/360 + A71[{1, 5, 2, 4, 7, 3, 6}]/360 - 
     A71[{1, 5, 2, 6, 3, 4, 7}]/360 + A71[{1, 5, 2, 6, 4, 3, 7}]/360 + 
     A71[{1, 5, 2, 7, 3, 4, 6}]/360 - A71[{1, 5, 2, 7, 4, 3, 6}]/360 + 
     A71[{1, 5, 3, 2, 4, 6, 7}]/360 - A71[{1, 5, 3, 2, 4, 7, 6}]/360 - 
     A71[{1, 5, 3, 2, 6, 4, 7}]/360 + A71[{1, 5, 3, 2, 7, 4, 6}]/360 - 
     A71[{1, 5, 3, 4, 2, 6, 7}]/360 + A71[{1, 5, 3, 4, 2, 7, 6}]/360 + 
     A71[{1, 5, 3, 4, 6, 2, 7}]/360 - A71[{1, 5, 3, 4, 7, 2, 6}]/360 + 
     A71[{1, 5, 3, 6, 2, 4, 7}]/360 - A71[{1, 5, 3, 6, 4, 2, 7}]/360 - 
     A71[{1, 5, 3, 7, 2, 4, 6}]/360 + A71[{1, 5, 3, 7, 4, 2, 6}]/360 - 
     A71[{1, 5, 4, 2, 3, 6, 7}]/360 + A71[{1, 5, 4, 2, 3, 7, 6}]/360 + 
     A71[{1, 5, 4, 2, 6, 3, 7}]/360 - A71[{1, 5, 4, 2, 7, 3, 6}]/360 + 
     A71[{1, 5, 4, 3, 2, 6, 7}]/360 - A71[{1, 5, 4, 3, 2, 7, 6}]/360 - 
     A71[{1, 5, 4, 3, 6, 2, 7}]/360 + A71[{1, 5, 4, 3, 7, 2, 6}]/360 - 
     A71[{1, 5, 4, 6, 2, 3, 7}]/360 + A71[{1, 5, 4, 6, 3, 2, 7}]/360 + 
     A71[{1, 5, 4, 7, 2, 3, 6}]/360 - A71[{1, 5, 4, 7, 3, 2, 6}]/360 + 
     A71[{1, 5, 6, 2, 3, 4, 7}]/360 - A71[{1, 5, 6, 2, 4, 3, 7}]/360 - 
     A71[{1, 5, 6, 3, 2, 4, 7}]/360 + A71[{1, 5, 6, 3, 4, 2, 7}]/360 + 
     A71[{1, 5, 6, 4, 2, 3, 7}]/360 - A71[{1, 5, 6, 4, 3, 2, 7}]/360 - 
     A71[{1, 5, 7, 2, 3, 4, 6}]/360 + A71[{1, 5, 7, 2, 4, 3, 6}]/360 + 
     A71[{1, 5, 7, 3, 2, 4, 6}]/360 - A71[{1, 5, 7, 3, 4, 2, 6}]/360 - 
     A71[{1, 5, 7, 4, 2, 3, 6}]/360 + A71[{1, 5, 7, 4, 3, 2, 6}]/360 + 
     A71[{1, 6, 2, 3, 4, 5, 7}]/360 - A71[{1, 6, 2, 3, 5, 4, 7}]/360 - 
     A71[{1, 6, 2, 4, 3, 5, 7}]/360 + A71[{1, 6, 2, 4, 5, 3, 7}]/360 + 
     A71[{1, 6, 2, 5, 3, 4, 7}]/360 - A71[{1, 6, 2, 5, 4, 3, 7}]/360 - 
     A71[{1, 6, 3, 2, 4, 5, 7}]/360 + A71[{1, 6, 3, 2, 5, 4, 7}]/360 + 
     A71[{1, 6, 3, 4, 2, 5, 7}]/360 - A71[{1, 6, 3, 4, 5, 2, 7}]/360 - 
     A71[{1, 6, 3, 5, 2, 4, 7}]/360 + A71[{1, 6, 3, 5, 4, 2, 7}]/360 + 
     A71[{1, 6, 4, 2, 3, 5, 7}]/360 - A71[{1, 6, 4, 2, 5, 3, 7}]/360 - 
     A71[{1, 6, 4, 3, 2, 5, 7}]/360 + A71[{1, 6, 4, 3, 5, 2, 7}]/360 + 
     A71[{1, 6, 4, 5, 2, 3, 7}]/360 - A71[{1, 6, 4, 5, 3, 2, 7}]/360 - 
     A71[{1, 6, 5, 2, 3, 4, 7}]/360 + A71[{1, 6, 5, 2, 4, 3, 7}]/360 + 
     A71[{1, 6, 5, 3, 2, 4, 7}]/360 - A71[{1, 6, 5, 3, 4, 2, 7}]/360 - 
     A71[{1, 6, 5, 4, 2, 3, 7}]/360 + A71[{1, 6, 5, 4, 3, 2, 7}]/360
A72rep[4, 1] = A72[{1}, {2, 3, 4, 5, 6, 7}]/168 - 
     A72[{1}, {2, 3, 4, 5, 7, 6}]/168 + A72[{1}, {2, 3, 4, 6, 7, 5}]/168 - 
     A72[{1}, {2, 3, 4, 7, 6, 5}]/168 + A72[{1}, {2, 3, 5, 4, 6, 7}]/168 - 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/168 + A72[{1}, {2, 3, 5, 6, 7, 4}]/168 - 
     A72[{1}, {2, 3, 5, 7, 6, 4}]/168 + A72[{1}, {2, 3, 6, 7, 4, 5}]/168 + 
     A72[{1}, {2, 3, 6, 7, 5, 4}]/168 - A72[{1}, {2, 3, 7, 6, 4, 5}]/168 - 
     A72[{1}, {2, 3, 7, 6, 5, 4}]/168 + A72[{1}, {2, 4, 3, 5, 6, 7}]/168 - 
     A72[{1}, {2, 4, 3, 5, 7, 6}]/168 + A72[{1}, {2, 4, 3, 6, 7, 5}]/168 - 
     A72[{1}, {2, 4, 3, 7, 6, 5}]/168 + A72[{1}, {2, 4, 5, 3, 6, 7}]/168 - 
     A72[{1}, {2, 4, 5, 3, 7, 6}]/168 + A72[{1}, {2, 4, 6, 7, 3, 5}]/168 - 
     A72[{1}, {2, 4, 7, 6, 3, 5}]/168 + A72[{1}, {2, 5, 3, 4, 6, 7}]/168 - 
     A72[{1}, {2, 5, 3, 4, 7, 6}]/168 + A72[{1}, {2, 5, 4, 3, 6, 7}]/168 - 
     A72[{1}, {2, 5, 4, 3, 7, 6}]/168 + A72[{2}, {1, 3, 4, 5, 6, 7}]/168 - 
     A72[{2}, {1, 3, 4, 5, 7, 6}]/168 + A72[{2}, {1, 3, 4, 6, 7, 5}]/168 - 
     A72[{2}, {1, 3, 4, 7, 6, 5}]/168 + A72[{2}, {1, 3, 5, 4, 6, 7}]/168 - 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/168 + A72[{2}, {1, 3, 5, 6, 7, 4}]/168 - 
     A72[{2}, {1, 3, 5, 7, 6, 4}]/168 + A72[{2}, {1, 3, 6, 7, 4, 5}]/168 + 
     A72[{2}, {1, 3, 6, 7, 5, 4}]/168 - A72[{2}, {1, 3, 7, 6, 4, 5}]/168 - 
     A72[{2}, {1, 3, 7, 6, 5, 4}]/168 + A72[{2}, {1, 4, 3, 5, 6, 7}]/168 - 
     A72[{2}, {1, 4, 3, 5, 7, 6}]/168 + A72[{2}, {1, 4, 3, 6, 7, 5}]/168 - 
     A72[{2}, {1, 4, 3, 7, 6, 5}]/168 + A72[{2}, {1, 4, 5, 3, 6, 7}]/168 - 
     A72[{2}, {1, 4, 5, 3, 7, 6}]/168 + A72[{2}, {1, 4, 6, 7, 3, 5}]/168 - 
     A72[{2}, {1, 4, 7, 6, 3, 5}]/168 + A72[{2}, {1, 5, 3, 4, 6, 7}]/168 - 
     A72[{2}, {1, 5, 3, 4, 7, 6}]/168 + A72[{2}, {1, 5, 4, 3, 6, 7}]/168 - 
     A72[{2}, {1, 5, 4, 3, 7, 6}]/168 + A72[{3}, {1, 2, 4, 5, 6, 7}]/168 - 
     A72[{3}, {1, 2, 4, 5, 7, 6}]/168 + A72[{3}, {1, 2, 4, 6, 7, 5}]/168 - 
     A72[{3}, {1, 2, 4, 7, 6, 5}]/168 + A72[{3}, {1, 2, 5, 4, 6, 7}]/168 - 
     A72[{3}, {1, 2, 5, 4, 7, 6}]/168 + A72[{3}, {1, 2, 5, 6, 7, 4}]/168 - 
     A72[{3}, {1, 2, 5, 7, 6, 4}]/168 + A72[{3}, {1, 2, 6, 7, 4, 5}]/168 + 
     A72[{3}, {1, 2, 6, 7, 5, 4}]/168 - A72[{3}, {1, 2, 7, 6, 4, 5}]/168 - 
     A72[{3}, {1, 2, 7, 6, 5, 4}]/168 + A72[{3}, {1, 4, 2, 5, 6, 7}]/168 - 
     A72[{3}, {1, 4, 2, 5, 7, 6}]/168 + A72[{3}, {1, 4, 2, 6, 7, 5}]/168 - 
     A72[{3}, {1, 4, 2, 7, 6, 5}]/168 + A72[{3}, {1, 4, 5, 2, 6, 7}]/168 - 
     A72[{3}, {1, 4, 5, 2, 7, 6}]/168 + A72[{3}, {1, 4, 6, 7, 2, 5}]/168 - 
     A72[{3}, {1, 4, 7, 6, 2, 5}]/168 + A72[{3}, {1, 5, 2, 4, 6, 7}]/168 - 
     A72[{3}, {1, 5, 2, 4, 7, 6}]/168 + A72[{3}, {1, 5, 4, 2, 6, 7}]/168 - 
     A72[{3}, {1, 5, 4, 2, 7, 6}]/168 + A72[{4}, {1, 2, 3, 5, 6, 7}]/168 - 
     A72[{4}, {1, 2, 3, 5, 7, 6}]/168 + A72[{4}, {1, 2, 3, 6, 7, 5}]/168 - 
     A72[{4}, {1, 2, 3, 7, 6, 5}]/168 + A72[{4}, {1, 2, 5, 3, 6, 7}]/168 - 
     A72[{4}, {1, 2, 5, 3, 7, 6}]/168 + A72[{4}, {1, 2, 5, 6, 7, 3}]/168 - 
     A72[{4}, {1, 2, 5, 7, 6, 3}]/168 + A72[{4}, {1, 2, 6, 7, 3, 5}]/168 + 
     A72[{4}, {1, 2, 6, 7, 5, 3}]/168 - A72[{4}, {1, 2, 7, 6, 3, 5}]/168 - 
     A72[{4}, {1, 2, 7, 6, 5, 3}]/168 + A72[{4}, {1, 3, 2, 5, 6, 7}]/168 - 
     A72[{4}, {1, 3, 2, 5, 7, 6}]/168 + A72[{4}, {1, 3, 2, 6, 7, 5}]/168 - 
     A72[{4}, {1, 3, 2, 7, 6, 5}]/168 + A72[{4}, {1, 3, 5, 2, 6, 7}]/168 - 
     A72[{4}, {1, 3, 5, 2, 7, 6}]/168 + A72[{4}, {1, 3, 6, 7, 2, 5}]/168 - 
     A72[{4}, {1, 3, 7, 6, 2, 5}]/168 + A72[{4}, {1, 5, 2, 3, 6, 7}]/168 - 
     A72[{4}, {1, 5, 2, 3, 7, 6}]/168 + A72[{4}, {1, 5, 3, 2, 6, 7}]/168 - 
     A72[{4}, {1, 5, 3, 2, 7, 6}]/168 + A72[{5}, {1, 2, 3, 4, 6, 7}]/168 - 
     A72[{5}, {1, 2, 3, 4, 7, 6}]/168 + A72[{5}, {1, 2, 3, 6, 7, 4}]/168 - 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/168 + A72[{5}, {1, 2, 4, 3, 6, 7}]/168 - 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/168 + A72[{5}, {1, 2, 4, 6, 7, 3}]/168 - 
     A72[{5}, {1, 2, 4, 7, 6, 3}]/168 + A72[{5}, {1, 2, 6, 7, 3, 4}]/168 + 
     A72[{5}, {1, 2, 6, 7, 4, 3}]/168 - A72[{5}, {1, 2, 7, 6, 3, 4}]/168 - 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/168 + A72[{5}, {1, 3, 2, 4, 6, 7}]/168 - 
     A72[{5}, {1, 3, 2, 4, 7, 6}]/168 + A72[{5}, {1, 3, 2, 6, 7, 4}]/168 - 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/168 + A72[{5}, {1, 3, 4, 2, 6, 7}]/168 - 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/168 + A72[{5}, {1, 3, 6, 7, 2, 4}]/168 - 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/168 + A72[{5}, {1, 4, 2, 3, 6, 7}]/168 - 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/168 + A72[{5}, {1, 4, 3, 2, 6, 7}]/168 - 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/168
 
A72rep[4, 2] = A72[{1}, {2, 3, 4, 6, 5, 7}]/168 - 
     A72[{1}, {2, 3, 4, 7, 5, 6}]/168 + A72[{1}, {2, 3, 5, 6, 4, 7}]/168 - 
     A72[{1}, {2, 3, 5, 7, 4, 6}]/168 + A72[{1}, {2, 3, 6, 4, 7, 5}]/168 + 
     A72[{1}, {2, 3, 6, 5, 7, 4}]/168 - A72[{1}, {2, 3, 7, 4, 6, 5}]/168 - 
     A72[{1}, {2, 3, 7, 5, 6, 4}]/168 + A72[{1}, {2, 4, 3, 6, 5, 7}]/168 - 
     A72[{1}, {2, 4, 3, 7, 5, 6}]/168 + A72[{1}, {2, 4, 5, 6, 3, 7}]/168 - 
     A72[{1}, {2, 4, 5, 7, 3, 6}]/168 + A72[{1}, {2, 4, 6, 3, 7, 5}]/168 - 
     A72[{1}, {2, 4, 7, 3, 6, 5}]/168 + A72[{1}, {2, 5, 3, 6, 4, 7}]/168 - 
     A72[{1}, {2, 5, 3, 7, 4, 6}]/168 + A72[{1}, {2, 5, 4, 6, 3, 7}]/168 - 
     A72[{1}, {2, 5, 4, 7, 3, 6}]/168 - A72[{1}, {2, 6, 3, 4, 5, 7}]/168 - 
     A72[{1}, {2, 6, 3, 5, 4, 7}]/168 - A72[{1}, {2, 6, 4, 3, 5, 7}]/168 - 
     A72[{1}, {2, 6, 4, 5, 3, 7}]/168 - A72[{1}, {2, 6, 5, 3, 4, 7}]/168 - 
     A72[{1}, {2, 6, 5, 4, 3, 7}]/168 + A72[{2}, {1, 3, 4, 6, 5, 7}]/168 - 
     A72[{2}, {1, 3, 4, 7, 5, 6}]/168 + A72[{2}, {1, 3, 5, 6, 4, 7}]/168 - 
     A72[{2}, {1, 3, 5, 7, 4, 6}]/168 + A72[{2}, {1, 3, 6, 4, 7, 5}]/168 + 
     A72[{2}, {1, 3, 6, 5, 7, 4}]/168 - A72[{2}, {1, 3, 7, 4, 6, 5}]/168 - 
     A72[{2}, {1, 3, 7, 5, 6, 4}]/168 + A72[{2}, {1, 4, 3, 6, 5, 7}]/168 - 
     A72[{2}, {1, 4, 3, 7, 5, 6}]/168 + A72[{2}, {1, 4, 5, 6, 3, 7}]/168 - 
     A72[{2}, {1, 4, 5, 7, 3, 6}]/168 + A72[{2}, {1, 4, 6, 3, 7, 5}]/168 - 
     A72[{2}, {1, 4, 7, 3, 6, 5}]/168 + A72[{2}, {1, 5, 3, 6, 4, 7}]/168 - 
     A72[{2}, {1, 5, 3, 7, 4, 6}]/168 + A72[{2}, {1, 5, 4, 6, 3, 7}]/168 - 
     A72[{2}, {1, 5, 4, 7, 3, 6}]/168 - A72[{2}, {1, 6, 3, 4, 5, 7}]/168 - 
     A72[{2}, {1, 6, 3, 5, 4, 7}]/168 - A72[{2}, {1, 6, 4, 3, 5, 7}]/168 - 
     A72[{2}, {1, 6, 4, 5, 3, 7}]/168 - A72[{2}, {1, 6, 5, 3, 4, 7}]/168 - 
     A72[{2}, {1, 6, 5, 4, 3, 7}]/168 + A72[{3}, {1, 2, 4, 6, 5, 7}]/168 - 
     A72[{3}, {1, 2, 4, 7, 5, 6}]/168 + A72[{3}, {1, 2, 5, 6, 4, 7}]/168 - 
     A72[{3}, {1, 2, 5, 7, 4, 6}]/168 + A72[{3}, {1, 2, 6, 4, 7, 5}]/168 + 
     A72[{3}, {1, 2, 6, 5, 7, 4}]/168 - A72[{3}, {1, 2, 7, 4, 6, 5}]/168 - 
     A72[{3}, {1, 2, 7, 5, 6, 4}]/168 + A72[{3}, {1, 4, 2, 6, 5, 7}]/168 - 
     A72[{3}, {1, 4, 2, 7, 5, 6}]/168 + A72[{3}, {1, 4, 5, 6, 2, 7}]/168 - 
     A72[{3}, {1, 4, 5, 7, 2, 6}]/168 + A72[{3}, {1, 4, 6, 2, 7, 5}]/168 - 
     A72[{3}, {1, 4, 7, 2, 6, 5}]/168 + A72[{3}, {1, 5, 2, 6, 4, 7}]/168 - 
     A72[{3}, {1, 5, 2, 7, 4, 6}]/168 + A72[{3}, {1, 5, 4, 6, 2, 7}]/168 - 
     A72[{3}, {1, 5, 4, 7, 2, 6}]/168 - A72[{3}, {1, 6, 2, 4, 5, 7}]/168 - 
     A72[{3}, {1, 6, 2, 5, 4, 7}]/168 - A72[{3}, {1, 6, 4, 2, 5, 7}]/168 - 
     A72[{3}, {1, 6, 4, 5, 2, 7}]/168 - A72[{3}, {1, 6, 5, 2, 4, 7}]/168 - 
     A72[{3}, {1, 6, 5, 4, 2, 7}]/168 + A72[{4}, {1, 2, 3, 6, 5, 7}]/168 - 
     A72[{4}, {1, 2, 3, 7, 5, 6}]/168 + A72[{4}, {1, 2, 5, 6, 3, 7}]/168 - 
     A72[{4}, {1, 2, 5, 7, 3, 6}]/168 + A72[{4}, {1, 2, 6, 3, 7, 5}]/168 + 
     A72[{4}, {1, 2, 6, 5, 7, 3}]/168 - A72[{4}, {1, 2, 7, 3, 6, 5}]/168 - 
     A72[{4}, {1, 2, 7, 5, 6, 3}]/168 + A72[{4}, {1, 3, 2, 6, 5, 7}]/168 - 
     A72[{4}, {1, 3, 2, 7, 5, 6}]/168 + A72[{4}, {1, 3, 5, 6, 2, 7}]/168 - 
     A72[{4}, {1, 3, 5, 7, 2, 6}]/168 + A72[{4}, {1, 3, 6, 2, 7, 5}]/168 - 
     A72[{4}, {1, 3, 7, 2, 6, 5}]/168 + A72[{4}, {1, 5, 2, 6, 3, 7}]/168 - 
     A72[{4}, {1, 5, 2, 7, 3, 6}]/168 + A72[{4}, {1, 5, 3, 6, 2, 7}]/168 - 
     A72[{4}, {1, 5, 3, 7, 2, 6}]/168 - A72[{4}, {1, 6, 2, 3, 5, 7}]/168 - 
     A72[{4}, {1, 6, 2, 5, 3, 7}]/168 - A72[{4}, {1, 6, 3, 2, 5, 7}]/168 - 
     A72[{4}, {1, 6, 3, 5, 2, 7}]/168 - A72[{4}, {1, 6, 5, 2, 3, 7}]/168 - 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/168 + A72[{5}, {1, 2, 3, 6, 4, 7}]/168 - 
     A72[{5}, {1, 2, 3, 7, 4, 6}]/168 + A72[{5}, {1, 2, 4, 6, 3, 7}]/168 - 
     A72[{5}, {1, 2, 4, 7, 3, 6}]/168 + A72[{5}, {1, 2, 6, 3, 7, 4}]/168 + 
     A72[{5}, {1, 2, 6, 4, 7, 3}]/168 - A72[{5}, {1, 2, 7, 3, 6, 4}]/168 - 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/168 + A72[{5}, {1, 3, 2, 6, 4, 7}]/168 - 
     A72[{5}, {1, 3, 2, 7, 4, 6}]/168 + A72[{5}, {1, 3, 4, 6, 2, 7}]/168 - 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/168 + A72[{5}, {1, 3, 6, 2, 7, 4}]/168 - 
     A72[{5}, {1, 3, 7, 2, 6, 4}]/168 + A72[{5}, {1, 4, 2, 6, 3, 7}]/168 - 
     A72[{5}, {1, 4, 2, 7, 3, 6}]/168 + A72[{5}, {1, 4, 3, 6, 2, 7}]/168 - 
     A72[{5}, {1, 4, 3, 7, 2, 6}]/168 - A72[{5}, {1, 6, 2, 3, 4, 7}]/168 - 
     A72[{5}, {1, 6, 2, 4, 3, 7}]/168 - A72[{5}, {1, 6, 3, 2, 4, 7}]/168 - 
     A72[{5}, {1, 6, 3, 4, 2, 7}]/168 - A72[{5}, {1, 6, 4, 2, 3, 7}]/168 - 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/168
 
A72rep[5, 1] = -1/120*A72[{1}, {2, 3, 5, 4, 6, 7}] - 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/120 + A72[{1}, {2, 3, 5, 6, 4, 7}]/120 + 
     A72[{1}, {2, 3, 5, 7, 4, 6}]/120 - A72[{1}, {2, 3, 6, 4, 5, 7}]/120 - 
     A72[{1}, {2, 3, 6, 4, 7, 5}]/120 + A72[{1}, {2, 3, 6, 5, 4, 7}]/120 + 
     A72[{1}, {2, 3, 6, 7, 4, 5}]/120 - A72[{1}, {2, 3, 7, 4, 5, 6}]/120 - 
     A72[{1}, {2, 3, 7, 4, 6, 5}]/120 + A72[{1}, {2, 3, 7, 5, 4, 6}]/120 + 
     A72[{1}, {2, 3, 7, 6, 4, 5}]/120 - A72[{1}, {2, 4, 5, 3, 6, 7}]/120 - 
     A72[{1}, {2, 4, 5, 3, 7, 6}]/120 + A72[{1}, {2, 4, 5, 6, 3, 7}]/120 + 
     A72[{1}, {2, 4, 5, 7, 3, 6}]/120 - A72[{1}, {2, 4, 6, 3, 5, 7}]/120 - 
     A72[{1}, {2, 4, 6, 3, 7, 5}]/120 + A72[{1}, {2, 4, 6, 5, 3, 7}]/120 + 
     A72[{1}, {2, 4, 6, 7, 3, 5}]/120 - A72[{1}, {2, 4, 7, 3, 5, 6}]/120 - 
     A72[{1}, {2, 4, 7, 3, 6, 5}]/120 + A72[{1}, {2, 4, 7, 5, 3, 6}]/120 + 
     A72[{1}, {2, 4, 7, 6, 3, 5}]/120 + A72[{1}, {2, 5, 3, 4, 6, 7}]/120 + 
     A72[{1}, {2, 5, 3, 4, 7, 6}]/120 + A72[{1}, {2, 5, 4, 3, 6, 7}]/120 + 
     A72[{1}, {2, 5, 4, 3, 7, 6}]/120 - A72[{1}, {2, 5, 6, 3, 4, 7}]/120 - 
     A72[{1}, {2, 5, 6, 4, 3, 7}]/120 - A72[{1}, {2, 5, 7, 3, 4, 6}]/120 - 
     A72[{1}, {2, 5, 7, 4, 3, 6}]/120 + A72[{1}, {2, 6, 3, 4, 5, 7}]/120 + 
     A72[{1}, {2, 6, 4, 3, 5, 7}]/120 - A72[{1}, {2, 6, 5, 3, 4, 7}]/120 - 
     A72[{1}, {2, 6, 5, 4, 3, 7}]/120 - A72[{2}, {1, 3, 5, 4, 6, 7}]/120 - 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/120 + A72[{2}, {1, 3, 5, 6, 4, 7}]/120 + 
     A72[{2}, {1, 3, 5, 7, 4, 6}]/120 - A72[{2}, {1, 3, 6, 4, 5, 7}]/120 - 
     A72[{2}, {1, 3, 6, 4, 7, 5}]/120 + A72[{2}, {1, 3, 6, 5, 4, 7}]/120 + 
     A72[{2}, {1, 3, 6, 7, 4, 5}]/120 - A72[{2}, {1, 3, 7, 4, 5, 6}]/120 - 
     A72[{2}, {1, 3, 7, 4, 6, 5}]/120 + A72[{2}, {1, 3, 7, 5, 4, 6}]/120 + 
     A72[{2}, {1, 3, 7, 6, 4, 5}]/120 - A72[{2}, {1, 4, 5, 3, 6, 7}]/120 - 
     A72[{2}, {1, 4, 5, 3, 7, 6}]/120 + A72[{2}, {1, 4, 5, 6, 3, 7}]/120 + 
     A72[{2}, {1, 4, 5, 7, 3, 6}]/120 - A72[{2}, {1, 4, 6, 3, 5, 7}]/120 - 
     A72[{2}, {1, 4, 6, 3, 7, 5}]/120 + A72[{2}, {1, 4, 6, 5, 3, 7}]/120 + 
     A72[{2}, {1, 4, 6, 7, 3, 5}]/120 - A72[{2}, {1, 4, 7, 3, 5, 6}]/120 - 
     A72[{2}, {1, 4, 7, 3, 6, 5}]/120 + A72[{2}, {1, 4, 7, 5, 3, 6}]/120 + 
     A72[{2}, {1, 4, 7, 6, 3, 5}]/120 + A72[{2}, {1, 5, 3, 4, 6, 7}]/120 + 
     A72[{2}, {1, 5, 3, 4, 7, 6}]/120 + A72[{2}, {1, 5, 4, 3, 6, 7}]/120 + 
     A72[{2}, {1, 5, 4, 3, 7, 6}]/120 - A72[{2}, {1, 5, 6, 3, 4, 7}]/120 - 
     A72[{2}, {1, 5, 6, 4, 3, 7}]/120 - A72[{2}, {1, 5, 7, 3, 4, 6}]/120 - 
     A72[{2}, {1, 5, 7, 4, 3, 6}]/120 + A72[{2}, {1, 6, 3, 4, 5, 7}]/120 + 
     A72[{2}, {1, 6, 4, 3, 5, 7}]/120 - A72[{2}, {1, 6, 5, 3, 4, 7}]/120 - 
     A72[{2}, {1, 6, 5, 4, 3, 7}]/120 - A72[{3}, {1, 2, 5, 4, 6, 7}]/120 - 
     A72[{3}, {1, 2, 5, 4, 7, 6}]/120 + A72[{3}, {1, 2, 5, 6, 4, 7}]/120 + 
     A72[{3}, {1, 2, 5, 7, 4, 6}]/120 - A72[{3}, {1, 2, 6, 4, 5, 7}]/120 - 
     A72[{3}, {1, 2, 6, 4, 7, 5}]/120 + A72[{3}, {1, 2, 6, 5, 4, 7}]/120 + 
     A72[{3}, {1, 2, 6, 7, 4, 5}]/120 - A72[{3}, {1, 2, 7, 4, 5, 6}]/120 - 
     A72[{3}, {1, 2, 7, 4, 6, 5}]/120 + A72[{3}, {1, 2, 7, 5, 4, 6}]/120 + 
     A72[{3}, {1, 2, 7, 6, 4, 5}]/120 - A72[{3}, {1, 4, 5, 2, 6, 7}]/120 - 
     A72[{3}, {1, 4, 5, 2, 7, 6}]/120 + A72[{3}, {1, 4, 5, 6, 2, 7}]/120 + 
     A72[{3}, {1, 4, 5, 7, 2, 6}]/120 - A72[{3}, {1, 4, 6, 2, 5, 7}]/120 - 
     A72[{3}, {1, 4, 6, 2, 7, 5}]/120 + A72[{3}, {1, 4, 6, 5, 2, 7}]/120 + 
     A72[{3}, {1, 4, 6, 7, 2, 5}]/120 - A72[{3}, {1, 4, 7, 2, 5, 6}]/120 - 
     A72[{3}, {1, 4, 7, 2, 6, 5}]/120 + A72[{3}, {1, 4, 7, 5, 2, 6}]/120 + 
     A72[{3}, {1, 4, 7, 6, 2, 5}]/120 + A72[{3}, {1, 5, 2, 4, 6, 7}]/120 + 
     A72[{3}, {1, 5, 2, 4, 7, 6}]/120 + A72[{3}, {1, 5, 4, 2, 6, 7}]/120 + 
     A72[{3}, {1, 5, 4, 2, 7, 6}]/120 - A72[{3}, {1, 5, 6, 2, 4, 7}]/120 - 
     A72[{3}, {1, 5, 6, 4, 2, 7}]/120 - A72[{3}, {1, 5, 7, 2, 4, 6}]/120 - 
     A72[{3}, {1, 5, 7, 4, 2, 6}]/120 + A72[{3}, {1, 6, 2, 4, 5, 7}]/120 + 
     A72[{3}, {1, 6, 4, 2, 5, 7}]/120 - A72[{3}, {1, 6, 5, 2, 4, 7}]/120 - 
     A72[{3}, {1, 6, 5, 4, 2, 7}]/120 - A72[{4}, {1, 2, 5, 3, 6, 7}]/120 - 
     A72[{4}, {1, 2, 5, 3, 7, 6}]/120 + A72[{4}, {1, 2, 5, 6, 3, 7}]/120 + 
     A72[{4}, {1, 2, 5, 7, 3, 6}]/120 - A72[{4}, {1, 2, 6, 3, 5, 7}]/120 - 
     A72[{4}, {1, 2, 6, 3, 7, 5}]/120 + A72[{4}, {1, 2, 6, 5, 3, 7}]/120 + 
     A72[{4}, {1, 2, 6, 7, 3, 5}]/120 - A72[{4}, {1, 2, 7, 3, 5, 6}]/120 - 
     A72[{4}, {1, 2, 7, 3, 6, 5}]/120 + A72[{4}, {1, 2, 7, 5, 3, 6}]/120 + 
     A72[{4}, {1, 2, 7, 6, 3, 5}]/120 - A72[{4}, {1, 3, 5, 2, 6, 7}]/120 - 
     A72[{4}, {1, 3, 5, 2, 7, 6}]/120 + A72[{4}, {1, 3, 5, 6, 2, 7}]/120 + 
     A72[{4}, {1, 3, 5, 7, 2, 6}]/120 - A72[{4}, {1, 3, 6, 2, 5, 7}]/120 - 
     A72[{4}, {1, 3, 6, 2, 7, 5}]/120 + A72[{4}, {1, 3, 6, 5, 2, 7}]/120 + 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/120 - A72[{4}, {1, 3, 7, 2, 5, 6}]/120 - 
     A72[{4}, {1, 3, 7, 2, 6, 5}]/120 + A72[{4}, {1, 3, 7, 5, 2, 6}]/120 + 
     A72[{4}, {1, 3, 7, 6, 2, 5}]/120 + A72[{4}, {1, 5, 2, 3, 6, 7}]/120 + 
     A72[{4}, {1, 5, 2, 3, 7, 6}]/120 + A72[{4}, {1, 5, 3, 2, 6, 7}]/120 + 
     A72[{4}, {1, 5, 3, 2, 7, 6}]/120 - A72[{4}, {1, 5, 6, 2, 3, 7}]/120 - 
     A72[{4}, {1, 5, 6, 3, 2, 7}]/120 - A72[{4}, {1, 5, 7, 2, 3, 6}]/120 - 
     A72[{4}, {1, 5, 7, 3, 2, 6}]/120 + A72[{4}, {1, 6, 2, 3, 5, 7}]/120 + 
     A72[{4}, {1, 6, 3, 2, 5, 7}]/120 - A72[{4}, {1, 6, 5, 2, 3, 7}]/120 - 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/120
 
A72rep[6, 1] = A72[{1}, {2, 3, 4, 5, 6, 7}]/144 + 
     A72[{1}, {2, 3, 4, 6, 5, 7}]/144 - A72[{1}, {2, 3, 4, 7, 5, 6}]/144 - 
     A72[{1}, {2, 3, 4, 7, 6, 5}]/144 - A72[{1}, {2, 3, 5, 4, 6, 7}]/144 + 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/144 + A72[{1}, {2, 3, 5, 6, 7, 4}]/144 - 
     A72[{1}, {2, 3, 5, 7, 4, 6}]/144 - A72[{1}, {2, 3, 6, 4, 5, 7}]/144 + 
     A72[{1}, {2, 3, 6, 4, 7, 5}]/144 + A72[{1}, {2, 3, 6, 5, 7, 4}]/144 - 
     A72[{1}, {2, 3, 6, 7, 4, 5}]/144 + A72[{1}, {2, 3, 7, 5, 4, 6}]/144 - 
     A72[{1}, {2, 3, 7, 5, 6, 4}]/144 + A72[{1}, {2, 3, 7, 6, 4, 5}]/144 - 
     A72[{1}, {2, 3, 7, 6, 5, 4}]/144 + A72[{1}, {2, 4, 3, 5, 6, 7}]/144 + 
     A72[{1}, {2, 4, 3, 6, 5, 7}]/144 - A72[{1}, {2, 4, 3, 7, 5, 6}]/144 - 
     A72[{1}, {2, 4, 3, 7, 6, 5}]/144 - A72[{1}, {2, 4, 5, 3, 6, 7}]/144 + 
     A72[{1}, {2, 4, 5, 3, 7, 6}]/144 - A72[{1}, {2, 4, 5, 7, 3, 6}]/144 - 
     A72[{1}, {2, 4, 6, 3, 5, 7}]/144 + A72[{1}, {2, 4, 6, 3, 7, 5}]/144 - 
     A72[{1}, {2, 4, 6, 7, 3, 5}]/144 + A72[{1}, {2, 4, 7, 5, 3, 6}]/144 + 
     A72[{1}, {2, 4, 7, 6, 3, 5}]/144 - A72[{1}, {2, 5, 3, 4, 6, 7}]/144 + 
     A72[{1}, {2, 5, 3, 4, 7, 6}]/144 - A72[{1}, {2, 5, 4, 3, 6, 7}]/144 + 
     A72[{1}, {2, 5, 4, 3, 7, 6}]/144 - A72[{1}, {2, 5, 7, 3, 4, 6}]/144 - 
     A72[{1}, {2, 5, 7, 4, 3, 6}]/144 - A72[{1}, {2, 6, 3, 4, 5, 7}]/144 - 
     A72[{1}, {2, 6, 4, 3, 5, 7}]/144 + A72[{2}, {1, 3, 4, 5, 6, 7}]/144 + 
     A72[{2}, {1, 3, 4, 6, 5, 7}]/144 - A72[{2}, {1, 3, 4, 7, 5, 6}]/144 - 
     A72[{2}, {1, 3, 4, 7, 6, 5}]/144 - A72[{2}, {1, 3, 5, 4, 6, 7}]/144 + 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/144 + A72[{2}, {1, 3, 5, 6, 7, 4}]/144 - 
     A72[{2}, {1, 3, 5, 7, 4, 6}]/144 - A72[{2}, {1, 3, 6, 4, 5, 7}]/144 + 
     A72[{2}, {1, 3, 6, 4, 7, 5}]/144 + A72[{2}, {1, 3, 6, 5, 7, 4}]/144 - 
     A72[{2}, {1, 3, 6, 7, 4, 5}]/144 + A72[{2}, {1, 3, 7, 5, 4, 6}]/144 - 
     A72[{2}, {1, 3, 7, 5, 6, 4}]/144 + A72[{2}, {1, 3, 7, 6, 4, 5}]/144 - 
     A72[{2}, {1, 3, 7, 6, 5, 4}]/144 + A72[{2}, {1, 4, 3, 5, 6, 7}]/144 + 
     A72[{2}, {1, 4, 3, 6, 5, 7}]/144 - A72[{2}, {1, 4, 3, 7, 5, 6}]/144 - 
     A72[{2}, {1, 4, 3, 7, 6, 5}]/144 - A72[{2}, {1, 4, 5, 3, 6, 7}]/144 + 
     A72[{2}, {1, 4, 5, 3, 7, 6}]/144 - A72[{2}, {1, 4, 5, 7, 3, 6}]/144 - 
     A72[{2}, {1, 4, 6, 3, 5, 7}]/144 + A72[{2}, {1, 4, 6, 3, 7, 5}]/144 - 
     A72[{2}, {1, 4, 6, 7, 3, 5}]/144 + A72[{2}, {1, 4, 7, 5, 3, 6}]/144 + 
     A72[{2}, {1, 4, 7, 6, 3, 5}]/144 - A72[{2}, {1, 5, 3, 4, 6, 7}]/144 + 
     A72[{2}, {1, 5, 3, 4, 7, 6}]/144 - A72[{2}, {1, 5, 4, 3, 6, 7}]/144 + 
     A72[{2}, {1, 5, 4, 3, 7, 6}]/144 - A72[{2}, {1, 5, 7, 3, 4, 6}]/144 - 
     A72[{2}, {1, 5, 7, 4, 3, 6}]/144 - A72[{2}, {1, 6, 3, 4, 5, 7}]/144 - 
     A72[{2}, {1, 6, 4, 3, 5, 7}]/144 + A72[{3}, {1, 2, 4, 5, 6, 7}]/144 + 
     A72[{3}, {1, 2, 4, 6, 5, 7}]/144 - A72[{3}, {1, 2, 4, 7, 5, 6}]/144 - 
     A72[{3}, {1, 2, 4, 7, 6, 5}]/144 - A72[{3}, {1, 2, 5, 4, 6, 7}]/144 + 
     A72[{3}, {1, 2, 5, 4, 7, 6}]/144 + A72[{3}, {1, 2, 5, 6, 7, 4}]/144 - 
     A72[{3}, {1, 2, 5, 7, 4, 6}]/144 - A72[{3}, {1, 2, 6, 4, 5, 7}]/144 + 
     A72[{3}, {1, 2, 6, 4, 7, 5}]/144 + A72[{3}, {1, 2, 6, 5, 7, 4}]/144 - 
     A72[{3}, {1, 2, 6, 7, 4, 5}]/144 + A72[{3}, {1, 2, 7, 5, 4, 6}]/144 - 
     A72[{3}, {1, 2, 7, 5, 6, 4}]/144 + A72[{3}, {1, 2, 7, 6, 4, 5}]/144 - 
     A72[{3}, {1, 2, 7, 6, 5, 4}]/144 + A72[{3}, {1, 4, 2, 5, 6, 7}]/144 + 
     A72[{3}, {1, 4, 2, 6, 5, 7}]/144 - A72[{3}, {1, 4, 2, 7, 5, 6}]/144 - 
     A72[{3}, {1, 4, 2, 7, 6, 5}]/144 - A72[{3}, {1, 4, 5, 2, 6, 7}]/144 + 
     A72[{3}, {1, 4, 5, 2, 7, 6}]/144 - A72[{3}, {1, 4, 5, 7, 2, 6}]/144 - 
     A72[{3}, {1, 4, 6, 2, 5, 7}]/144 + A72[{3}, {1, 4, 6, 2, 7, 5}]/144 - 
     A72[{3}, {1, 4, 6, 7, 2, 5}]/144 + A72[{3}, {1, 4, 7, 5, 2, 6}]/144 + 
     A72[{3}, {1, 4, 7, 6, 2, 5}]/144 - A72[{3}, {1, 5, 2, 4, 6, 7}]/144 + 
     A72[{3}, {1, 5, 2, 4, 7, 6}]/144 - A72[{3}, {1, 5, 4, 2, 6, 7}]/144 + 
     A72[{3}, {1, 5, 4, 2, 7, 6}]/144 - A72[{3}, {1, 5, 7, 2, 4, 6}]/144 - 
     A72[{3}, {1, 5, 7, 4, 2, 6}]/144 - A72[{3}, {1, 6, 2, 4, 5, 7}]/144 - 
     A72[{3}, {1, 6, 4, 2, 5, 7}]/144 + A72[{4}, {1, 2, 3, 5, 6, 7}]/144 + 
     A72[{4}, {1, 2, 3, 6, 5, 7}]/144 - A72[{4}, {1, 2, 3, 7, 5, 6}]/144 - 
     A72[{4}, {1, 2, 3, 7, 6, 5}]/144 - A72[{4}, {1, 2, 5, 3, 6, 7}]/144 + 
     A72[{4}, {1, 2, 5, 3, 7, 6}]/144 + A72[{4}, {1, 2, 5, 6, 7, 3}]/144 - 
     A72[{4}, {1, 2, 5, 7, 3, 6}]/144 - A72[{4}, {1, 2, 6, 3, 5, 7}]/144 + 
     A72[{4}, {1, 2, 6, 3, 7, 5}]/144 + A72[{4}, {1, 2, 6, 5, 7, 3}]/144 - 
     A72[{4}, {1, 2, 6, 7, 3, 5}]/144 + A72[{4}, {1, 2, 7, 5, 3, 6}]/144 - 
     A72[{4}, {1, 2, 7, 5, 6, 3}]/144 + A72[{4}, {1, 2, 7, 6, 3, 5}]/144 - 
     A72[{4}, {1, 2, 7, 6, 5, 3}]/144 + A72[{4}, {1, 3, 2, 5, 6, 7}]/144 + 
     A72[{4}, {1, 3, 2, 6, 5, 7}]/144 - A72[{4}, {1, 3, 2, 7, 5, 6}]/144 - 
     A72[{4}, {1, 3, 2, 7, 6, 5}]/144 - A72[{4}, {1, 3, 5, 2, 6, 7}]/144 + 
     A72[{4}, {1, 3, 5, 2, 7, 6}]/144 - A72[{4}, {1, 3, 5, 7, 2, 6}]/144 - 
     A72[{4}, {1, 3, 6, 2, 5, 7}]/144 + A72[{4}, {1, 3, 6, 2, 7, 5}]/144 - 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/144 + A72[{4}, {1, 3, 7, 5, 2, 6}]/144 + 
     A72[{4}, {1, 3, 7, 6, 2, 5}]/144 - A72[{4}, {1, 5, 2, 3, 6, 7}]/144 + 
     A72[{4}, {1, 5, 2, 3, 7, 6}]/144 - A72[{4}, {1, 5, 3, 2, 6, 7}]/144 + 
     A72[{4}, {1, 5, 3, 2, 7, 6}]/144 - A72[{4}, {1, 5, 7, 2, 3, 6}]/144 - 
     A72[{4}, {1, 5, 7, 3, 2, 6}]/144 - A72[{4}, {1, 6, 2, 3, 5, 7}]/144 - 
     A72[{4}, {1, 6, 3, 2, 5, 7}]/144 + A72[{5}, {1, 2, 3, 4, 6, 7}]/144 - 
     A72[{5}, {1, 2, 3, 4, 7, 6}]/144 - A72[{5}, {1, 2, 3, 6, 4, 7}]/72 + 
     A72[{5}, {1, 2, 3, 6, 7, 4}]/144 + A72[{5}, {1, 2, 3, 7, 4, 6}]/72 - 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/144 + A72[{5}, {1, 2, 4, 3, 6, 7}]/144 - 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/144 - A72[{5}, {1, 2, 4, 6, 3, 7}]/72 + 
     A72[{5}, {1, 2, 4, 6, 7, 3}]/144 + A72[{5}, {1, 2, 4, 7, 3, 6}]/72 - 
     A72[{5}, {1, 2, 4, 7, 6, 3}]/144 - A72[{5}, {1, 2, 6, 3, 7, 4}]/72 - 
     A72[{5}, {1, 2, 6, 4, 7, 3}]/72 + A72[{5}, {1, 2, 6, 7, 3, 4}]/144 + 
     A72[{5}, {1, 2, 6, 7, 4, 3}]/144 + A72[{5}, {1, 2, 7, 3, 6, 4}]/72 + 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/72 - A72[{5}, {1, 2, 7, 6, 3, 4}]/144 - 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/144 + A72[{5}, {1, 3, 2, 4, 6, 7}]/144 - 
     A72[{5}, {1, 3, 2, 4, 7, 6}]/144 - A72[{5}, {1, 3, 2, 6, 4, 7}]/72 + 
     A72[{5}, {1, 3, 2, 6, 7, 4}]/144 + A72[{5}, {1, 3, 2, 7, 4, 6}]/72 - 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/144 + A72[{5}, {1, 3, 4, 2, 6, 7}]/144 - 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/144 - A72[{5}, {1, 3, 4, 6, 2, 7}]/72 + 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/72 - A72[{5}, {1, 3, 6, 2, 7, 4}]/72 + 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/144 + A72[{5}, {1, 3, 7, 2, 6, 4}]/72 - 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/144 + A72[{5}, {1, 4, 2, 3, 6, 7}]/144 - 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/144 - A72[{5}, {1, 4, 2, 6, 3, 7}]/72 + 
     A72[{5}, {1, 4, 2, 7, 3, 6}]/72 + A72[{5}, {1, 4, 3, 2, 6, 7}]/144 - 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/144 - A72[{5}, {1, 4, 3, 6, 2, 7}]/72 + 
     A72[{5}, {1, 4, 3, 7, 2, 6}]/72 + A72[{5}, {1, 6, 2, 3, 4, 7}]/72 + 
     A72[{5}, {1, 6, 2, 4, 3, 7}]/72 + A72[{5}, {1, 6, 3, 2, 4, 7}]/72 + 
     A72[{5}, {1, 6, 3, 4, 2, 7}]/72 + A72[{5}, {1, 6, 4, 2, 3, 7}]/72 + 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/72 + A72[{6}, {1, 2, 3, 4, 5, 7}]/144 - 
     A72[{6}, {1, 2, 3, 4, 7, 5}]/144 - A72[{6}, {1, 2, 3, 5, 4, 7}]/72 + 
     A72[{6}, {1, 2, 3, 5, 7, 4}]/144 + A72[{6}, {1, 2, 3, 7, 4, 5}]/72 - 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/144 + A72[{6}, {1, 2, 4, 3, 5, 7}]/144 - 
     A72[{6}, {1, 2, 4, 3, 7, 5}]/144 - A72[{6}, {1, 2, 4, 5, 3, 7}]/72 + 
     A72[{6}, {1, 2, 4, 5, 7, 3}]/144 + A72[{6}, {1, 2, 4, 7, 3, 5}]/72 - 
     A72[{6}, {1, 2, 4, 7, 5, 3}]/144 - A72[{6}, {1, 2, 5, 3, 7, 4}]/72 - 
     A72[{6}, {1, 2, 5, 4, 7, 3}]/72 + A72[{6}, {1, 2, 5, 7, 3, 4}]/144 + 
     A72[{6}, {1, 2, 5, 7, 4, 3}]/144 + A72[{6}, {1, 2, 7, 3, 5, 4}]/72 + 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/72 - A72[{6}, {1, 2, 7, 5, 3, 4}]/144 - 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/144 + A72[{6}, {1, 3, 2, 4, 5, 7}]/144 - 
     A72[{6}, {1, 3, 2, 4, 7, 5}]/144 - A72[{6}, {1, 3, 2, 5, 4, 7}]/72 + 
     A72[{6}, {1, 3, 2, 5, 7, 4}]/144 + A72[{6}, {1, 3, 2, 7, 4, 5}]/72 - 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/144 + A72[{6}, {1, 3, 4, 2, 5, 7}]/144 - 
     A72[{6}, {1, 3, 4, 2, 7, 5}]/144 - A72[{6}, {1, 3, 4, 5, 2, 7}]/72 + 
     A72[{6}, {1, 3, 4, 7, 2, 5}]/72 - A72[{6}, {1, 3, 5, 2, 7, 4}]/72 + 
     A72[{6}, {1, 3, 5, 7, 2, 4}]/144 + A72[{6}, {1, 3, 7, 2, 5, 4}]/72 - 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/144 + A72[{6}, {1, 4, 2, 3, 5, 7}]/144 - 
     A72[{6}, {1, 4, 2, 3, 7, 5}]/144 - A72[{6}, {1, 4, 2, 5, 3, 7}]/72 + 
     A72[{6}, {1, 4, 2, 7, 3, 5}]/72 + A72[{6}, {1, 4, 3, 2, 5, 7}]/144 - 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/144 - A72[{6}, {1, 4, 3, 5, 2, 7}]/72 + 
     A72[{6}, {1, 4, 3, 7, 2, 5}]/72 + A72[{6}, {1, 5, 2, 3, 4, 7}]/72 + 
     A72[{6}, {1, 5, 2, 4, 3, 7}]/72 + A72[{6}, {1, 5, 3, 2, 4, 7}]/72 + 
     A72[{6}, {1, 5, 3, 4, 2, 7}]/72 + A72[{6}, {1, 5, 4, 2, 3, 7}]/72 + 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/72
 
A72rep[6, 2] = A72[{1}, {2, 3, 5, 4, 6, 7}]/72 + A72[{1}, {2, 3, 5, 6, 4, 7}]/
      72 + A72[{1}, {2, 3, 6, 4, 5, 7}]/72 + A72[{1}, {2, 3, 6, 5, 4, 7}]/
      72 - A72[{1}, {2, 3, 7, 4, 5, 6}]/72 - A72[{1}, {2, 3, 7, 4, 6, 5}]/
      72 - A72[{1}, {2, 3, 7, 5, 4, 6}]/72 - A72[{1}, {2, 3, 7, 6, 4, 5}]/
      72 + A72[{1}, {2, 4, 5, 3, 6, 7}]/72 + A72[{1}, {2, 4, 5, 6, 3, 7}]/
      72 + A72[{1}, {2, 4, 6, 3, 5, 7}]/72 + A72[{1}, {2, 4, 6, 5, 3, 7}]/
      72 - A72[{1}, {2, 4, 7, 3, 5, 6}]/72 - A72[{1}, {2, 4, 7, 3, 6, 5}]/
      72 - A72[{1}, {2, 4, 7, 5, 3, 6}]/72 - A72[{1}, {2, 4, 7, 6, 3, 5}]/
      72 - A72[{1}, {2, 5, 3, 4, 7, 6}]/72 - A72[{1}, {2, 5, 4, 3, 7, 6}]/
      72 - A72[{1}, {2, 5, 6, 3, 4, 7}]/72 - A72[{1}, {2, 5, 6, 4, 3, 7}]/
      72 + A72[{1}, {2, 5, 7, 3, 4, 6}]/72 + A72[{1}, {2, 5, 7, 4, 3, 6}]/
      72 - A72[{1}, {2, 6, 5, 3, 4, 7}]/72 - A72[{1}, {2, 6, 5, 4, 3, 7}]/
      72 + A72[{2}, {1, 3, 5, 4, 6, 7}]/72 + A72[{2}, {1, 3, 5, 6, 4, 7}]/
      72 + A72[{2}, {1, 3, 6, 4, 5, 7}]/72 + A72[{2}, {1, 3, 6, 5, 4, 7}]/
      72 - A72[{2}, {1, 3, 7, 4, 5, 6}]/72 - A72[{2}, {1, 3, 7, 4, 6, 5}]/
      72 - A72[{2}, {1, 3, 7, 5, 4, 6}]/72 - A72[{2}, {1, 3, 7, 6, 4, 5}]/
      72 + A72[{2}, {1, 4, 5, 3, 6, 7}]/72 + A72[{2}, {1, 4, 5, 6, 3, 7}]/
      72 + A72[{2}, {1, 4, 6, 3, 5, 7}]/72 + A72[{2}, {1, 4, 6, 5, 3, 7}]/
      72 - A72[{2}, {1, 4, 7, 3, 5, 6}]/72 - A72[{2}, {1, 4, 7, 3, 6, 5}]/
      72 - A72[{2}, {1, 4, 7, 5, 3, 6}]/72 - A72[{2}, {1, 4, 7, 6, 3, 5}]/
      72 - A72[{2}, {1, 5, 3, 4, 7, 6}]/72 - A72[{2}, {1, 5, 4, 3, 7, 6}]/
      72 - A72[{2}, {1, 5, 6, 3, 4, 7}]/72 - A72[{2}, {1, 5, 6, 4, 3, 7}]/
      72 + A72[{2}, {1, 5, 7, 3, 4, 6}]/72 + A72[{2}, {1, 5, 7, 4, 3, 6}]/
      72 - A72[{2}, {1, 6, 5, 3, 4, 7}]/72 - A72[{2}, {1, 6, 5, 4, 3, 7}]/
      72 + A72[{3}, {1, 2, 5, 4, 6, 7}]/72 + A72[{3}, {1, 2, 5, 6, 4, 7}]/
      72 + A72[{3}, {1, 2, 6, 4, 5, 7}]/72 + A72[{3}, {1, 2, 6, 5, 4, 7}]/
      72 - A72[{3}, {1, 2, 7, 4, 5, 6}]/72 - A72[{3}, {1, 2, 7, 4, 6, 5}]/
      72 - A72[{3}, {1, 2, 7, 5, 4, 6}]/72 - A72[{3}, {1, 2, 7, 6, 4, 5}]/
      72 + A72[{3}, {1, 4, 5, 2, 6, 7}]/72 + A72[{3}, {1, 4, 5, 6, 2, 7}]/
      72 + A72[{3}, {1, 4, 6, 2, 5, 7}]/72 + A72[{3}, {1, 4, 6, 5, 2, 7}]/
      72 - A72[{3}, {1, 4, 7, 2, 5, 6}]/72 - A72[{3}, {1, 4, 7, 2, 6, 5}]/
      72 - A72[{3}, {1, 4, 7, 5, 2, 6}]/72 - A72[{3}, {1, 4, 7, 6, 2, 5}]/
      72 - A72[{3}, {1, 5, 2, 4, 7, 6}]/72 - A72[{3}, {1, 5, 4, 2, 7, 6}]/
      72 - A72[{3}, {1, 5, 6, 2, 4, 7}]/72 - A72[{3}, {1, 5, 6, 4, 2, 7}]/
      72 + A72[{3}, {1, 5, 7, 2, 4, 6}]/72 + A72[{3}, {1, 5, 7, 4, 2, 6}]/
      72 - A72[{3}, {1, 6, 5, 2, 4, 7}]/72 - A72[{3}, {1, 6, 5, 4, 2, 7}]/
      72 + A72[{4}, {1, 2, 5, 3, 6, 7}]/72 + A72[{4}, {1, 2, 5, 6, 3, 7}]/
      72 + A72[{4}, {1, 2, 6, 3, 5, 7}]/72 + A72[{4}, {1, 2, 6, 5, 3, 7}]/
      72 - A72[{4}, {1, 2, 7, 3, 5, 6}]/72 - A72[{4}, {1, 2, 7, 3, 6, 5}]/
      72 - A72[{4}, {1, 2, 7, 5, 3, 6}]/72 - A72[{4}, {1, 2, 7, 6, 3, 5}]/
      72 + A72[{4}, {1, 3, 5, 2, 6, 7}]/72 + A72[{4}, {1, 3, 5, 6, 2, 7}]/
      72 + A72[{4}, {1, 3, 6, 2, 5, 7}]/72 + A72[{4}, {1, 3, 6, 5, 2, 7}]/
      72 - A72[{4}, {1, 3, 7, 2, 5, 6}]/72 - A72[{4}, {1, 3, 7, 2, 6, 5}]/
      72 - A72[{4}, {1, 3, 7, 5, 2, 6}]/72 - A72[{4}, {1, 3, 7, 6, 2, 5}]/
      72 - A72[{4}, {1, 5, 2, 3, 7, 6}]/72 - A72[{4}, {1, 5, 3, 2, 7, 6}]/
      72 - A72[{4}, {1, 5, 6, 2, 3, 7}]/72 - A72[{4}, {1, 5, 6, 3, 2, 7}]/
      72 + A72[{4}, {1, 5, 7, 2, 3, 6}]/72 + A72[{4}, {1, 5, 7, 3, 2, 6}]/
      72 - A72[{4}, {1, 6, 5, 2, 3, 7}]/72 - A72[{4}, {1, 6, 5, 3, 2, 7}]/
      72 - A72[{5}, {1, 2, 3, 4, 6, 7}]/72 + A72[{5}, {1, 2, 3, 4, 7, 6}]/
      72 - A72[{5}, {1, 2, 3, 6, 4, 7}]/72 - A72[{5}, {1, 2, 3, 6, 7, 4}]/
      72 + A72[{5}, {1, 2, 3, 7, 4, 6}]/72 + A72[{5}, {1, 2, 3, 7, 6, 4}]/
      72 - A72[{5}, {1, 2, 4, 3, 6, 7}]/72 + A72[{5}, {1, 2, 4, 3, 7, 6}]/
      72 - A72[{5}, {1, 2, 4, 6, 3, 7}]/72 - A72[{5}, {1, 2, 4, 6, 7, 3}]/
      72 + A72[{5}, {1, 2, 4, 7, 3, 6}]/72 + A72[{5}, {1, 2, 4, 7, 6, 3}]/
      72 - A72[{5}, {1, 2, 6, 3, 7, 4}]/72 - A72[{5}, {1, 2, 6, 4, 7, 3}]/
      72 - A72[{5}, {1, 2, 6, 7, 3, 4}]/72 - A72[{5}, {1, 2, 6, 7, 4, 3}]/
      72 + A72[{5}, {1, 2, 7, 3, 6, 4}]/72 + A72[{5}, {1, 2, 7, 4, 6, 3}]/
      72 + A72[{5}, {1, 2, 7, 6, 3, 4}]/72 + A72[{5}, {1, 2, 7, 6, 4, 3}]/
      72 - A72[{5}, {1, 3, 2, 4, 6, 7}]/72 + A72[{5}, {1, 3, 2, 4, 7, 6}]/
      72 - A72[{5}, {1, 3, 2, 6, 4, 7}]/72 - A72[{5}, {1, 3, 2, 6, 7, 4}]/
      72 + A72[{5}, {1, 3, 2, 7, 4, 6}]/72 + A72[{5}, {1, 3, 2, 7, 6, 4}]/
      72 - A72[{5}, {1, 3, 4, 2, 6, 7}]/72 + A72[{5}, {1, 3, 4, 2, 7, 6}]/
      72 - A72[{5}, {1, 3, 4, 6, 2, 7}]/72 + A72[{5}, {1, 3, 4, 7, 2, 6}]/
      72 - A72[{5}, {1, 3, 6, 2, 7, 4}]/72 - A72[{5}, {1, 3, 6, 7, 2, 4}]/
      72 + A72[{5}, {1, 3, 7, 2, 6, 4}]/72 + A72[{5}, {1, 3, 7, 6, 2, 4}]/
      72 - A72[{5}, {1, 4, 2, 3, 6, 7}]/72 + A72[{5}, {1, 4, 2, 3, 7, 6}]/
      72 - A72[{5}, {1, 4, 2, 6, 3, 7}]/72 + A72[{5}, {1, 4, 2, 7, 3, 6}]/
      72 - A72[{5}, {1, 4, 3, 2, 6, 7}]/72 + A72[{5}, {1, 4, 3, 2, 7, 6}]/
      72 - A72[{5}, {1, 4, 3, 6, 2, 7}]/72 + A72[{5}, {1, 4, 3, 7, 2, 6}]/
      72 + A72[{5}, {1, 6, 2, 3, 4, 7}]/72 + A72[{5}, {1, 6, 2, 4, 3, 7}]/
      72 + A72[{5}, {1, 6, 3, 2, 4, 7}]/72 + A72[{5}, {1, 6, 3, 4, 2, 7}]/
      72 + A72[{5}, {1, 6, 4, 2, 3, 7}]/72 + A72[{5}, {1, 6, 4, 3, 2, 7}]/
      72 - A72[{6}, {1, 2, 3, 4, 5, 7}]/72 + A72[{6}, {1, 2, 3, 4, 7, 5}]/
      72 - A72[{6}, {1, 2, 3, 5, 4, 7}]/72 - A72[{6}, {1, 2, 3, 5, 7, 4}]/
      72 + A72[{6}, {1, 2, 3, 7, 4, 5}]/72 + A72[{6}, {1, 2, 3, 7, 5, 4}]/
      72 - A72[{6}, {1, 2, 4, 3, 5, 7}]/72 + A72[{6}, {1, 2, 4, 3, 7, 5}]/
      72 - A72[{6}, {1, 2, 4, 5, 3, 7}]/72 - A72[{6}, {1, 2, 4, 5, 7, 3}]/
      72 + A72[{6}, {1, 2, 4, 7, 3, 5}]/72 + A72[{6}, {1, 2, 4, 7, 5, 3}]/
      72 - A72[{6}, {1, 2, 5, 3, 7, 4}]/72 - A72[{6}, {1, 2, 5, 4, 7, 3}]/
      72 - A72[{6}, {1, 2, 5, 7, 3, 4}]/72 - A72[{6}, {1, 2, 5, 7, 4, 3}]/
      72 + A72[{6}, {1, 2, 7, 3, 5, 4}]/72 + A72[{6}, {1, 2, 7, 4, 5, 3}]/
      72 + A72[{6}, {1, 2, 7, 5, 3, 4}]/72 + A72[{6}, {1, 2, 7, 5, 4, 3}]/
      72 - A72[{6}, {1, 3, 2, 4, 5, 7}]/72 + A72[{6}, {1, 3, 2, 4, 7, 5}]/
      72 - A72[{6}, {1, 3, 2, 5, 4, 7}]/72 - A72[{6}, {1, 3, 2, 5, 7, 4}]/
      72 + A72[{6}, {1, 3, 2, 7, 4, 5}]/72 + A72[{6}, {1, 3, 2, 7, 5, 4}]/
      72 - A72[{6}, {1, 3, 4, 2, 5, 7}]/72 + A72[{6}, {1, 3, 4, 2, 7, 5}]/
      72 - A72[{6}, {1, 3, 4, 5, 2, 7}]/72 + A72[{6}, {1, 3, 4, 7, 2, 5}]/
      72 - A72[{6}, {1, 3, 5, 2, 7, 4}]/72 - A72[{6}, {1, 3, 5, 7, 2, 4}]/
      72 + A72[{6}, {1, 3, 7, 2, 5, 4}]/72 + A72[{6}, {1, 3, 7, 5, 2, 4}]/
      72 - A72[{6}, {1, 4, 2, 3, 5, 7}]/72 + A72[{6}, {1, 4, 2, 3, 7, 5}]/
      72 - A72[{6}, {1, 4, 2, 5, 3, 7}]/72 + A72[{6}, {1, 4, 2, 7, 3, 5}]/
      72 - A72[{6}, {1, 4, 3, 2, 5, 7}]/72 + A72[{6}, {1, 4, 3, 2, 7, 5}]/
      72 - A72[{6}, {1, 4, 3, 5, 2, 7}]/72 + A72[{6}, {1, 4, 3, 7, 2, 5}]/
      72 + A72[{6}, {1, 5, 2, 3, 4, 7}]/72 + A72[{6}, {1, 5, 2, 4, 3, 7}]/
      72 + A72[{6}, {1, 5, 3, 2, 4, 7}]/72 + A72[{6}, {1, 5, 3, 4, 2, 7}]/
      72 + A72[{6}, {1, 5, 4, 2, 3, 7}]/72 + A72[{6}, {1, 5, 4, 3, 2, 7}]/72
 
A72rep[6, 3] = A72[{1}, {2, 3, 5, 4, 7, 6}]/144 + 
     A72[{1}, {2, 3, 5, 6, 4, 7}]/144 - A72[{1}, {2, 3, 5, 7, 4, 6}]/144 + 
     A72[{1}, {2, 3, 6, 4, 7, 5}]/144 + A72[{1}, {2, 3, 6, 5, 4, 7}]/144 - 
     A72[{1}, {2, 3, 6, 7, 4, 5}]/144 - A72[{1}, {2, 3, 7, 4, 5, 6}]/144 - 
     A72[{1}, {2, 3, 7, 4, 6, 5}]/144 + A72[{1}, {2, 4, 5, 3, 7, 6}]/144 + 
     A72[{1}, {2, 4, 5, 6, 3, 7}]/144 - A72[{1}, {2, 4, 5, 7, 3, 6}]/144 + 
     A72[{1}, {2, 4, 6, 3, 7, 5}]/144 + A72[{1}, {2, 4, 6, 5, 3, 7}]/144 - 
     A72[{1}, {2, 4, 6, 7, 3, 5}]/144 - A72[{1}, {2, 4, 7, 3, 5, 6}]/144 - 
     A72[{1}, {2, 4, 7, 3, 6, 5}]/144 - A72[{1}, {2, 5, 3, 4, 6, 7}]/144 - 
     A72[{1}, {2, 5, 4, 3, 6, 7}]/144 - A72[{1}, {2, 5, 6, 3, 4, 7}]/144 - 
     A72[{1}, {2, 5, 6, 4, 3, 7}]/144 - A72[{1}, {2, 6, 3, 4, 5, 7}]/144 - 
     A72[{1}, {2, 6, 4, 3, 5, 7}]/144 - A72[{1}, {2, 6, 5, 3, 4, 7}]/144 - 
     A72[{1}, {2, 6, 5, 4, 3, 7}]/144 + A72[{2}, {1, 3, 5, 4, 7, 6}]/144 + 
     A72[{2}, {1, 3, 5, 6, 4, 7}]/144 - A72[{2}, {1, 3, 5, 7, 4, 6}]/144 + 
     A72[{2}, {1, 3, 6, 4, 7, 5}]/144 + A72[{2}, {1, 3, 6, 5, 4, 7}]/144 - 
     A72[{2}, {1, 3, 6, 7, 4, 5}]/144 - A72[{2}, {1, 3, 7, 4, 5, 6}]/144 - 
     A72[{2}, {1, 3, 7, 4, 6, 5}]/144 + A72[{2}, {1, 4, 5, 3, 7, 6}]/144 + 
     A72[{2}, {1, 4, 5, 6, 3, 7}]/144 - A72[{2}, {1, 4, 5, 7, 3, 6}]/144 + 
     A72[{2}, {1, 4, 6, 3, 7, 5}]/144 + A72[{2}, {1, 4, 6, 5, 3, 7}]/144 - 
     A72[{2}, {1, 4, 6, 7, 3, 5}]/144 - A72[{2}, {1, 4, 7, 3, 5, 6}]/144 - 
     A72[{2}, {1, 4, 7, 3, 6, 5}]/144 - A72[{2}, {1, 5, 3, 4, 6, 7}]/144 - 
     A72[{2}, {1, 5, 4, 3, 6, 7}]/144 - A72[{2}, {1, 5, 6, 3, 4, 7}]/144 - 
     A72[{2}, {1, 5, 6, 4, 3, 7}]/144 - A72[{2}, {1, 6, 3, 4, 5, 7}]/144 - 
     A72[{2}, {1, 6, 4, 3, 5, 7}]/144 - A72[{2}, {1, 6, 5, 3, 4, 7}]/144 - 
     A72[{2}, {1, 6, 5, 4, 3, 7}]/144 + A72[{3}, {1, 2, 5, 4, 7, 6}]/144 + 
     A72[{3}, {1, 2, 5, 6, 4, 7}]/144 - A72[{3}, {1, 2, 5, 7, 4, 6}]/144 + 
     A72[{3}, {1, 2, 6, 4, 7, 5}]/144 + A72[{3}, {1, 2, 6, 5, 4, 7}]/144 - 
     A72[{3}, {1, 2, 6, 7, 4, 5}]/144 - A72[{3}, {1, 2, 7, 4, 5, 6}]/144 - 
     A72[{3}, {1, 2, 7, 4, 6, 5}]/144 + A72[{3}, {1, 4, 5, 2, 7, 6}]/144 + 
     A72[{3}, {1, 4, 5, 6, 2, 7}]/144 - A72[{3}, {1, 4, 5, 7, 2, 6}]/144 + 
     A72[{3}, {1, 4, 6, 2, 7, 5}]/144 + A72[{3}, {1, 4, 6, 5, 2, 7}]/144 - 
     A72[{3}, {1, 4, 6, 7, 2, 5}]/144 - A72[{3}, {1, 4, 7, 2, 5, 6}]/144 - 
     A72[{3}, {1, 4, 7, 2, 6, 5}]/144 - A72[{3}, {1, 5, 2, 4, 6, 7}]/144 - 
     A72[{3}, {1, 5, 4, 2, 6, 7}]/144 - A72[{3}, {1, 5, 6, 2, 4, 7}]/144 - 
     A72[{3}, {1, 5, 6, 4, 2, 7}]/144 - A72[{3}, {1, 6, 2, 4, 5, 7}]/144 - 
     A72[{3}, {1, 6, 4, 2, 5, 7}]/144 - A72[{3}, {1, 6, 5, 2, 4, 7}]/144 - 
     A72[{3}, {1, 6, 5, 4, 2, 7}]/144 + A72[{4}, {1, 2, 5, 3, 7, 6}]/144 + 
     A72[{4}, {1, 2, 5, 6, 3, 7}]/144 - A72[{4}, {1, 2, 5, 7, 3, 6}]/144 + 
     A72[{4}, {1, 2, 6, 3, 7, 5}]/144 + A72[{4}, {1, 2, 6, 5, 3, 7}]/144 - 
     A72[{4}, {1, 2, 6, 7, 3, 5}]/144 - A72[{4}, {1, 2, 7, 3, 5, 6}]/144 - 
     A72[{4}, {1, 2, 7, 3, 6, 5}]/144 + A72[{4}, {1, 3, 5, 2, 7, 6}]/144 + 
     A72[{4}, {1, 3, 5, 6, 2, 7}]/144 - A72[{4}, {1, 3, 5, 7, 2, 6}]/144 + 
     A72[{4}, {1, 3, 6, 2, 7, 5}]/144 + A72[{4}, {1, 3, 6, 5, 2, 7}]/144 - 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/144 - A72[{4}, {1, 3, 7, 2, 5, 6}]/144 - 
     A72[{4}, {1, 3, 7, 2, 6, 5}]/144 - A72[{4}, {1, 5, 2, 3, 6, 7}]/144 - 
     A72[{4}, {1, 5, 3, 2, 6, 7}]/144 - A72[{4}, {1, 5, 6, 2, 3, 7}]/144 - 
     A72[{4}, {1, 5, 6, 3, 2, 7}]/144 - A72[{4}, {1, 6, 2, 3, 5, 7}]/144 - 
     A72[{4}, {1, 6, 3, 2, 5, 7}]/144 - A72[{4}, {1, 6, 5, 2, 3, 7}]/144 - 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/144 + A72[{5}, {1, 2, 3, 4, 6, 7}]/144 - 
     A72[{5}, {1, 2, 3, 4, 7, 6}]/144 - A72[{5}, {1, 2, 3, 6, 4, 7}]/72 + 
     A72[{5}, {1, 2, 3, 6, 7, 4}]/144 + A72[{5}, {1, 2, 3, 7, 4, 6}]/72 - 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/144 + A72[{5}, {1, 2, 4, 3, 6, 7}]/144 - 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/144 - A72[{5}, {1, 2, 4, 6, 3, 7}]/72 + 
     A72[{5}, {1, 2, 4, 6, 7, 3}]/144 + A72[{5}, {1, 2, 4, 7, 3, 6}]/72 - 
     A72[{5}, {1, 2, 4, 7, 6, 3}]/144 - A72[{5}, {1, 2, 6, 3, 7, 4}]/72 - 
     A72[{5}, {1, 2, 6, 4, 7, 3}]/72 + A72[{5}, {1, 2, 6, 7, 3, 4}]/144 + 
     A72[{5}, {1, 2, 6, 7, 4, 3}]/144 + A72[{5}, {1, 2, 7, 3, 6, 4}]/72 + 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/72 - A72[{5}, {1, 2, 7, 6, 3, 4}]/144 - 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/144 + A72[{5}, {1, 3, 2, 4, 6, 7}]/144 - 
     A72[{5}, {1, 3, 2, 4, 7, 6}]/144 - A72[{5}, {1, 3, 2, 6, 4, 7}]/72 + 
     A72[{5}, {1, 3, 2, 6, 7, 4}]/144 + A72[{5}, {1, 3, 2, 7, 4, 6}]/72 - 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/144 + A72[{5}, {1, 3, 4, 2, 6, 7}]/144 - 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/144 - A72[{5}, {1, 3, 4, 6, 2, 7}]/72 + 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/72 - A72[{5}, {1, 3, 6, 2, 7, 4}]/72 + 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/144 + A72[{5}, {1, 3, 7, 2, 6, 4}]/72 - 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/144 + A72[{5}, {1, 4, 2, 3, 6, 7}]/144 - 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/144 - A72[{5}, {1, 4, 2, 6, 3, 7}]/72 + 
     A72[{5}, {1, 4, 2, 7, 3, 6}]/72 + A72[{5}, {1, 4, 3, 2, 6, 7}]/144 - 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/144 - A72[{5}, {1, 4, 3, 6, 2, 7}]/72 + 
     A72[{5}, {1, 4, 3, 7, 2, 6}]/72 + A72[{5}, {1, 6, 2, 3, 4, 7}]/72 + 
     A72[{5}, {1, 6, 2, 4, 3, 7}]/72 + A72[{5}, {1, 6, 3, 2, 4, 7}]/72 + 
     A72[{5}, {1, 6, 3, 4, 2, 7}]/72 + A72[{5}, {1, 6, 4, 2, 3, 7}]/72 + 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/72 + A72[{6}, {1, 2, 3, 4, 5, 7}]/144 - 
     A72[{6}, {1, 2, 3, 4, 7, 5}]/144 - A72[{6}, {1, 2, 3, 5, 4, 7}]/72 + 
     A72[{6}, {1, 2, 3, 5, 7, 4}]/144 + A72[{6}, {1, 2, 3, 7, 4, 5}]/72 - 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/144 + A72[{6}, {1, 2, 4, 3, 5, 7}]/144 - 
     A72[{6}, {1, 2, 4, 3, 7, 5}]/144 - A72[{6}, {1, 2, 4, 5, 3, 7}]/72 + 
     A72[{6}, {1, 2, 4, 5, 7, 3}]/144 + A72[{6}, {1, 2, 4, 7, 3, 5}]/72 - 
     A72[{6}, {1, 2, 4, 7, 5, 3}]/144 - A72[{6}, {1, 2, 5, 3, 7, 4}]/72 - 
     A72[{6}, {1, 2, 5, 4, 7, 3}]/72 + A72[{6}, {1, 2, 5, 7, 3, 4}]/144 + 
     A72[{6}, {1, 2, 5, 7, 4, 3}]/144 + A72[{6}, {1, 2, 7, 3, 5, 4}]/72 + 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/72 - A72[{6}, {1, 2, 7, 5, 3, 4}]/144 - 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/144 + A72[{6}, {1, 3, 2, 4, 5, 7}]/144 - 
     A72[{6}, {1, 3, 2, 4, 7, 5}]/144 - A72[{6}, {1, 3, 2, 5, 4, 7}]/72 + 
     A72[{6}, {1, 3, 2, 5, 7, 4}]/144 + A72[{6}, {1, 3, 2, 7, 4, 5}]/72 - 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/144 + A72[{6}, {1, 3, 4, 2, 5, 7}]/144 - 
     A72[{6}, {1, 3, 4, 2, 7, 5}]/144 - A72[{6}, {1, 3, 4, 5, 2, 7}]/72 + 
     A72[{6}, {1, 3, 4, 7, 2, 5}]/72 - A72[{6}, {1, 3, 5, 2, 7, 4}]/72 + 
     A72[{6}, {1, 3, 5, 7, 2, 4}]/144 + A72[{6}, {1, 3, 7, 2, 5, 4}]/72 - 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/144 + A72[{6}, {1, 4, 2, 3, 5, 7}]/144 - 
     A72[{6}, {1, 4, 2, 3, 7, 5}]/144 - A72[{6}, {1, 4, 2, 5, 3, 7}]/72 + 
     A72[{6}, {1, 4, 2, 7, 3, 5}]/72 + A72[{6}, {1, 4, 3, 2, 5, 7}]/144 - 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/144 - A72[{6}, {1, 4, 3, 5, 2, 7}]/72 + 
     A72[{6}, {1, 4, 3, 7, 2, 5}]/72 + A72[{6}, {1, 5, 2, 3, 4, 7}]/72 + 
     A72[{6}, {1, 5, 2, 4, 3, 7}]/72 + A72[{6}, {1, 5, 3, 2, 4, 7}]/72 + 
     A72[{6}, {1, 5, 3, 4, 2, 7}]/72 + A72[{6}, {1, 5, 4, 2, 3, 7}]/72 + 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/72
 
A72rep[7, 1] = A72[{1}, {2, 3, 4, 5, 6, 7}]/126 - 
     A72[{1}, {2, 3, 4, 5, 7, 6}]/126 - A72[{1}, {2, 3, 4, 6, 5, 7}]/126 + 
     A72[{1}, {2, 3, 4, 6, 7, 5}]/126 + A72[{1}, {2, 3, 4, 7, 5, 6}]/126 - 
     A72[{1}, {2, 3, 4, 7, 6, 5}]/126 + A72[{1}, {2, 3, 5, 6, 7, 4}]/126 - 
     A72[{1}, {2, 3, 5, 7, 6, 4}]/126 - A72[{1}, {2, 3, 6, 5, 7, 4}]/126 + 
     A72[{1}, {2, 3, 6, 7, 5, 4}]/126 + A72[{1}, {2, 3, 7, 5, 6, 4}]/126 - 
     A72[{1}, {2, 3, 7, 6, 5, 4}]/126 + A72[{1}, {2, 4, 3, 5, 6, 7}]/126 - 
     A72[{1}, {2, 4, 3, 5, 7, 6}]/126 - A72[{1}, {2, 4, 3, 6, 5, 7}]/126 + 
     A72[{1}, {2, 4, 3, 6, 7, 5}]/126 + A72[{1}, {2, 4, 3, 7, 5, 6}]/126 - 
     A72[{1}, {2, 4, 3, 7, 6, 5}]/126 + A72[{2}, {1, 3, 4, 5, 6, 7}]/126 - 
     A72[{2}, {1, 3, 4, 5, 7, 6}]/126 - A72[{2}, {1, 3, 4, 6, 5, 7}]/126 + 
     A72[{2}, {1, 3, 4, 6, 7, 5}]/126 + A72[{2}, {1, 3, 4, 7, 5, 6}]/126 - 
     A72[{2}, {1, 3, 4, 7, 6, 5}]/126 + A72[{2}, {1, 3, 5, 6, 7, 4}]/126 - 
     A72[{2}, {1, 3, 5, 7, 6, 4}]/126 - A72[{2}, {1, 3, 6, 5, 7, 4}]/126 + 
     A72[{2}, {1, 3, 6, 7, 5, 4}]/126 + A72[{2}, {1, 3, 7, 5, 6, 4}]/126 - 
     A72[{2}, {1, 3, 7, 6, 5, 4}]/126 + A72[{2}, {1, 4, 3, 5, 6, 7}]/126 - 
     A72[{2}, {1, 4, 3, 5, 7, 6}]/126 - A72[{2}, {1, 4, 3, 6, 5, 7}]/126 + 
     A72[{2}, {1, 4, 3, 6, 7, 5}]/126 + A72[{2}, {1, 4, 3, 7, 5, 6}]/126 - 
     A72[{2}, {1, 4, 3, 7, 6, 5}]/126 + A72[{3}, {1, 2, 4, 5, 6, 7}]/126 - 
     A72[{3}, {1, 2, 4, 5, 7, 6}]/126 - A72[{3}, {1, 2, 4, 6, 5, 7}]/126 + 
     A72[{3}, {1, 2, 4, 6, 7, 5}]/126 + A72[{3}, {1, 2, 4, 7, 5, 6}]/126 - 
     A72[{3}, {1, 2, 4, 7, 6, 5}]/126 + A72[{3}, {1, 2, 5, 6, 7, 4}]/126 - 
     A72[{3}, {1, 2, 5, 7, 6, 4}]/126 - A72[{3}, {1, 2, 6, 5, 7, 4}]/126 + 
     A72[{3}, {1, 2, 6, 7, 5, 4}]/126 + A72[{3}, {1, 2, 7, 5, 6, 4}]/126 - 
     A72[{3}, {1, 2, 7, 6, 5, 4}]/126 + A72[{3}, {1, 4, 2, 5, 6, 7}]/126 - 
     A72[{3}, {1, 4, 2, 5, 7, 6}]/126 - A72[{3}, {1, 4, 2, 6, 5, 7}]/126 + 
     A72[{3}, {1, 4, 2, 6, 7, 5}]/126 + A72[{3}, {1, 4, 2, 7, 5, 6}]/126 - 
     A72[{3}, {1, 4, 2, 7, 6, 5}]/126 + A72[{4}, {1, 2, 3, 5, 6, 7}]/126 - 
     A72[{4}, {1, 2, 3, 5, 7, 6}]/126 - A72[{4}, {1, 2, 3, 6, 5, 7}]/126 + 
     A72[{4}, {1, 2, 3, 6, 7, 5}]/126 + A72[{4}, {1, 2, 3, 7, 5, 6}]/126 - 
     A72[{4}, {1, 2, 3, 7, 6, 5}]/126 + A72[{4}, {1, 2, 5, 6, 7, 3}]/126 - 
     A72[{4}, {1, 2, 5, 7, 6, 3}]/126 - A72[{4}, {1, 2, 6, 5, 7, 3}]/126 + 
     A72[{4}, {1, 2, 6, 7, 5, 3}]/126 + A72[{4}, {1, 2, 7, 5, 6, 3}]/126 - 
     A72[{4}, {1, 2, 7, 6, 5, 3}]/126 + A72[{4}, {1, 3, 2, 5, 6, 7}]/126 - 
     A72[{4}, {1, 3, 2, 5, 7, 6}]/126 - A72[{4}, {1, 3, 2, 6, 5, 7}]/126 + 
     A72[{4}, {1, 3, 2, 6, 7, 5}]/126 + A72[{4}, {1, 3, 2, 7, 5, 6}]/126 - 
     A72[{4}, {1, 3, 2, 7, 6, 5}]/126 - A72[{5}, {1, 2, 3, 4, 6, 7}]/63 + 
     A72[{5}, {1, 2, 3, 4, 7, 6}]/63 + A72[{5}, {1, 2, 3, 6, 4, 7}]/126 - 
     A72[{5}, {1, 2, 3, 6, 7, 4}]/63 - A72[{5}, {1, 2, 3, 7, 4, 6}]/126 + 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/63 - A72[{5}, {1, 2, 4, 3, 6, 7}]/63 + 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/63 + A72[{5}, {1, 2, 4, 6, 3, 7}]/126 - 
     A72[{5}, {1, 2, 4, 6, 7, 3}]/63 - A72[{5}, {1, 2, 4, 7, 3, 6}]/126 + 
     A72[{5}, {1, 2, 4, 7, 6, 3}]/63 + A72[{5}, {1, 2, 6, 3, 7, 4}]/126 + 
     A72[{5}, {1, 2, 6, 4, 7, 3}]/126 - A72[{5}, {1, 2, 6, 7, 3, 4}]/63 - 
     A72[{5}, {1, 2, 6, 7, 4, 3}]/63 - A72[{5}, {1, 2, 7, 3, 6, 4}]/126 - 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/126 + A72[{5}, {1, 2, 7, 6, 3, 4}]/63 + 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/63 - A72[{5}, {1, 3, 2, 4, 6, 7}]/63 + 
     A72[{5}, {1, 3, 2, 4, 7, 6}]/63 + A72[{5}, {1, 3, 2, 6, 4, 7}]/126 - 
     A72[{5}, {1, 3, 2, 6, 7, 4}]/63 - A72[{5}, {1, 3, 2, 7, 4, 6}]/126 + 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/63 - A72[{5}, {1, 3, 4, 2, 6, 7}]/63 + 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/63 + A72[{5}, {1, 3, 4, 6, 2, 7}]/126 - 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/126 + A72[{5}, {1, 3, 6, 2, 7, 4}]/126 - 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/63 - A72[{5}, {1, 3, 7, 2, 6, 4}]/126 + 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/63 - A72[{5}, {1, 4, 2, 3, 6, 7}]/63 + 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/63 + A72[{5}, {1, 4, 2, 6, 3, 7}]/126 - 
     A72[{5}, {1, 4, 2, 7, 3, 6}]/126 - A72[{5}, {1, 4, 3, 2, 6, 7}]/63 + 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/63 + A72[{5}, {1, 4, 3, 6, 2, 7}]/126 - 
     A72[{5}, {1, 4, 3, 7, 2, 6}]/126 - A72[{5}, {1, 6, 2, 3, 4, 7}]/126 - 
     A72[{5}, {1, 6, 2, 4, 3, 7}]/126 - A72[{5}, {1, 6, 3, 2, 4, 7}]/126 - 
     A72[{5}, {1, 6, 3, 4, 2, 7}]/126 - A72[{5}, {1, 6, 4, 2, 3, 7}]/126 - 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/126 + A72[{6}, {1, 2, 3, 4, 5, 7}]/63 - 
     A72[{6}, {1, 2, 3, 4, 7, 5}]/63 - A72[{6}, {1, 2, 3, 5, 4, 7}]/126 + 
     A72[{6}, {1, 2, 3, 5, 7, 4}]/63 + A72[{6}, {1, 2, 3, 7, 4, 5}]/126 - 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/63 + A72[{6}, {1, 2, 4, 3, 5, 7}]/63 - 
     A72[{6}, {1, 2, 4, 3, 7, 5}]/63 - A72[{6}, {1, 2, 4, 5, 3, 7}]/126 + 
     A72[{6}, {1, 2, 4, 5, 7, 3}]/63 + A72[{6}, {1, 2, 4, 7, 3, 5}]/126 - 
     A72[{6}, {1, 2, 4, 7, 5, 3}]/63 - A72[{6}, {1, 2, 5, 3, 7, 4}]/126 - 
     A72[{6}, {1, 2, 5, 4, 7, 3}]/126 + A72[{6}, {1, 2, 5, 7, 3, 4}]/63 + 
     A72[{6}, {1, 2, 5, 7, 4, 3}]/63 + A72[{6}, {1, 2, 7, 3, 5, 4}]/126 + 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/126 - A72[{6}, {1, 2, 7, 5, 3, 4}]/63 - 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/63 + A72[{6}, {1, 3, 2, 4, 5, 7}]/63 - 
     A72[{6}, {1, 3, 2, 4, 7, 5}]/63 - A72[{6}, {1, 3, 2, 5, 4, 7}]/126 + 
     A72[{6}, {1, 3, 2, 5, 7, 4}]/63 + A72[{6}, {1, 3, 2, 7, 4, 5}]/126 - 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/63 + A72[{6}, {1, 3, 4, 2, 5, 7}]/63 - 
     A72[{6}, {1, 3, 4, 2, 7, 5}]/63 - A72[{6}, {1, 3, 4, 5, 2, 7}]/126 + 
     A72[{6}, {1, 3, 4, 7, 2, 5}]/126 - A72[{6}, {1, 3, 5, 2, 7, 4}]/126 + 
     A72[{6}, {1, 3, 5, 7, 2, 4}]/63 + A72[{6}, {1, 3, 7, 2, 5, 4}]/126 - 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/63 + A72[{6}, {1, 4, 2, 3, 5, 7}]/63 - 
     A72[{6}, {1, 4, 2, 3, 7, 5}]/63 - A72[{6}, {1, 4, 2, 5, 3, 7}]/126 + 
     A72[{6}, {1, 4, 2, 7, 3, 5}]/126 + A72[{6}, {1, 4, 3, 2, 5, 7}]/63 - 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/63 - A72[{6}, {1, 4, 3, 5, 2, 7}]/126 + 
     A72[{6}, {1, 4, 3, 7, 2, 5}]/126 + A72[{6}, {1, 5, 2, 3, 4, 7}]/126 + 
     A72[{6}, {1, 5, 2, 4, 3, 7}]/126 + A72[{6}, {1, 5, 3, 2, 4, 7}]/126 + 
     A72[{6}, {1, 5, 3, 4, 2, 7}]/126 + A72[{6}, {1, 5, 4, 2, 3, 7}]/126 + 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/126 - A72[{7}, {1, 2, 3, 4, 5, 6}]/63 + 
     A72[{7}, {1, 2, 3, 4, 6, 5}]/63 + A72[{7}, {1, 2, 3, 5, 4, 6}]/126 - 
     A72[{7}, {1, 2, 3, 5, 6, 4}]/63 - A72[{7}, {1, 2, 3, 6, 4, 5}]/126 + 
     A72[{7}, {1, 2, 3, 6, 5, 4}]/63 - A72[{7}, {1, 2, 4, 3, 5, 6}]/63 + 
     A72[{7}, {1, 2, 4, 3, 6, 5}]/63 + A72[{7}, {1, 2, 4, 5, 3, 6}]/126 - 
     A72[{7}, {1, 2, 4, 5, 6, 3}]/63 - A72[{7}, {1, 2, 4, 6, 3, 5}]/126 + 
     A72[{7}, {1, 2, 4, 6, 5, 3}]/63 + A72[{7}, {1, 2, 5, 3, 6, 4}]/126 + 
     A72[{7}, {1, 2, 5, 4, 6, 3}]/126 - A72[{7}, {1, 2, 5, 6, 3, 4}]/63 - 
     A72[{7}, {1, 2, 5, 6, 4, 3}]/63 - A72[{7}, {1, 2, 6, 3, 5, 4}]/126 - 
     A72[{7}, {1, 2, 6, 4, 5, 3}]/126 + A72[{7}, {1, 2, 6, 5, 3, 4}]/63 + 
     A72[{7}, {1, 2, 6, 5, 4, 3}]/63 - A72[{7}, {1, 3, 2, 4, 5, 6}]/63 + 
     A72[{7}, {1, 3, 2, 4, 6, 5}]/63 + A72[{7}, {1, 3, 2, 5, 4, 6}]/126 - 
     A72[{7}, {1, 3, 2, 5, 6, 4}]/63 - A72[{7}, {1, 3, 2, 6, 4, 5}]/126 + 
     A72[{7}, {1, 3, 2, 6, 5, 4}]/63 - A72[{7}, {1, 3, 4, 2, 5, 6}]/63 + 
     A72[{7}, {1, 3, 4, 2, 6, 5}]/63 + A72[{7}, {1, 3, 4, 5, 2, 6}]/126 - 
     A72[{7}, {1, 3, 4, 6, 2, 5}]/126 + A72[{7}, {1, 3, 5, 2, 6, 4}]/126 - 
     A72[{7}, {1, 3, 5, 6, 2, 4}]/63 - A72[{7}, {1, 3, 6, 2, 5, 4}]/126 + 
     A72[{7}, {1, 3, 6, 5, 2, 4}]/63 - A72[{7}, {1, 4, 2, 3, 5, 6}]/63 + 
     A72[{7}, {1, 4, 2, 3, 6, 5}]/63 + A72[{7}, {1, 4, 2, 5, 3, 6}]/126 - 
     A72[{7}, {1, 4, 2, 6, 3, 5}]/126 - A72[{7}, {1, 4, 3, 2, 5, 6}]/63 + 
     A72[{7}, {1, 4, 3, 2, 6, 5}]/63 + A72[{7}, {1, 4, 3, 5, 2, 6}]/126 - 
     A72[{7}, {1, 4, 3, 6, 2, 5}]/126 - A72[{7}, {1, 5, 2, 3, 4, 6}]/126 - 
     A72[{7}, {1, 5, 2, 4, 3, 6}]/126 - A72[{7}, {1, 5, 3, 2, 4, 6}]/126 - 
     A72[{7}, {1, 5, 3, 4, 2, 6}]/126 - A72[{7}, {1, 5, 4, 2, 3, 6}]/126 - 
     A72[{7}, {1, 5, 4, 3, 2, 6}]/126
 
A72rep[7, 2] = A72[{1}, {2, 3, 5, 4, 6, 7}]/252 - 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/252 + A72[{1}, {2, 3, 5, 6, 4, 7}]/252 - 
     A72[{1}, {2, 3, 5, 7, 4, 6}]/252 - A72[{1}, {2, 3, 6, 4, 5, 7}]/252 + 
     A72[{1}, {2, 3, 6, 4, 7, 5}]/252 - A72[{1}, {2, 3, 6, 5, 4, 7}]/252 + 
     A72[{1}, {2, 3, 6, 7, 4, 5}]/252 + A72[{1}, {2, 3, 7, 4, 5, 6}]/252 - 
     A72[{1}, {2, 3, 7, 4, 6, 5}]/252 + A72[{1}, {2, 3, 7, 5, 4, 6}]/252 - 
     A72[{1}, {2, 3, 7, 6, 4, 5}]/252 + A72[{1}, {2, 4, 5, 3, 6, 7}]/252 - 
     A72[{1}, {2, 4, 5, 3, 7, 6}]/252 + A72[{1}, {2, 4, 5, 6, 3, 7}]/252 - 
     A72[{1}, {2, 4, 5, 7, 3, 6}]/252 - A72[{1}, {2, 4, 6, 3, 5, 7}]/252 + 
     A72[{1}, {2, 4, 6, 3, 7, 5}]/252 - A72[{1}, {2, 4, 6, 5, 3, 7}]/252 + 
     A72[{1}, {2, 4, 6, 7, 3, 5}]/252 + A72[{1}, {2, 4, 7, 3, 5, 6}]/252 - 
     A72[{1}, {2, 4, 7, 3, 6, 5}]/252 + A72[{1}, {2, 4, 7, 5, 3, 6}]/252 - 
     A72[{1}, {2, 4, 7, 6, 3, 5}]/252 + A72[{1}, {2, 5, 3, 4, 6, 7}]/252 - 
     A72[{1}, {2, 5, 3, 4, 7, 6}]/252 + A72[{1}, {2, 5, 4, 3, 6, 7}]/252 - 
     A72[{1}, {2, 5, 4, 3, 7, 6}]/252 + A72[{1}, {2, 5, 6, 3, 4, 7}]/252 + 
     A72[{1}, {2, 5, 6, 4, 3, 7}]/252 - A72[{1}, {2, 5, 7, 3, 4, 6}]/252 - 
     A72[{1}, {2, 5, 7, 4, 3, 6}]/252 - A72[{1}, {2, 6, 3, 4, 5, 7}]/252 - 
     A72[{1}, {2, 6, 4, 3, 5, 7}]/252 - A72[{1}, {2, 6, 5, 3, 4, 7}]/252 - 
     A72[{1}, {2, 6, 5, 4, 3, 7}]/252 + A72[{2}, {1, 3, 5, 4, 6, 7}]/252 - 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/252 + A72[{2}, {1, 3, 5, 6, 4, 7}]/252 - 
     A72[{2}, {1, 3, 5, 7, 4, 6}]/252 - A72[{2}, {1, 3, 6, 4, 5, 7}]/252 + 
     A72[{2}, {1, 3, 6, 4, 7, 5}]/252 - A72[{2}, {1, 3, 6, 5, 4, 7}]/252 + 
     A72[{2}, {1, 3, 6, 7, 4, 5}]/252 + A72[{2}, {1, 3, 7, 4, 5, 6}]/252 - 
     A72[{2}, {1, 3, 7, 4, 6, 5}]/252 + A72[{2}, {1, 3, 7, 5, 4, 6}]/252 - 
     A72[{2}, {1, 3, 7, 6, 4, 5}]/252 + A72[{2}, {1, 4, 5, 3, 6, 7}]/252 - 
     A72[{2}, {1, 4, 5, 3, 7, 6}]/252 + A72[{2}, {1, 4, 5, 6, 3, 7}]/252 - 
     A72[{2}, {1, 4, 5, 7, 3, 6}]/252 - A72[{2}, {1, 4, 6, 3, 5, 7}]/252 + 
     A72[{2}, {1, 4, 6, 3, 7, 5}]/252 - A72[{2}, {1, 4, 6, 5, 3, 7}]/252 + 
     A72[{2}, {1, 4, 6, 7, 3, 5}]/252 + A72[{2}, {1, 4, 7, 3, 5, 6}]/252 - 
     A72[{2}, {1, 4, 7, 3, 6, 5}]/252 + A72[{2}, {1, 4, 7, 5, 3, 6}]/252 - 
     A72[{2}, {1, 4, 7, 6, 3, 5}]/252 + A72[{2}, {1, 5, 3, 4, 6, 7}]/252 - 
     A72[{2}, {1, 5, 3, 4, 7, 6}]/252 + A72[{2}, {1, 5, 4, 3, 6, 7}]/252 - 
     A72[{2}, {1, 5, 4, 3, 7, 6}]/252 + A72[{2}, {1, 5, 6, 3, 4, 7}]/252 + 
     A72[{2}, {1, 5, 6, 4, 3, 7}]/252 - A72[{2}, {1, 5, 7, 3, 4, 6}]/252 - 
     A72[{2}, {1, 5, 7, 4, 3, 6}]/252 - A72[{2}, {1, 6, 3, 4, 5, 7}]/252 - 
     A72[{2}, {1, 6, 4, 3, 5, 7}]/252 - A72[{2}, {1, 6, 5, 3, 4, 7}]/252 - 
     A72[{2}, {1, 6, 5, 4, 3, 7}]/252 + A72[{3}, {1, 2, 5, 4, 6, 7}]/252 - 
     A72[{3}, {1, 2, 5, 4, 7, 6}]/252 + A72[{3}, {1, 2, 5, 6, 4, 7}]/252 - 
     A72[{3}, {1, 2, 5, 7, 4, 6}]/252 - A72[{3}, {1, 2, 6, 4, 5, 7}]/252 + 
     A72[{3}, {1, 2, 6, 4, 7, 5}]/252 - A72[{3}, {1, 2, 6, 5, 4, 7}]/252 + 
     A72[{3}, {1, 2, 6, 7, 4, 5}]/252 + A72[{3}, {1, 2, 7, 4, 5, 6}]/252 - 
     A72[{3}, {1, 2, 7, 4, 6, 5}]/252 + A72[{3}, {1, 2, 7, 5, 4, 6}]/252 - 
     A72[{3}, {1, 2, 7, 6, 4, 5}]/252 + A72[{3}, {1, 4, 5, 2, 6, 7}]/252 - 
     A72[{3}, {1, 4, 5, 2, 7, 6}]/252 + A72[{3}, {1, 4, 5, 6, 2, 7}]/252 - 
     A72[{3}, {1, 4, 5, 7, 2, 6}]/252 - A72[{3}, {1, 4, 6, 2, 5, 7}]/252 + 
     A72[{3}, {1, 4, 6, 2, 7, 5}]/252 - A72[{3}, {1, 4, 6, 5, 2, 7}]/252 + 
     A72[{3}, {1, 4, 6, 7, 2, 5}]/252 + A72[{3}, {1, 4, 7, 2, 5, 6}]/252 - 
     A72[{3}, {1, 4, 7, 2, 6, 5}]/252 + A72[{3}, {1, 4, 7, 5, 2, 6}]/252 - 
     A72[{3}, {1, 4, 7, 6, 2, 5}]/252 + A72[{3}, {1, 5, 2, 4, 6, 7}]/252 - 
     A72[{3}, {1, 5, 2, 4, 7, 6}]/252 + A72[{3}, {1, 5, 4, 2, 6, 7}]/252 - 
     A72[{3}, {1, 5, 4, 2, 7, 6}]/252 + A72[{3}, {1, 5, 6, 2, 4, 7}]/252 + 
     A72[{3}, {1, 5, 6, 4, 2, 7}]/252 - A72[{3}, {1, 5, 7, 2, 4, 6}]/252 - 
     A72[{3}, {1, 5, 7, 4, 2, 6}]/252 - A72[{3}, {1, 6, 2, 4, 5, 7}]/252 - 
     A72[{3}, {1, 6, 4, 2, 5, 7}]/252 - A72[{3}, {1, 6, 5, 2, 4, 7}]/252 - 
     A72[{3}, {1, 6, 5, 4, 2, 7}]/252 + A72[{4}, {1, 2, 5, 3, 6, 7}]/252 - 
     A72[{4}, {1, 2, 5, 3, 7, 6}]/252 + A72[{4}, {1, 2, 5, 6, 3, 7}]/252 - 
     A72[{4}, {1, 2, 5, 7, 3, 6}]/252 - A72[{4}, {1, 2, 6, 3, 5, 7}]/252 + 
     A72[{4}, {1, 2, 6, 3, 7, 5}]/252 - A72[{4}, {1, 2, 6, 5, 3, 7}]/252 + 
     A72[{4}, {1, 2, 6, 7, 3, 5}]/252 + A72[{4}, {1, 2, 7, 3, 5, 6}]/252 - 
     A72[{4}, {1, 2, 7, 3, 6, 5}]/252 + A72[{4}, {1, 2, 7, 5, 3, 6}]/252 - 
     A72[{4}, {1, 2, 7, 6, 3, 5}]/252 + A72[{4}, {1, 3, 5, 2, 6, 7}]/252 - 
     A72[{4}, {1, 3, 5, 2, 7, 6}]/252 + A72[{4}, {1, 3, 5, 6, 2, 7}]/252 - 
     A72[{4}, {1, 3, 5, 7, 2, 6}]/252 - A72[{4}, {1, 3, 6, 2, 5, 7}]/252 + 
     A72[{4}, {1, 3, 6, 2, 7, 5}]/252 - A72[{4}, {1, 3, 6, 5, 2, 7}]/252 + 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/252 + A72[{4}, {1, 3, 7, 2, 5, 6}]/252 - 
     A72[{4}, {1, 3, 7, 2, 6, 5}]/252 + A72[{4}, {1, 3, 7, 5, 2, 6}]/252 - 
     A72[{4}, {1, 3, 7, 6, 2, 5}]/252 + A72[{4}, {1, 5, 2, 3, 6, 7}]/252 - 
     A72[{4}, {1, 5, 2, 3, 7, 6}]/252 + A72[{4}, {1, 5, 3, 2, 6, 7}]/252 - 
     A72[{4}, {1, 5, 3, 2, 7, 6}]/252 + A72[{4}, {1, 5, 6, 2, 3, 7}]/252 + 
     A72[{4}, {1, 5, 6, 3, 2, 7}]/252 - A72[{4}, {1, 5, 7, 2, 3, 6}]/252 - 
     A72[{4}, {1, 5, 7, 3, 2, 6}]/252 - A72[{4}, {1, 6, 2, 3, 5, 7}]/252 - 
     A72[{4}, {1, 6, 3, 2, 5, 7}]/252 - A72[{4}, {1, 6, 5, 2, 3, 7}]/252 - 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/252 - A72[{5}, {1, 2, 3, 4, 6, 7}]/126 + 
     A72[{5}, {1, 2, 3, 4, 7, 6}]/126 - A72[{5}, {1, 2, 3, 6, 4, 7}]/126 - 
     A72[{5}, {1, 2, 3, 6, 7, 4}]/126 + A72[{5}, {1, 2, 3, 7, 4, 6}]/126 + 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/126 - A72[{5}, {1, 2, 4, 3, 6, 7}]/126 + 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/126 - A72[{5}, {1, 2, 4, 6, 3, 7}]/126 - 
     A72[{5}, {1, 2, 4, 6, 7, 3}]/126 + A72[{5}, {1, 2, 4, 7, 3, 6}]/126 + 
     A72[{5}, {1, 2, 4, 7, 6, 3}]/126 - A72[{5}, {1, 2, 6, 3, 7, 4}]/126 - 
     A72[{5}, {1, 2, 6, 4, 7, 3}]/126 - A72[{5}, {1, 2, 6, 7, 3, 4}]/126 - 
     A72[{5}, {1, 2, 6, 7, 4, 3}]/126 + A72[{5}, {1, 2, 7, 3, 6, 4}]/126 + 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/126 + A72[{5}, {1, 2, 7, 6, 3, 4}]/126 + 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/126 - A72[{5}, {1, 3, 2, 4, 6, 7}]/126 + 
     A72[{5}, {1, 3, 2, 4, 7, 6}]/126 - A72[{5}, {1, 3, 2, 6, 4, 7}]/126 - 
     A72[{5}, {1, 3, 2, 6, 7, 4}]/126 + A72[{5}, {1, 3, 2, 7, 4, 6}]/126 + 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/126 - A72[{5}, {1, 3, 4, 2, 6, 7}]/126 + 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/126 - A72[{5}, {1, 3, 4, 6, 2, 7}]/126 + 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/126 - A72[{5}, {1, 3, 6, 2, 7, 4}]/126 - 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/126 + A72[{5}, {1, 3, 7, 2, 6, 4}]/126 + 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/126 - A72[{5}, {1, 4, 2, 3, 6, 7}]/126 + 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/126 - A72[{5}, {1, 4, 2, 6, 3, 7}]/126 + 
     A72[{5}, {1, 4, 2, 7, 3, 6}]/126 - A72[{5}, {1, 4, 3, 2, 6, 7}]/126 + 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/126 - A72[{5}, {1, 4, 3, 6, 2, 7}]/126 + 
     A72[{5}, {1, 4, 3, 7, 2, 6}]/126 + A72[{5}, {1, 6, 2, 3, 4, 7}]/126 + 
     A72[{5}, {1, 6, 2, 4, 3, 7}]/126 + A72[{5}, {1, 6, 3, 2, 4, 7}]/126 + 
     A72[{5}, {1, 6, 3, 4, 2, 7}]/126 + A72[{5}, {1, 6, 4, 2, 3, 7}]/126 + 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/126 + A72[{6}, {1, 2, 3, 4, 5, 7}]/126 - 
     A72[{6}, {1, 2, 3, 4, 7, 5}]/126 + A72[{6}, {1, 2, 3, 5, 4, 7}]/126 + 
     A72[{6}, {1, 2, 3, 5, 7, 4}]/126 - A72[{6}, {1, 2, 3, 7, 4, 5}]/126 - 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/126 + A72[{6}, {1, 2, 4, 3, 5, 7}]/126 - 
     A72[{6}, {1, 2, 4, 3, 7, 5}]/126 + A72[{6}, {1, 2, 4, 5, 3, 7}]/126 + 
     A72[{6}, {1, 2, 4, 5, 7, 3}]/126 - A72[{6}, {1, 2, 4, 7, 3, 5}]/126 - 
     A72[{6}, {1, 2, 4, 7, 5, 3}]/126 + A72[{6}, {1, 2, 5, 3, 7, 4}]/126 + 
     A72[{6}, {1, 2, 5, 4, 7, 3}]/126 + A72[{6}, {1, 2, 5, 7, 3, 4}]/126 + 
     A72[{6}, {1, 2, 5, 7, 4, 3}]/126 - A72[{6}, {1, 2, 7, 3, 5, 4}]/126 - 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/126 - A72[{6}, {1, 2, 7, 5, 3, 4}]/126 - 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/126 + A72[{6}, {1, 3, 2, 4, 5, 7}]/126 - 
     A72[{6}, {1, 3, 2, 4, 7, 5}]/126 + A72[{6}, {1, 3, 2, 5, 4, 7}]/126 + 
     A72[{6}, {1, 3, 2, 5, 7, 4}]/126 - A72[{6}, {1, 3, 2, 7, 4, 5}]/126 - 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/126 + A72[{6}, {1, 3, 4, 2, 5, 7}]/126 - 
     A72[{6}, {1, 3, 4, 2, 7, 5}]/126 + A72[{6}, {1, 3, 4, 5, 2, 7}]/126 - 
     A72[{6}, {1, 3, 4, 7, 2, 5}]/126 + A72[{6}, {1, 3, 5, 2, 7, 4}]/126 + 
     A72[{6}, {1, 3, 5, 7, 2, 4}]/126 - A72[{6}, {1, 3, 7, 2, 5, 4}]/126 - 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/126 + A72[{6}, {1, 4, 2, 3, 5, 7}]/126 - 
     A72[{6}, {1, 4, 2, 3, 7, 5}]/126 + A72[{6}, {1, 4, 2, 5, 3, 7}]/126 - 
     A72[{6}, {1, 4, 2, 7, 3, 5}]/126 + A72[{6}, {1, 4, 3, 2, 5, 7}]/126 - 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/126 + A72[{6}, {1, 4, 3, 5, 2, 7}]/126 - 
     A72[{6}, {1, 4, 3, 7, 2, 5}]/126 - A72[{6}, {1, 5, 2, 3, 4, 7}]/126 - 
     A72[{6}, {1, 5, 2, 4, 3, 7}]/126 - A72[{6}, {1, 5, 3, 2, 4, 7}]/126 - 
     A72[{6}, {1, 5, 3, 4, 2, 7}]/126 - A72[{6}, {1, 5, 4, 2, 3, 7}]/126 - 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/126 - A72[{7}, {1, 2, 3, 4, 5, 6}]/126 + 
     A72[{7}, {1, 2, 3, 4, 6, 5}]/126 - A72[{7}, {1, 2, 3, 5, 4, 6}]/126 - 
     A72[{7}, {1, 2, 3, 5, 6, 4}]/126 + A72[{7}, {1, 2, 3, 6, 4, 5}]/126 + 
     A72[{7}, {1, 2, 3, 6, 5, 4}]/126 - A72[{7}, {1, 2, 4, 3, 5, 6}]/126 + 
     A72[{7}, {1, 2, 4, 3, 6, 5}]/126 - A72[{7}, {1, 2, 4, 5, 3, 6}]/126 - 
     A72[{7}, {1, 2, 4, 5, 6, 3}]/126 + A72[{7}, {1, 2, 4, 6, 3, 5}]/126 + 
     A72[{7}, {1, 2, 4, 6, 5, 3}]/126 - A72[{7}, {1, 2, 5, 3, 6, 4}]/126 - 
     A72[{7}, {1, 2, 5, 4, 6, 3}]/126 - A72[{7}, {1, 2, 5, 6, 3, 4}]/126 - 
     A72[{7}, {1, 2, 5, 6, 4, 3}]/126 + A72[{7}, {1, 2, 6, 3, 5, 4}]/126 + 
     A72[{7}, {1, 2, 6, 4, 5, 3}]/126 + A72[{7}, {1, 2, 6, 5, 3, 4}]/126 + 
     A72[{7}, {1, 2, 6, 5, 4, 3}]/126 - A72[{7}, {1, 3, 2, 4, 5, 6}]/126 + 
     A72[{7}, {1, 3, 2, 4, 6, 5}]/126 - A72[{7}, {1, 3, 2, 5, 4, 6}]/126 - 
     A72[{7}, {1, 3, 2, 5, 6, 4}]/126 + A72[{7}, {1, 3, 2, 6, 4, 5}]/126 + 
     A72[{7}, {1, 3, 2, 6, 5, 4}]/126 - A72[{7}, {1, 3, 4, 2, 5, 6}]/126 + 
     A72[{7}, {1, 3, 4, 2, 6, 5}]/126 - A72[{7}, {1, 3, 4, 5, 2, 6}]/126 + 
     A72[{7}, {1, 3, 4, 6, 2, 5}]/126 - A72[{7}, {1, 3, 5, 2, 6, 4}]/126 - 
     A72[{7}, {1, 3, 5, 6, 2, 4}]/126 + A72[{7}, {1, 3, 6, 2, 5, 4}]/126 + 
     A72[{7}, {1, 3, 6, 5, 2, 4}]/126 - A72[{7}, {1, 4, 2, 3, 5, 6}]/126 + 
     A72[{7}, {1, 4, 2, 3, 6, 5}]/126 - A72[{7}, {1, 4, 2, 5, 3, 6}]/126 + 
     A72[{7}, {1, 4, 2, 6, 3, 5}]/126 - A72[{7}, {1, 4, 3, 2, 5, 6}]/126 + 
     A72[{7}, {1, 4, 3, 2, 6, 5}]/126 - A72[{7}, {1, 4, 3, 5, 2, 6}]/126 + 
     A72[{7}, {1, 4, 3, 6, 2, 5}]/126 + A72[{7}, {1, 5, 2, 3, 4, 6}]/126 + 
     A72[{7}, {1, 5, 2, 4, 3, 6}]/126 + A72[{7}, {1, 5, 3, 2, 4, 6}]/126 + 
     A72[{7}, {1, 5, 3, 4, 2, 6}]/126 + A72[{7}, {1, 5, 4, 2, 3, 6}]/126 + 
     A72[{7}, {1, 5, 4, 3, 2, 6}]/126
 
A72rep[7, 3] = A72[{1}, {2, 5, 3, 6, 4, 7}]/42 - A72[{1}, {2, 5, 3, 7, 4, 6}]/
      42 + A72[{1}, {2, 5, 4, 6, 3, 7}]/42 - A72[{1}, {2, 5, 4, 7, 3, 6}]/
      42 - A72[{1}, {2, 6, 3, 5, 4, 7}]/42 - A72[{1}, {2, 6, 4, 5, 3, 7}]/
      42 + A72[{2}, {1, 5, 3, 6, 4, 7}]/42 - A72[{2}, {1, 5, 3, 7, 4, 6}]/
      42 + A72[{2}, {1, 5, 4, 6, 3, 7}]/42 - A72[{2}, {1, 5, 4, 7, 3, 6}]/
      42 - A72[{2}, {1, 6, 3, 5, 4, 7}]/42 - A72[{2}, {1, 6, 4, 5, 3, 7}]/
      42 + A72[{3}, {1, 5, 2, 6, 4, 7}]/42 - A72[{3}, {1, 5, 2, 7, 4, 6}]/
      42 + A72[{3}, {1, 5, 4, 6, 2, 7}]/42 - A72[{3}, {1, 5, 4, 7, 2, 6}]/
      42 - A72[{3}, {1, 6, 2, 5, 4, 7}]/42 - A72[{3}, {1, 6, 4, 5, 2, 7}]/
      42 + A72[{4}, {1, 5, 2, 6, 3, 7}]/42 - A72[{4}, {1, 5, 2, 7, 3, 6}]/
      42 + A72[{4}, {1, 5, 3, 6, 2, 7}]/42 - A72[{4}, {1, 5, 3, 7, 2, 6}]/
      42 - A72[{4}, {1, 6, 2, 5, 3, 7}]/42 - A72[{4}, {1, 6, 3, 5, 2, 7}]/
      42 - A72[{5}, {1, 2, 3, 6, 4, 7}]/42 + A72[{5}, {1, 2, 3, 7, 4, 6}]/
      42 - A72[{5}, {1, 2, 4, 6, 3, 7}]/42 + A72[{5}, {1, 2, 4, 7, 3, 6}]/
      42 - A72[{5}, {1, 2, 6, 3, 7, 4}]/42 - A72[{5}, {1, 2, 6, 4, 7, 3}]/
      42 + A72[{5}, {1, 2, 7, 3, 6, 4}]/42 + A72[{5}, {1, 2, 7, 4, 6, 3}]/
      42 - A72[{5}, {1, 3, 2, 6, 4, 7}]/42 + A72[{5}, {1, 3, 2, 7, 4, 6}]/
      42 - A72[{5}, {1, 3, 4, 6, 2, 7}]/42 + A72[{5}, {1, 3, 4, 7, 2, 6}]/
      42 - A72[{5}, {1, 3, 6, 2, 7, 4}]/42 + A72[{5}, {1, 3, 7, 2, 6, 4}]/
      42 - A72[{5}, {1, 4, 2, 6, 3, 7}]/42 + A72[{5}, {1, 4, 2, 7, 3, 6}]/
      42 - A72[{5}, {1, 4, 3, 6, 2, 7}]/42 + A72[{5}, {1, 4, 3, 7, 2, 6}]/
      42 + A72[{5}, {1, 6, 2, 3, 4, 7}]/42 + A72[{5}, {1, 6, 2, 4, 3, 7}]/
      42 + A72[{5}, {1, 6, 3, 2, 4, 7}]/42 + A72[{5}, {1, 6, 3, 4, 2, 7}]/
      42 + A72[{5}, {1, 6, 4, 2, 3, 7}]/42 + A72[{5}, {1, 6, 4, 3, 2, 7}]/
      42 + A72[{6}, {1, 2, 3, 5, 4, 7}]/42 - A72[{6}, {1, 2, 3, 7, 4, 5}]/
      42 + A72[{6}, {1, 2, 4, 5, 3, 7}]/42 - A72[{6}, {1, 2, 4, 7, 3, 5}]/
      42 + A72[{6}, {1, 2, 5, 3, 7, 4}]/42 + A72[{6}, {1, 2, 5, 4, 7, 3}]/
      42 - A72[{6}, {1, 2, 7, 3, 5, 4}]/42 - A72[{6}, {1, 2, 7, 4, 5, 3}]/
      42 + A72[{6}, {1, 3, 2, 5, 4, 7}]/42 - A72[{6}, {1, 3, 2, 7, 4, 5}]/
      42 + A72[{6}, {1, 3, 4, 5, 2, 7}]/42 - A72[{6}, {1, 3, 4, 7, 2, 5}]/
      42 + A72[{6}, {1, 3, 5, 2, 7, 4}]/42 - A72[{6}, {1, 3, 7, 2, 5, 4}]/
      42 + A72[{6}, {1, 4, 2, 5, 3, 7}]/42 - A72[{6}, {1, 4, 2, 7, 3, 5}]/
      42 + A72[{6}, {1, 4, 3, 5, 2, 7}]/42 - A72[{6}, {1, 4, 3, 7, 2, 5}]/
      42 - A72[{6}, {1, 5, 2, 3, 4, 7}]/42 - A72[{6}, {1, 5, 2, 4, 3, 7}]/
      42 - A72[{6}, {1, 5, 3, 2, 4, 7}]/42 - A72[{6}, {1, 5, 3, 4, 2, 7}]/
      42 - A72[{6}, {1, 5, 4, 2, 3, 7}]/42 - A72[{6}, {1, 5, 4, 3, 2, 7}]/
      42 - A72[{7}, {1, 2, 3, 5, 4, 6}]/42 + A72[{7}, {1, 2, 3, 6, 4, 5}]/
      42 - A72[{7}, {1, 2, 4, 5, 3, 6}]/42 + A72[{7}, {1, 2, 4, 6, 3, 5}]/
      42 - A72[{7}, {1, 2, 5, 3, 6, 4}]/42 - A72[{7}, {1, 2, 5, 4, 6, 3}]/
      42 + A72[{7}, {1, 2, 6, 3, 5, 4}]/42 + A72[{7}, {1, 2, 6, 4, 5, 3}]/
      42 - A72[{7}, {1, 3, 2, 5, 4, 6}]/42 + A72[{7}, {1, 3, 2, 6, 4, 5}]/
      42 - A72[{7}, {1, 3, 4, 5, 2, 6}]/42 + A72[{7}, {1, 3, 4, 6, 2, 5}]/
      42 - A72[{7}, {1, 3, 5, 2, 6, 4}]/42 + A72[{7}, {1, 3, 6, 2, 5, 4}]/
      42 - A72[{7}, {1, 4, 2, 5, 3, 6}]/42 + A72[{7}, {1, 4, 2, 6, 3, 5}]/
      42 - A72[{7}, {1, 4, 3, 5, 2, 6}]/42 + A72[{7}, {1, 4, 3, 6, 2, 5}]/
      42 + A72[{7}, {1, 5, 2, 3, 4, 6}]/42 + A72[{7}, {1, 5, 2, 4, 3, 6}]/
      42 + A72[{7}, {1, 5, 3, 2, 4, 6}]/42 + A72[{7}, {1, 5, 3, 4, 2, 6}]/
      42 + A72[{7}, {1, 5, 4, 2, 3, 6}]/42 + A72[{7}, {1, 5, 4, 3, 2, 6}]/42
 
A72rep[8, 1] = A72[{1}, {2, 3, 4, 5, 6, 7}]/120 - 
     A72[{1}, {2, 3, 4, 5, 7, 6}]/60 + A72[{1}, {2, 3, 4, 6, 5, 7}]/120 - 
     A72[{1}, {2, 3, 4, 6, 7, 5}]/60 + A72[{1}, {2, 3, 4, 7, 5, 6}]/60 + 
     A72[{1}, {2, 3, 4, 7, 6, 5}]/60 + A72[{1}, {2, 3, 5, 4, 6, 7}]/120 - 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/60 + A72[{1}, {2, 3, 5, 6, 4, 7}]/120 - 
     A72[{1}, {2, 3, 5, 6, 7, 4}]/60 + A72[{1}, {2, 3, 5, 7, 4, 6}]/60 + 
     A72[{1}, {2, 3, 5, 7, 6, 4}]/60 + A72[{1}, {2, 3, 6, 4, 5, 7}]/120 - 
     A72[{1}, {2, 3, 6, 4, 7, 5}]/60 + A72[{1}, {2, 3, 6, 5, 4, 7}]/120 - 
     A72[{1}, {2, 3, 6, 5, 7, 4}]/60 + A72[{1}, {2, 3, 6, 7, 4, 5}]/60 + 
     A72[{1}, {2, 3, 6, 7, 5, 4}]/60 - A72[{1}, {2, 3, 7, 4, 5, 6}]/120 - 
     A72[{1}, {2, 3, 7, 4, 6, 5}]/120 - A72[{1}, {2, 3, 7, 5, 4, 6}]/120 - 
     A72[{1}, {2, 3, 7, 5, 6, 4}]/120 - A72[{1}, {2, 3, 7, 6, 4, 5}]/120 - 
     A72[{1}, {2, 3, 7, 6, 5, 4}]/120 - A72[{1}, {2, 4, 5, 3, 6, 7}]/120 + 
     A72[{1}, {2, 4, 5, 3, 7, 6}]/120 - A72[{1}, {2, 4, 6, 3, 5, 7}]/120 + 
     A72[{1}, {2, 4, 6, 3, 7, 5}]/120 - A72[{1}, {2, 4, 7, 3, 5, 6}]/120 - 
     A72[{1}, {2, 4, 7, 3, 6, 5}]/120 - A72[{1}, {2, 5, 4, 3, 6, 7}]/120 + 
     A72[{1}, {2, 5, 4, 3, 7, 6}]/120 - A72[{1}, {2, 5, 6, 3, 4, 7}]/120 - 
     A72[{1}, {2, 5, 7, 3, 4, 6}]/120 - A72[{1}, {2, 6, 4, 3, 5, 7}]/120 - 
     A72[{1}, {2, 6, 5, 3, 4, 7}]/120 + A72[{2}, {1, 3, 4, 5, 6, 7}]/120 - 
     A72[{2}, {1, 3, 4, 5, 7, 6}]/60 + A72[{2}, {1, 3, 4, 6, 5, 7}]/120 - 
     A72[{2}, {1, 3, 4, 6, 7, 5}]/60 + A72[{2}, {1, 3, 4, 7, 5, 6}]/60 + 
     A72[{2}, {1, 3, 4, 7, 6, 5}]/60 + A72[{2}, {1, 3, 5, 4, 6, 7}]/120 - 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/60 + A72[{2}, {1, 3, 5, 6, 4, 7}]/120 - 
     A72[{2}, {1, 3, 5, 6, 7, 4}]/60 + A72[{2}, {1, 3, 5, 7, 4, 6}]/60 + 
     A72[{2}, {1, 3, 5, 7, 6, 4}]/60 + A72[{2}, {1, 3, 6, 4, 5, 7}]/120 - 
     A72[{2}, {1, 3, 6, 4, 7, 5}]/60 + A72[{2}, {1, 3, 6, 5, 4, 7}]/120 - 
     A72[{2}, {1, 3, 6, 5, 7, 4}]/60 + A72[{2}, {1, 3, 6, 7, 4, 5}]/60 + 
     A72[{2}, {1, 3, 6, 7, 5, 4}]/60 - A72[{2}, {1, 3, 7, 4, 5, 6}]/120 - 
     A72[{2}, {1, 3, 7, 4, 6, 5}]/120 - A72[{2}, {1, 3, 7, 5, 4, 6}]/120 - 
     A72[{2}, {1, 3, 7, 5, 6, 4}]/120 - A72[{2}, {1, 3, 7, 6, 4, 5}]/120 - 
     A72[{2}, {1, 3, 7, 6, 5, 4}]/120 - A72[{2}, {1, 4, 5, 3, 6, 7}]/120 + 
     A72[{2}, {1, 4, 5, 3, 7, 6}]/120 - A72[{2}, {1, 4, 6, 3, 5, 7}]/120 + 
     A72[{2}, {1, 4, 6, 3, 7, 5}]/120 - A72[{2}, {1, 4, 7, 3, 5, 6}]/120 - 
     A72[{2}, {1, 4, 7, 3, 6, 5}]/120 - A72[{2}, {1, 5, 4, 3, 6, 7}]/120 + 
     A72[{2}, {1, 5, 4, 3, 7, 6}]/120 - A72[{2}, {1, 5, 6, 3, 4, 7}]/120 - 
     A72[{2}, {1, 5, 7, 3, 4, 6}]/120 - A72[{2}, {1, 6, 4, 3, 5, 7}]/120 - 
     A72[{2}, {1, 6, 5, 3, 4, 7}]/120 + A72[{3}, {1, 2, 4, 5, 6, 7}]/120 - 
     A72[{3}, {1, 2, 4, 5, 7, 6}]/60 + A72[{3}, {1, 2, 4, 6, 5, 7}]/120 - 
     A72[{3}, {1, 2, 4, 6, 7, 5}]/60 + A72[{3}, {1, 2, 4, 7, 5, 6}]/60 + 
     A72[{3}, {1, 2, 4, 7, 6, 5}]/60 + A72[{3}, {1, 2, 5, 4, 6, 7}]/120 - 
     A72[{3}, {1, 2, 5, 4, 7, 6}]/60 + A72[{3}, {1, 2, 5, 6, 4, 7}]/120 - 
     A72[{3}, {1, 2, 5, 6, 7, 4}]/60 + A72[{3}, {1, 2, 5, 7, 4, 6}]/60 + 
     A72[{3}, {1, 2, 5, 7, 6, 4}]/60 + A72[{3}, {1, 2, 6, 4, 5, 7}]/120 - 
     A72[{3}, {1, 2, 6, 4, 7, 5}]/60 + A72[{3}, {1, 2, 6, 5, 4, 7}]/120 - 
     A72[{3}, {1, 2, 6, 5, 7, 4}]/60 + A72[{3}, {1, 2, 6, 7, 4, 5}]/60 + 
     A72[{3}, {1, 2, 6, 7, 5, 4}]/60 - A72[{3}, {1, 2, 7, 4, 5, 6}]/120 - 
     A72[{3}, {1, 2, 7, 4, 6, 5}]/120 - A72[{3}, {1, 2, 7, 5, 4, 6}]/120 - 
     A72[{3}, {1, 2, 7, 5, 6, 4}]/120 - A72[{3}, {1, 2, 7, 6, 4, 5}]/120 - 
     A72[{3}, {1, 2, 7, 6, 5, 4}]/120 - A72[{3}, {1, 4, 5, 2, 6, 7}]/120 + 
     A72[{3}, {1, 4, 5, 2, 7, 6}]/120 - A72[{3}, {1, 4, 6, 2, 5, 7}]/120 + 
     A72[{3}, {1, 4, 6, 2, 7, 5}]/120 - A72[{3}, {1, 4, 7, 2, 5, 6}]/120 - 
     A72[{3}, {1, 4, 7, 2, 6, 5}]/120 - A72[{3}, {1, 5, 4, 2, 6, 7}]/120 + 
     A72[{3}, {1, 5, 4, 2, 7, 6}]/120 - A72[{3}, {1, 5, 6, 2, 4, 7}]/120 - 
     A72[{3}, {1, 5, 7, 2, 4, 6}]/120 - A72[{3}, {1, 6, 4, 2, 5, 7}]/120 - 
     A72[{3}, {1, 6, 5, 2, 4, 7}]/120 + A72[{4}, {1, 2, 3, 5, 6, 7}]/120 + 
     A72[{4}, {1, 2, 3, 6, 5, 7}]/120 - A72[{4}, {1, 2, 3, 7, 5, 6}]/120 - 
     A72[{4}, {1, 2, 3, 7, 6, 5}]/120 + A72[{4}, {1, 2, 5, 3, 7, 6}]/120 - 
     A72[{4}, {1, 2, 5, 6, 3, 7}]/60 + A72[{4}, {1, 2, 5, 6, 7, 3}]/120 - 
     A72[{4}, {1, 2, 5, 7, 3, 6}]/120 + A72[{4}, {1, 2, 6, 3, 7, 5}]/120 - 
     A72[{4}, {1, 2, 6, 5, 3, 7}]/60 + A72[{4}, {1, 2, 6, 5, 7, 3}]/120 - 
     A72[{4}, {1, 2, 6, 7, 3, 5}]/120 + A72[{4}, {1, 2, 7, 3, 5, 6}]/60 + 
     A72[{4}, {1, 2, 7, 3, 6, 5}]/60 - A72[{4}, {1, 2, 7, 5, 6, 3}]/120 - 
     A72[{4}, {1, 2, 7, 6, 5, 3}]/120 + A72[{4}, {1, 3, 2, 5, 6, 7}]/120 + 
     A72[{4}, {1, 3, 2, 6, 5, 7}]/120 - A72[{4}, {1, 3, 2, 7, 5, 6}]/120 - 
     A72[{4}, {1, 3, 2, 7, 6, 5}]/120 + A72[{4}, {1, 3, 5, 2, 7, 6}]/120 - 
     A72[{4}, {1, 3, 5, 6, 2, 7}]/60 - A72[{4}, {1, 3, 5, 7, 2, 6}]/120 + 
     A72[{4}, {1, 3, 6, 2, 7, 5}]/120 - A72[{4}, {1, 3, 6, 5, 2, 7}]/60 - 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/120 + A72[{4}, {1, 3, 7, 2, 5, 6}]/60 + 
     A72[{4}, {1, 3, 7, 2, 6, 5}]/60 - A72[{4}, {1, 5, 2, 3, 6, 7}]/120 - 
     A72[{4}, {1, 5, 3, 2, 6, 7}]/120 + A72[{4}, {1, 5, 6, 2, 3, 7}]/60 + 
     A72[{4}, {1, 5, 6, 3, 2, 7}]/60 - A72[{4}, {1, 6, 2, 3, 5, 7}]/120 - 
     A72[{4}, {1, 6, 3, 2, 5, 7}]/120 + A72[{4}, {1, 6, 5, 2, 3, 7}]/60 + 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/60 + A72[{5}, {1, 2, 3, 4, 6, 7}]/120 + 
     A72[{5}, {1, 2, 3, 6, 4, 7}]/120 - A72[{5}, {1, 2, 3, 7, 4, 6}]/120 - 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/120 + A72[{5}, {1, 2, 4, 3, 7, 6}]/120 - 
     A72[{5}, {1, 2, 4, 6, 3, 7}]/60 + A72[{5}, {1, 2, 4, 6, 7, 3}]/120 - 
     A72[{5}, {1, 2, 4, 7, 3, 6}]/120 + A72[{5}, {1, 2, 6, 3, 7, 4}]/120 - 
     A72[{5}, {1, 2, 6, 4, 3, 7}]/60 + A72[{5}, {1, 2, 6, 4, 7, 3}]/120 - 
     A72[{5}, {1, 2, 6, 7, 3, 4}]/120 + A72[{5}, {1, 2, 7, 3, 4, 6}]/60 + 
     A72[{5}, {1, 2, 7, 3, 6, 4}]/60 - A72[{5}, {1, 2, 7, 4, 6, 3}]/120 - 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/120 + A72[{5}, {1, 3, 2, 4, 6, 7}]/120 + 
     A72[{5}, {1, 3, 2, 6, 4, 7}]/120 - A72[{5}, {1, 3, 2, 7, 4, 6}]/120 - 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/120 + A72[{5}, {1, 3, 4, 2, 7, 6}]/120 - 
     A72[{5}, {1, 3, 4, 6, 2, 7}]/60 - A72[{5}, {1, 3, 4, 7, 2, 6}]/120 + 
     A72[{5}, {1, 3, 6, 2, 7, 4}]/120 - A72[{5}, {1, 3, 6, 4, 2, 7}]/60 - 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/120 + A72[{5}, {1, 3, 7, 2, 4, 6}]/60 + 
     A72[{5}, {1, 3, 7, 2, 6, 4}]/60 - A72[{5}, {1, 4, 2, 3, 6, 7}]/120 - 
     A72[{5}, {1, 4, 3, 2, 6, 7}]/120 + A72[{5}, {1, 4, 6, 2, 3, 7}]/60 + 
     A72[{5}, {1, 4, 6, 3, 2, 7}]/60 - A72[{5}, {1, 6, 2, 3, 4, 7}]/120 - 
     A72[{5}, {1, 6, 3, 2, 4, 7}]/120 + A72[{5}, {1, 6, 4, 2, 3, 7}]/60 + 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/60 + A72[{6}, {1, 2, 3, 4, 5, 7}]/120 + 
     A72[{6}, {1, 2, 3, 5, 4, 7}]/120 - A72[{6}, {1, 2, 3, 7, 4, 5}]/120 - 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/120 + A72[{6}, {1, 2, 4, 3, 7, 5}]/120 - 
     A72[{6}, {1, 2, 4, 5, 3, 7}]/60 + A72[{6}, {1, 2, 4, 5, 7, 3}]/120 - 
     A72[{6}, {1, 2, 4, 7, 3, 5}]/120 + A72[{6}, {1, 2, 5, 3, 7, 4}]/120 - 
     A72[{6}, {1, 2, 5, 4, 3, 7}]/60 + A72[{6}, {1, 2, 5, 4, 7, 3}]/120 - 
     A72[{6}, {1, 2, 5, 7, 3, 4}]/120 + A72[{6}, {1, 2, 7, 3, 4, 5}]/60 + 
     A72[{6}, {1, 2, 7, 3, 5, 4}]/60 - A72[{6}, {1, 2, 7, 4, 5, 3}]/120 - 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/120 + A72[{6}, {1, 3, 2, 4, 5, 7}]/120 + 
     A72[{6}, {1, 3, 2, 5, 4, 7}]/120 - A72[{6}, {1, 3, 2, 7, 4, 5}]/120 - 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/120 + A72[{6}, {1, 3, 4, 2, 7, 5}]/120 - 
     A72[{6}, {1, 3, 4, 5, 2, 7}]/60 - A72[{6}, {1, 3, 4, 7, 2, 5}]/120 + 
     A72[{6}, {1, 3, 5, 2, 7, 4}]/120 - A72[{6}, {1, 3, 5, 4, 2, 7}]/60 - 
     A72[{6}, {1, 3, 5, 7, 2, 4}]/120 + A72[{6}, {1, 3, 7, 2, 4, 5}]/60 + 
     A72[{6}, {1, 3, 7, 2, 5, 4}]/60 - A72[{6}, {1, 4, 2, 3, 5, 7}]/120 - 
     A72[{6}, {1, 4, 3, 2, 5, 7}]/120 + A72[{6}, {1, 4, 5, 2, 3, 7}]/60 + 
     A72[{6}, {1, 4, 5, 3, 2, 7}]/60 - A72[{6}, {1, 5, 2, 3, 4, 7}]/120 - 
     A72[{6}, {1, 5, 3, 2, 4, 7}]/120 + A72[{6}, {1, 5, 4, 2, 3, 7}]/60 + 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/60 - A72[{7}, {1, 2, 4, 3, 5, 6}]/40 - 
     A72[{7}, {1, 2, 4, 3, 6, 5}]/40 + A72[{7}, {1, 2, 4, 5, 3, 6}]/40 + 
     A72[{7}, {1, 2, 4, 6, 3, 5}]/40 - A72[{7}, {1, 2, 5, 3, 4, 6}]/40 - 
     A72[{7}, {1, 2, 5, 3, 6, 4}]/40 + A72[{7}, {1, 2, 5, 4, 3, 6}]/40 + 
     A72[{7}, {1, 2, 5, 6, 3, 4}]/40 - A72[{7}, {1, 2, 6, 3, 4, 5}]/40 - 
     A72[{7}, {1, 2, 6, 3, 5, 4}]/40 + A72[{7}, {1, 2, 6, 4, 3, 5}]/40 + 
     A72[{7}, {1, 2, 6, 5, 3, 4}]/40 - A72[{7}, {1, 3, 4, 2, 5, 6}]/40 - 
     A72[{7}, {1, 3, 4, 2, 6, 5}]/40 + A72[{7}, {1, 3, 4, 5, 2, 6}]/40 + 
     A72[{7}, {1, 3, 4, 6, 2, 5}]/40 - A72[{7}, {1, 3, 5, 2, 4, 6}]/40 - 
     A72[{7}, {1, 3, 5, 2, 6, 4}]/40 + A72[{7}, {1, 3, 5, 4, 2, 6}]/40 + 
     A72[{7}, {1, 3, 5, 6, 2, 4}]/40 - A72[{7}, {1, 3, 6, 2, 4, 5}]/40 - 
     A72[{7}, {1, 3, 6, 2, 5, 4}]/40 + A72[{7}, {1, 3, 6, 4, 2, 5}]/40 + 
     A72[{7}, {1, 3, 6, 5, 2, 4}]/40 + A72[{7}, {1, 4, 2, 3, 5, 6}]/40 + 
     A72[{7}, {1, 4, 2, 3, 6, 5}]/40 + A72[{7}, {1, 4, 3, 2, 5, 6}]/40 + 
     A72[{7}, {1, 4, 3, 2, 6, 5}]/40 - A72[{7}, {1, 4, 5, 2, 3, 6}]/40 - 
     A72[{7}, {1, 4, 5, 3, 2, 6}]/40 - A72[{7}, {1, 4, 6, 2, 3, 5}]/40 - 
     A72[{7}, {1, 4, 6, 3, 2, 5}]/40 + A72[{7}, {1, 5, 2, 3, 4, 6}]/40 + 
     A72[{7}, {1, 5, 3, 2, 4, 6}]/40 - A72[{7}, {1, 5, 4, 2, 3, 6}]/40 - 
     A72[{7}, {1, 5, 4, 3, 2, 6}]/40
 
A72rep[8, 2] = A72[{1}, {2, 3, 4, 5, 6, 7}]/240 + 
     A72[{1}, {2, 3, 4, 5, 7, 6}]/240 + A72[{1}, {2, 3, 4, 6, 5, 7}]/240 + 
     A72[{1}, {2, 3, 4, 6, 7, 5}]/240 - A72[{1}, {2, 3, 4, 7, 5, 6}]/240 - 
     A72[{1}, {2, 3, 4, 7, 6, 5}]/240 + A72[{1}, {2, 3, 5, 4, 6, 7}]/240 + 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/240 + A72[{1}, {2, 3, 5, 6, 4, 7}]/240 + 
     A72[{1}, {2, 3, 5, 6, 7, 4}]/240 - A72[{1}, {2, 3, 5, 7, 4, 6}]/240 - 
     A72[{1}, {2, 3, 5, 7, 6, 4}]/240 + A72[{1}, {2, 3, 6, 4, 5, 7}]/240 + 
     A72[{1}, {2, 3, 6, 4, 7, 5}]/240 + A72[{1}, {2, 3, 6, 5, 4, 7}]/240 + 
     A72[{1}, {2, 3, 6, 5, 7, 4}]/240 - A72[{1}, {2, 3, 6, 7, 4, 5}]/240 - 
     A72[{1}, {2, 3, 6, 7, 5, 4}]/240 - A72[{1}, {2, 3, 7, 4, 5, 6}]/240 - 
     A72[{1}, {2, 3, 7, 4, 6, 5}]/240 - A72[{1}, {2, 3, 7, 5, 4, 6}]/240 - 
     A72[{1}, {2, 3, 7, 5, 6, 4}]/240 - A72[{1}, {2, 3, 7, 6, 4, 5}]/240 - 
     A72[{1}, {2, 3, 7, 6, 5, 4}]/240 - A72[{1}, {2, 4, 3, 5, 6, 7}]/80 - 
     A72[{1}, {2, 4, 3, 6, 5, 7}]/80 + A72[{1}, {2, 4, 3, 7, 5, 6}]/80 + 
     A72[{1}, {2, 4, 3, 7, 6, 5}]/80 + A72[{1}, {2, 4, 5, 3, 6, 7}]/120 - 
     A72[{1}, {2, 4, 5, 3, 7, 6}]/120 - A72[{1}, {2, 4, 5, 7, 3, 6}]/80 + 
     A72[{1}, {2, 4, 6, 3, 5, 7}]/120 - A72[{1}, {2, 4, 6, 3, 7, 5}]/120 - 
     A72[{1}, {2, 4, 6, 7, 3, 5}]/80 + A72[{1}, {2, 4, 7, 3, 5, 6}]/120 + 
     A72[{1}, {2, 4, 7, 3, 6, 5}]/120 - A72[{1}, {2, 5, 3, 4, 6, 7}]/80 - 
     A72[{1}, {2, 5, 3, 6, 4, 7}]/80 + A72[{1}, {2, 5, 3, 7, 4, 6}]/80 + 
     A72[{1}, {2, 5, 4, 3, 6, 7}]/120 - A72[{1}, {2, 5, 4, 3, 7, 6}]/120 - 
     A72[{1}, {2, 5, 4, 7, 3, 6}]/80 + A72[{1}, {2, 5, 6, 3, 4, 7}]/120 + 
     A72[{1}, {2, 5, 7, 3, 4, 6}]/120 - A72[{1}, {2, 6, 3, 4, 5, 7}]/80 - 
     A72[{1}, {2, 6, 3, 5, 4, 7}]/80 + A72[{1}, {2, 6, 4, 3, 5, 7}]/120 + 
     A72[{1}, {2, 6, 5, 3, 4, 7}]/120 + A72[{2}, {1, 3, 4, 5, 6, 7}]/240 + 
     A72[{2}, {1, 3, 4, 5, 7, 6}]/240 + A72[{2}, {1, 3, 4, 6, 5, 7}]/240 + 
     A72[{2}, {1, 3, 4, 6, 7, 5}]/240 - A72[{2}, {1, 3, 4, 7, 5, 6}]/240 - 
     A72[{2}, {1, 3, 4, 7, 6, 5}]/240 + A72[{2}, {1, 3, 5, 4, 6, 7}]/240 + 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/240 + A72[{2}, {1, 3, 5, 6, 4, 7}]/240 + 
     A72[{2}, {1, 3, 5, 6, 7, 4}]/240 - A72[{2}, {1, 3, 5, 7, 4, 6}]/240 - 
     A72[{2}, {1, 3, 5, 7, 6, 4}]/240 + A72[{2}, {1, 3, 6, 4, 5, 7}]/240 + 
     A72[{2}, {1, 3, 6, 4, 7, 5}]/240 + A72[{2}, {1, 3, 6, 5, 4, 7}]/240 + 
     A72[{2}, {1, 3, 6, 5, 7, 4}]/240 - A72[{2}, {1, 3, 6, 7, 4, 5}]/240 - 
     A72[{2}, {1, 3, 6, 7, 5, 4}]/240 - A72[{2}, {1, 3, 7, 4, 5, 6}]/240 - 
     A72[{2}, {1, 3, 7, 4, 6, 5}]/240 - A72[{2}, {1, 3, 7, 5, 4, 6}]/240 - 
     A72[{2}, {1, 3, 7, 5, 6, 4}]/240 - A72[{2}, {1, 3, 7, 6, 4, 5}]/240 - 
     A72[{2}, {1, 3, 7, 6, 5, 4}]/240 - A72[{2}, {1, 4, 3, 5, 6, 7}]/80 - 
     A72[{2}, {1, 4, 3, 6, 5, 7}]/80 + A72[{2}, {1, 4, 3, 7, 5, 6}]/80 + 
     A72[{2}, {1, 4, 3, 7, 6, 5}]/80 + A72[{2}, {1, 4, 5, 3, 6, 7}]/120 - 
     A72[{2}, {1, 4, 5, 3, 7, 6}]/120 - A72[{2}, {1, 4, 5, 7, 3, 6}]/80 + 
     A72[{2}, {1, 4, 6, 3, 5, 7}]/120 - A72[{2}, {1, 4, 6, 3, 7, 5}]/120 - 
     A72[{2}, {1, 4, 6, 7, 3, 5}]/80 + A72[{2}, {1, 4, 7, 3, 5, 6}]/120 + 
     A72[{2}, {1, 4, 7, 3, 6, 5}]/120 - A72[{2}, {1, 5, 3, 4, 6, 7}]/80 - 
     A72[{2}, {1, 5, 3, 6, 4, 7}]/80 + A72[{2}, {1, 5, 3, 7, 4, 6}]/80 + 
     A72[{2}, {1, 5, 4, 3, 6, 7}]/120 - A72[{2}, {1, 5, 4, 3, 7, 6}]/120 - 
     A72[{2}, {1, 5, 4, 7, 3, 6}]/80 + A72[{2}, {1, 5, 6, 3, 4, 7}]/120 + 
     A72[{2}, {1, 5, 7, 3, 4, 6}]/120 - A72[{2}, {1, 6, 3, 4, 5, 7}]/80 - 
     A72[{2}, {1, 6, 3, 5, 4, 7}]/80 + A72[{2}, {1, 6, 4, 3, 5, 7}]/120 + 
     A72[{2}, {1, 6, 5, 3, 4, 7}]/120 + A72[{3}, {1, 2, 4, 5, 6, 7}]/240 + 
     A72[{3}, {1, 2, 4, 5, 7, 6}]/240 + A72[{3}, {1, 2, 4, 6, 5, 7}]/240 + 
     A72[{3}, {1, 2, 4, 6, 7, 5}]/240 - A72[{3}, {1, 2, 4, 7, 5, 6}]/240 - 
     A72[{3}, {1, 2, 4, 7, 6, 5}]/240 + A72[{3}, {1, 2, 5, 4, 6, 7}]/240 + 
     A72[{3}, {1, 2, 5, 4, 7, 6}]/240 + A72[{3}, {1, 2, 5, 6, 4, 7}]/240 + 
     A72[{3}, {1, 2, 5, 6, 7, 4}]/240 - A72[{3}, {1, 2, 5, 7, 4, 6}]/240 - 
     A72[{3}, {1, 2, 5, 7, 6, 4}]/240 + A72[{3}, {1, 2, 6, 4, 5, 7}]/240 + 
     A72[{3}, {1, 2, 6, 4, 7, 5}]/240 + A72[{3}, {1, 2, 6, 5, 4, 7}]/240 + 
     A72[{3}, {1, 2, 6, 5, 7, 4}]/240 - A72[{3}, {1, 2, 6, 7, 4, 5}]/240 - 
     A72[{3}, {1, 2, 6, 7, 5, 4}]/240 - A72[{3}, {1, 2, 7, 4, 5, 6}]/240 - 
     A72[{3}, {1, 2, 7, 4, 6, 5}]/240 - A72[{3}, {1, 2, 7, 5, 4, 6}]/240 - 
     A72[{3}, {1, 2, 7, 5, 6, 4}]/240 - A72[{3}, {1, 2, 7, 6, 4, 5}]/240 - 
     A72[{3}, {1, 2, 7, 6, 5, 4}]/240 - A72[{3}, {1, 4, 2, 5, 6, 7}]/80 - 
     A72[{3}, {1, 4, 2, 6, 5, 7}]/80 + A72[{3}, {1, 4, 2, 7, 5, 6}]/80 + 
     A72[{3}, {1, 4, 2, 7, 6, 5}]/80 + A72[{3}, {1, 4, 5, 2, 6, 7}]/120 - 
     A72[{3}, {1, 4, 5, 2, 7, 6}]/120 - A72[{3}, {1, 4, 5, 7, 2, 6}]/80 + 
     A72[{3}, {1, 4, 6, 2, 5, 7}]/120 - A72[{3}, {1, 4, 6, 2, 7, 5}]/120 - 
     A72[{3}, {1, 4, 6, 7, 2, 5}]/80 + A72[{3}, {1, 4, 7, 2, 5, 6}]/120 + 
     A72[{3}, {1, 4, 7, 2, 6, 5}]/120 - A72[{3}, {1, 5, 2, 4, 6, 7}]/80 - 
     A72[{3}, {1, 5, 2, 6, 4, 7}]/80 + A72[{3}, {1, 5, 2, 7, 4, 6}]/80 + 
     A72[{3}, {1, 5, 4, 2, 6, 7}]/120 - A72[{3}, {1, 5, 4, 2, 7, 6}]/120 - 
     A72[{3}, {1, 5, 4, 7, 2, 6}]/80 + A72[{3}, {1, 5, 6, 2, 4, 7}]/120 + 
     A72[{3}, {1, 5, 7, 2, 4, 6}]/120 - A72[{3}, {1, 6, 2, 4, 5, 7}]/80 - 
     A72[{3}, {1, 6, 2, 5, 4, 7}]/80 + A72[{3}, {1, 6, 4, 2, 5, 7}]/120 + 
     A72[{3}, {1, 6, 5, 2, 4, 7}]/120 + A72[{4}, {1, 2, 3, 5, 6, 7}]/240 + 
     A72[{4}, {1, 2, 3, 6, 5, 7}]/240 - A72[{4}, {1, 2, 3, 7, 5, 6}]/240 - 
     A72[{4}, {1, 2, 3, 7, 6, 5}]/240 - A72[{4}, {1, 2, 5, 3, 6, 7}]/80 - 
     A72[{4}, {1, 2, 5, 3, 7, 6}]/120 + A72[{4}, {1, 2, 5, 6, 3, 7}]/240 + 
     A72[{4}, {1, 2, 5, 6, 7, 3}]/240 + A72[{4}, {1, 2, 5, 7, 3, 6}]/120 - 
     A72[{4}, {1, 2, 6, 3, 5, 7}]/80 - A72[{4}, {1, 2, 6, 3, 7, 5}]/120 + 
     A72[{4}, {1, 2, 6, 5, 3, 7}]/240 + A72[{4}, {1, 2, 6, 5, 7, 3}]/240 + 
     A72[{4}, {1, 2, 6, 7, 3, 5}]/120 - A72[{4}, {1, 2, 7, 3, 5, 6}]/240 - 
     A72[{4}, {1, 2, 7, 3, 6, 5}]/240 + A72[{4}, {1, 2, 7, 5, 3, 6}]/80 - 
     A72[{4}, {1, 2, 7, 5, 6, 3}]/240 + A72[{4}, {1, 2, 7, 6, 3, 5}]/80 - 
     A72[{4}, {1, 2, 7, 6, 5, 3}]/240 + A72[{4}, {1, 3, 2, 5, 6, 7}]/240 + 
     A72[{4}, {1, 3, 2, 6, 5, 7}]/240 - A72[{4}, {1, 3, 2, 7, 5, 6}]/240 - 
     A72[{4}, {1, 3, 2, 7, 6, 5}]/240 - A72[{4}, {1, 3, 5, 2, 6, 7}]/80 - 
     A72[{4}, {1, 3, 5, 2, 7, 6}]/120 + A72[{4}, {1, 3, 5, 6, 2, 7}]/240 + 
     A72[{4}, {1, 3, 5, 7, 2, 6}]/120 - A72[{4}, {1, 3, 6, 2, 5, 7}]/80 - 
     A72[{4}, {1, 3, 6, 2, 7, 5}]/120 + A72[{4}, {1, 3, 6, 5, 2, 7}]/240 + 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/120 - A72[{4}, {1, 3, 7, 2, 5, 6}]/240 - 
     A72[{4}, {1, 3, 7, 2, 6, 5}]/240 + A72[{4}, {1, 3, 7, 5, 2, 6}]/80 + 
     A72[{4}, {1, 3, 7, 6, 2, 5}]/80 + A72[{4}, {1, 5, 2, 3, 6, 7}]/120 + 
     A72[{4}, {1, 5, 2, 3, 7, 6}]/80 + A72[{4}, {1, 5, 3, 2, 6, 7}]/120 + 
     A72[{4}, {1, 5, 3, 2, 7, 6}]/80 - A72[{4}, {1, 5, 6, 2, 3, 7}]/240 - 
     A72[{4}, {1, 5, 6, 3, 2, 7}]/240 - A72[{4}, {1, 5, 7, 2, 3, 6}]/80 - 
     A72[{4}, {1, 5, 7, 3, 2, 6}]/80 + A72[{4}, {1, 6, 2, 3, 5, 7}]/120 + 
     A72[{4}, {1, 6, 3, 2, 5, 7}]/120 - A72[{4}, {1, 6, 5, 2, 3, 7}]/240 - 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/240 + A72[{5}, {1, 2, 3, 4, 6, 7}]/240 + 
     A72[{5}, {1, 2, 3, 6, 4, 7}]/240 - A72[{5}, {1, 2, 3, 7, 4, 6}]/240 - 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/240 - A72[{5}, {1, 2, 4, 3, 6, 7}]/80 - 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/120 + A72[{5}, {1, 2, 4, 6, 3, 7}]/240 + 
     A72[{5}, {1, 2, 4, 6, 7, 3}]/240 + A72[{5}, {1, 2, 4, 7, 3, 6}]/120 - 
     A72[{5}, {1, 2, 6, 3, 4, 7}]/80 - A72[{5}, {1, 2, 6, 3, 7, 4}]/120 + 
     A72[{5}, {1, 2, 6, 4, 3, 7}]/240 + A72[{5}, {1, 2, 6, 4, 7, 3}]/240 + 
     A72[{5}, {1, 2, 6, 7, 3, 4}]/120 - A72[{5}, {1, 2, 7, 3, 4, 6}]/240 - 
     A72[{5}, {1, 2, 7, 3, 6, 4}]/240 + A72[{5}, {1, 2, 7, 4, 3, 6}]/80 - 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/240 + A72[{5}, {1, 2, 7, 6, 3, 4}]/80 - 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/240 + A72[{5}, {1, 3, 2, 4, 6, 7}]/240 + 
     A72[{5}, {1, 3, 2, 6, 4, 7}]/240 - A72[{5}, {1, 3, 2, 7, 4, 6}]/240 - 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/240 - A72[{5}, {1, 3, 4, 2, 6, 7}]/80 - 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/120 + A72[{5}, {1, 3, 4, 6, 2, 7}]/240 + 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/120 - A72[{5}, {1, 3, 6, 2, 4, 7}]/80 - 
     A72[{5}, {1, 3, 6, 2, 7, 4}]/120 + A72[{5}, {1, 3, 6, 4, 2, 7}]/240 + 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/120 - A72[{5}, {1, 3, 7, 2, 4, 6}]/240 - 
     A72[{5}, {1, 3, 7, 2, 6, 4}]/240 + A72[{5}, {1, 3, 7, 4, 2, 6}]/80 + 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/80 + A72[{5}, {1, 4, 2, 3, 6, 7}]/120 + 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/80 + A72[{5}, {1, 4, 3, 2, 6, 7}]/120 + 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/80 - A72[{5}, {1, 4, 6, 2, 3, 7}]/240 - 
     A72[{5}, {1, 4, 6, 3, 2, 7}]/240 - A72[{5}, {1, 4, 7, 2, 3, 6}]/80 - 
     A72[{5}, {1, 4, 7, 3, 2, 6}]/80 + A72[{5}, {1, 6, 2, 3, 4, 7}]/120 + 
     A72[{5}, {1, 6, 3, 2, 4, 7}]/120 - A72[{5}, {1, 6, 4, 2, 3, 7}]/240 - 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/240 + A72[{6}, {1, 2, 3, 4, 5, 7}]/240 + 
     A72[{6}, {1, 2, 3, 5, 4, 7}]/240 - A72[{6}, {1, 2, 3, 7, 4, 5}]/240 - 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/240 - A72[{6}, {1, 2, 4, 3, 5, 7}]/80 - 
     A72[{6}, {1, 2, 4, 3, 7, 5}]/120 + A72[{6}, {1, 2, 4, 5, 3, 7}]/240 + 
     A72[{6}, {1, 2, 4, 5, 7, 3}]/240 + A72[{6}, {1, 2, 4, 7, 3, 5}]/120 - 
     A72[{6}, {1, 2, 5, 3, 4, 7}]/80 - A72[{6}, {1, 2, 5, 3, 7, 4}]/120 + 
     A72[{6}, {1, 2, 5, 4, 3, 7}]/240 + A72[{6}, {1, 2, 5, 4, 7, 3}]/240 + 
     A72[{6}, {1, 2, 5, 7, 3, 4}]/120 - A72[{6}, {1, 2, 7, 3, 4, 5}]/240 - 
     A72[{6}, {1, 2, 7, 3, 5, 4}]/240 + A72[{6}, {1, 2, 7, 4, 3, 5}]/80 - 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/240 + A72[{6}, {1, 2, 7, 5, 3, 4}]/80 - 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/240 + A72[{6}, {1, 3, 2, 4, 5, 7}]/240 + 
     A72[{6}, {1, 3, 2, 5, 4, 7}]/240 - A72[{6}, {1, 3, 2, 7, 4, 5}]/240 - 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/240 - A72[{6}, {1, 3, 4, 2, 5, 7}]/80 - 
     A72[{6}, {1, 3, 4, 2, 7, 5}]/120 + A72[{6}, {1, 3, 4, 5, 2, 7}]/240 + 
     A72[{6}, {1, 3, 4, 7, 2, 5}]/120 - A72[{6}, {1, 3, 5, 2, 4, 7}]/80 - 
     A72[{6}, {1, 3, 5, 2, 7, 4}]/120 + A72[{6}, {1, 3, 5, 4, 2, 7}]/240 + 
     A72[{6}, {1, 3, 5, 7, 2, 4}]/120 - A72[{6}, {1, 3, 7, 2, 4, 5}]/240 - 
     A72[{6}, {1, 3, 7, 2, 5, 4}]/240 + A72[{6}, {1, 3, 7, 4, 2, 5}]/80 + 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/80 + A72[{6}, {1, 4, 2, 3, 5, 7}]/120 + 
     A72[{6}, {1, 4, 2, 3, 7, 5}]/80 + A72[{6}, {1, 4, 3, 2, 5, 7}]/120 + 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/80 - A72[{6}, {1, 4, 5, 2, 3, 7}]/240 - 
     A72[{6}, {1, 4, 5, 3, 2, 7}]/240 - A72[{6}, {1, 4, 7, 2, 3, 5}]/80 - 
     A72[{6}, {1, 4, 7, 3, 2, 5}]/80 + A72[{6}, {1, 5, 2, 3, 4, 7}]/120 + 
     A72[{6}, {1, 5, 3, 2, 4, 7}]/120 - A72[{6}, {1, 5, 4, 2, 3, 7}]/240 - 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/240 + A72[{7}, {1, 2, 4, 3, 5, 6}]/40 + 
     A72[{7}, {1, 2, 4, 3, 6, 5}]/40 - A72[{7}, {1, 2, 4, 5, 3, 6}]/40 - 
     A72[{7}, {1, 2, 4, 6, 3, 5}]/40 + A72[{7}, {1, 2, 5, 3, 4, 6}]/40 + 
     A72[{7}, {1, 2, 5, 3, 6, 4}]/40 - A72[{7}, {1, 2, 5, 4, 3, 6}]/40 - 
     A72[{7}, {1, 2, 5, 6, 3, 4}]/40 + A72[{7}, {1, 2, 6, 3, 4, 5}]/40 + 
     A72[{7}, {1, 2, 6, 3, 5, 4}]/40 - A72[{7}, {1, 2, 6, 4, 3, 5}]/40 - 
     A72[{7}, {1, 2, 6, 5, 3, 4}]/40 + A72[{7}, {1, 3, 4, 2, 5, 6}]/40 + 
     A72[{7}, {1, 3, 4, 2, 6, 5}]/40 - A72[{7}, {1, 3, 4, 5, 2, 6}]/40 - 
     A72[{7}, {1, 3, 4, 6, 2, 5}]/40 + A72[{7}, {1, 3, 5, 2, 4, 6}]/40 + 
     A72[{7}, {1, 3, 5, 2, 6, 4}]/40 - A72[{7}, {1, 3, 5, 4, 2, 6}]/40 - 
     A72[{7}, {1, 3, 5, 6, 2, 4}]/40 + A72[{7}, {1, 3, 6, 2, 4, 5}]/40 + 
     A72[{7}, {1, 3, 6, 2, 5, 4}]/40 - A72[{7}, {1, 3, 6, 4, 2, 5}]/40 - 
     A72[{7}, {1, 3, 6, 5, 2, 4}]/40 - A72[{7}, {1, 4, 2, 3, 5, 6}]/40 - 
     A72[{7}, {1, 4, 2, 3, 6, 5}]/40 - A72[{7}, {1, 4, 3, 2, 5, 6}]/40 - 
     A72[{7}, {1, 4, 3, 2, 6, 5}]/40 + A72[{7}, {1, 4, 5, 2, 3, 6}]/40 + 
     A72[{7}, {1, 4, 5, 3, 2, 6}]/40 + A72[{7}, {1, 4, 6, 2, 3, 5}]/40 + 
     A72[{7}, {1, 4, 6, 3, 2, 5}]/40 - A72[{7}, {1, 5, 2, 3, 4, 6}]/40 - 
     A72[{7}, {1, 5, 3, 2, 4, 6}]/40 + A72[{7}, {1, 5, 4, 2, 3, 6}]/40 + 
     A72[{7}, {1, 5, 4, 3, 2, 6}]/40
 
A72rep[9, 1] = A72[{1}, {2, 4, 3, 5, 6, 7}]/80 + A72[{1}, {2, 4, 3, 5, 7, 6}]/
      80 - A72[{1}, {2, 4, 3, 6, 7, 5}]/80 - A72[{1}, {2, 4, 3, 7, 6, 5}]/
      80 - A72[{1}, {2, 4, 5, 6, 3, 7}]/80 - A72[{1}, {2, 4, 5, 7, 3, 6}]/
      80 + A72[{1}, {2, 4, 6, 7, 3, 5}]/80 + A72[{1}, {2, 4, 7, 6, 3, 5}]/
      80 + A72[{1}, {2, 5, 3, 4, 6, 7}]/80 + A72[{1}, {2, 5, 3, 4, 7, 6}]/
      80 - A72[{1}, {2, 5, 4, 6, 3, 7}]/80 - A72[{1}, {2, 5, 4, 7, 3, 6}]/
      80 - A72[{1}, {2, 6, 3, 4, 5, 7}]/80 - A72[{1}, {2, 6, 3, 5, 4, 7}]/
      80 + A72[{1}, {2, 6, 4, 5, 3, 7}]/80 + A72[{1}, {2, 6, 5, 4, 3, 7}]/
      80 + A72[{2}, {1, 4, 3, 5, 6, 7}]/80 + A72[{2}, {1, 4, 3, 5, 7, 6}]/
      80 - A72[{2}, {1, 4, 3, 6, 7, 5}]/80 - A72[{2}, {1, 4, 3, 7, 6, 5}]/
      80 - A72[{2}, {1, 4, 5, 6, 3, 7}]/80 - A72[{2}, {1, 4, 5, 7, 3, 6}]/
      80 + A72[{2}, {1, 4, 6, 7, 3, 5}]/80 + A72[{2}, {1, 4, 7, 6, 3, 5}]/
      80 + A72[{2}, {1, 5, 3, 4, 6, 7}]/80 + A72[{2}, {1, 5, 3, 4, 7, 6}]/
      80 - A72[{2}, {1, 5, 4, 6, 3, 7}]/80 - A72[{2}, {1, 5, 4, 7, 3, 6}]/
      80 - A72[{2}, {1, 6, 3, 4, 5, 7}]/80 - A72[{2}, {1, 6, 3, 5, 4, 7}]/
      80 + A72[{2}, {1, 6, 4, 5, 3, 7}]/80 + A72[{2}, {1, 6, 5, 4, 3, 7}]/
      80 + A72[{3}, {1, 4, 2, 5, 6, 7}]/80 + A72[{3}, {1, 4, 2, 5, 7, 6}]/
      80 - A72[{3}, {1, 4, 2, 6, 7, 5}]/80 - A72[{3}, {1, 4, 2, 7, 6, 5}]/
      80 - A72[{3}, {1, 4, 5, 6, 2, 7}]/80 - A72[{3}, {1, 4, 5, 7, 2, 6}]/
      80 + A72[{3}, {1, 4, 6, 7, 2, 5}]/80 + A72[{3}, {1, 4, 7, 6, 2, 5}]/
      80 + A72[{3}, {1, 5, 2, 4, 6, 7}]/80 + A72[{3}, {1, 5, 2, 4, 7, 6}]/
      80 - A72[{3}, {1, 5, 4, 6, 2, 7}]/80 - A72[{3}, {1, 5, 4, 7, 2, 6}]/
      80 - A72[{3}, {1, 6, 2, 4, 5, 7}]/80 - A72[{3}, {1, 6, 2, 5, 4, 7}]/
      80 + A72[{3}, {1, 6, 4, 5, 2, 7}]/80 + A72[{3}, {1, 6, 5, 4, 2, 7}]/
      80 - A72[{4}, {1, 2, 3, 5, 6, 7}]/80 - A72[{4}, {1, 2, 3, 5, 7, 6}]/
      80 + A72[{4}, {1, 2, 3, 6, 7, 5}]/80 + A72[{4}, {1, 2, 3, 7, 6, 5}]/
      80 + A72[{4}, {1, 2, 5, 3, 6, 7}]/80 + A72[{4}, {1, 2, 5, 3, 7, 6}]/
      80 + A72[{4}, {1, 2, 5, 6, 3, 7}]/80 - A72[{4}, {1, 2, 5, 6, 7, 3}]/
      80 + A72[{4}, {1, 2, 5, 7, 3, 6}]/80 - A72[{4}, {1, 2, 5, 7, 6, 3}]/
      80 - A72[{4}, {1, 2, 6, 3, 7, 5}]/80 - A72[{4}, {1, 2, 6, 7, 3, 5}]/
      80 + A72[{4}, {1, 2, 6, 7, 5, 3}]/80 - A72[{4}, {1, 2, 7, 3, 6, 5}]/
      80 - A72[{4}, {1, 2, 7, 6, 3, 5}]/80 + A72[{4}, {1, 2, 7, 6, 5, 3}]/
      80 - A72[{4}, {1, 3, 2, 5, 6, 7}]/80 - A72[{4}, {1, 3, 2, 5, 7, 6}]/
      80 + A72[{4}, {1, 3, 2, 6, 7, 5}]/80 + A72[{4}, {1, 3, 2, 7, 6, 5}]/
      80 + A72[{4}, {1, 3, 5, 2, 6, 7}]/80 + A72[{4}, {1, 3, 5, 2, 7, 6}]/
      80 + A72[{4}, {1, 3, 5, 6, 2, 7}]/80 + A72[{4}, {1, 3, 5, 7, 2, 6}]/
      80 - A72[{4}, {1, 3, 6, 2, 7, 5}]/80 - A72[{4}, {1, 3, 6, 7, 2, 5}]/
      80 - A72[{4}, {1, 3, 7, 2, 6, 5}]/80 - A72[{4}, {1, 3, 7, 6, 2, 5}]/
      80 - A72[{4}, {1, 5, 2, 3, 6, 7}]/80 - A72[{4}, {1, 5, 2, 3, 7, 6}]/
      80 - A72[{4}, {1, 5, 3, 2, 6, 7}]/80 - A72[{4}, {1, 5, 3, 2, 7, 6}]/
      80 + A72[{4}, {1, 6, 2, 3, 5, 7}]/80 + A72[{4}, {1, 6, 3, 2, 5, 7}]/
      80 - A72[{4}, {1, 6, 5, 2, 3, 7}]/80 - A72[{4}, {1, 6, 5, 3, 2, 7}]/
      80 - A72[{5}, {1, 2, 3, 4, 6, 7}]/80 - A72[{5}, {1, 2, 3, 4, 7, 6}]/
      80 + A72[{5}, {1, 2, 3, 6, 7, 4}]/80 + A72[{5}, {1, 2, 3, 7, 6, 4}]/
      80 + A72[{5}, {1, 2, 4, 3, 6, 7}]/80 + A72[{5}, {1, 2, 4, 3, 7, 6}]/
      80 + A72[{5}, {1, 2, 4, 6, 3, 7}]/80 - A72[{5}, {1, 2, 4, 6, 7, 3}]/
      80 + A72[{5}, {1, 2, 4, 7, 3, 6}]/80 - A72[{5}, {1, 2, 4, 7, 6, 3}]/
      80 - A72[{5}, {1, 2, 6, 3, 7, 4}]/80 - A72[{5}, {1, 2, 6, 7, 3, 4}]/
      80 + A72[{5}, {1, 2, 6, 7, 4, 3}]/80 - A72[{5}, {1, 2, 7, 3, 6, 4}]/
      80 - A72[{5}, {1, 2, 7, 6, 3, 4}]/80 + A72[{5}, {1, 2, 7, 6, 4, 3}]/
      80 - A72[{5}, {1, 3, 2, 4, 6, 7}]/80 - A72[{5}, {1, 3, 2, 4, 7, 6}]/
      80 + A72[{5}, {1, 3, 2, 6, 7, 4}]/80 + A72[{5}, {1, 3, 2, 7, 6, 4}]/
      80 + A72[{5}, {1, 3, 4, 2, 6, 7}]/80 + A72[{5}, {1, 3, 4, 2, 7, 6}]/
      80 + A72[{5}, {1, 3, 4, 6, 2, 7}]/80 + A72[{5}, {1, 3, 4, 7, 2, 6}]/
      80 - A72[{5}, {1, 3, 6, 2, 7, 4}]/80 - A72[{5}, {1, 3, 6, 7, 2, 4}]/
      80 - A72[{5}, {1, 3, 7, 2, 6, 4}]/80 - A72[{5}, {1, 3, 7, 6, 2, 4}]/
      80 - A72[{5}, {1, 4, 2, 3, 6, 7}]/80 - A72[{5}, {1, 4, 2, 3, 7, 6}]/
      80 - A72[{5}, {1, 4, 3, 2, 6, 7}]/80 - A72[{5}, {1, 4, 3, 2, 7, 6}]/
      80 + A72[{5}, {1, 6, 2, 3, 4, 7}]/80 + A72[{5}, {1, 6, 3, 2, 4, 7}]/
      80 - A72[{5}, {1, 6, 4, 2, 3, 7}]/80 - A72[{5}, {1, 6, 4, 3, 2, 7}]/
      80 + A72[{6}, {1, 2, 3, 4, 5, 7}]/80 + A72[{6}, {1, 2, 3, 5, 4, 7}]/
      80 - A72[{6}, {1, 2, 3, 7, 4, 5}]/80 - A72[{6}, {1, 2, 3, 7, 5, 4}]/
      80 - A72[{6}, {1, 2, 4, 3, 5, 7}]/80 - A72[{6}, {1, 2, 4, 5, 3, 7}]/
      80 + A72[{6}, {1, 2, 4, 5, 7, 3}]/80 - A72[{6}, {1, 2, 5, 3, 4, 7}]/
      80 - A72[{6}, {1, 2, 5, 4, 3, 7}]/80 + A72[{6}, {1, 2, 5, 4, 7, 3}]/
      80 + A72[{6}, {1, 2, 7, 3, 4, 5}]/80 + A72[{6}, {1, 2, 7, 3, 5, 4}]/
      80 + A72[{6}, {1, 2, 7, 4, 3, 5}]/80 - A72[{6}, {1, 2, 7, 4, 5, 3}]/
      80 + A72[{6}, {1, 2, 7, 5, 3, 4}]/80 - A72[{6}, {1, 2, 7, 5, 4, 3}]/
      80 + A72[{6}, {1, 3, 2, 4, 5, 7}]/80 + A72[{6}, {1, 3, 2, 5, 4, 7}]/
      80 - A72[{6}, {1, 3, 2, 7, 4, 5}]/80 - A72[{6}, {1, 3, 2, 7, 5, 4}]/
      80 - A72[{6}, {1, 3, 4, 2, 5, 7}]/80 - A72[{6}, {1, 3, 4, 5, 2, 7}]/
      80 - A72[{6}, {1, 3, 5, 2, 4, 7}]/80 - A72[{6}, {1, 3, 5, 4, 2, 7}]/
      80 + A72[{6}, {1, 3, 7, 2, 4, 5}]/80 + A72[{6}, {1, 3, 7, 2, 5, 4}]/
      80 + A72[{6}, {1, 3, 7, 4, 2, 5}]/80 + A72[{6}, {1, 3, 7, 5, 2, 4}]/
      80 + A72[{6}, {1, 4, 2, 3, 7, 5}]/80 + A72[{6}, {1, 4, 3, 2, 7, 5}]/
      80 + A72[{6}, {1, 4, 5, 2, 3, 7}]/80 + A72[{6}, {1, 4, 5, 3, 2, 7}]/
      80 - A72[{6}, {1, 4, 7, 2, 3, 5}]/80 - A72[{6}, {1, 4, 7, 3, 2, 5}]/
      80 + A72[{6}, {1, 5, 4, 2, 3, 7}]/80 + A72[{6}, {1, 5, 4, 3, 2, 7}]/
      80 + A72[{7}, {1, 2, 3, 4, 5, 6}]/80 + A72[{7}, {1, 2, 3, 5, 4, 6}]/
      80 - A72[{7}, {1, 2, 3, 6, 4, 5}]/80 - A72[{7}, {1, 2, 3, 6, 5, 4}]/
      80 - A72[{7}, {1, 2, 4, 3, 5, 6}]/80 - A72[{7}, {1, 2, 4, 5, 3, 6}]/
      80 + A72[{7}, {1, 2, 4, 5, 6, 3}]/80 - A72[{7}, {1, 2, 5, 3, 4, 6}]/
      80 - A72[{7}, {1, 2, 5, 4, 3, 6}]/80 + A72[{7}, {1, 2, 5, 4, 6, 3}]/
      80 + A72[{7}, {1, 2, 6, 3, 4, 5}]/80 + A72[{7}, {1, 2, 6, 3, 5, 4}]/
      80 + A72[{7}, {1, 2, 6, 4, 3, 5}]/80 - A72[{7}, {1, 2, 6, 4, 5, 3}]/
      80 + A72[{7}, {1, 2, 6, 5, 3, 4}]/80 - A72[{7}, {1, 2, 6, 5, 4, 3}]/
      80 + A72[{7}, {1, 3, 2, 4, 5, 6}]/80 + A72[{7}, {1, 3, 2, 5, 4, 6}]/
      80 - A72[{7}, {1, 3, 2, 6, 4, 5}]/80 - A72[{7}, {1, 3, 2, 6, 5, 4}]/
      80 - A72[{7}, {1, 3, 4, 2, 5, 6}]/80 - A72[{7}, {1, 3, 4, 5, 2, 6}]/
      80 - A72[{7}, {1, 3, 5, 2, 4, 6}]/80 - A72[{7}, {1, 3, 5, 4, 2, 6}]/
      80 + A72[{7}, {1, 3, 6, 2, 4, 5}]/80 + A72[{7}, {1, 3, 6, 2, 5, 4}]/
      80 + A72[{7}, {1, 3, 6, 4, 2, 5}]/80 + A72[{7}, {1, 3, 6, 5, 2, 4}]/
      80 + A72[{7}, {1, 4, 2, 3, 6, 5}]/80 + A72[{7}, {1, 4, 3, 2, 6, 5}]/
      80 + A72[{7}, {1, 4, 5, 2, 3, 6}]/80 + A72[{7}, {1, 4, 5, 3, 2, 6}]/
      80 - A72[{7}, {1, 4, 6, 2, 3, 5}]/80 - A72[{7}, {1, 4, 6, 3, 2, 5}]/
      80 + A72[{7}, {1, 5, 4, 2, 3, 6}]/80 + A72[{7}, {1, 5, 4, 3, 2, 6}]/80
 
A72rep[10, 1] = A72[{1}, {2, 3, 4, 5, 6, 7}]/144 - 
     A72[{1}, {2, 3, 4, 5, 7, 6}]/144 + A72[{1}, {2, 3, 4, 6, 5, 7}]/144 - 
     A72[{1}, {2, 3, 4, 7, 5, 6}]/144 + A72[{1}, {2, 3, 5, 4, 6, 7}]/144 - 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/144 + A72[{1}, {2, 3, 5, 6, 4, 7}]/144 - 
     A72[{1}, {2, 3, 5, 7, 4, 6}]/144 - A72[{1}, {2, 3, 6, 4, 5, 7}]/72 + 
     A72[{1}, {2, 3, 6, 4, 7, 5}]/144 - A72[{1}, {2, 3, 6, 5, 4, 7}]/72 + 
     A72[{1}, {2, 3, 6, 5, 7, 4}]/144 + A72[{1}, {2, 3, 6, 7, 4, 5}]/144 + 
     A72[{1}, {2, 3, 6, 7, 5, 4}]/144 + A72[{1}, {2, 3, 7, 4, 5, 6}]/72 - 
     A72[{1}, {2, 3, 7, 4, 6, 5}]/144 + A72[{1}, {2, 3, 7, 5, 4, 6}]/72 - 
     A72[{1}, {2, 3, 7, 5, 6, 4}]/144 - A72[{1}, {2, 3, 7, 6, 4, 5}]/144 - 
     A72[{1}, {2, 3, 7, 6, 5, 4}]/144 - A72[{1}, {2, 4, 3, 5, 6, 7}]/144 + 
     A72[{1}, {2, 4, 3, 5, 7, 6}]/144 - A72[{1}, {2, 4, 3, 6, 7, 5}]/144 + 
     A72[{1}, {2, 4, 3, 7, 6, 5}]/144 - A72[{1}, {2, 4, 5, 6, 3, 7}]/144 + 
     A72[{1}, {2, 4, 5, 7, 3, 6}]/144 - A72[{1}, {2, 4, 6, 7, 3, 5}]/144 + 
     A72[{1}, {2, 4, 7, 6, 3, 5}]/144 - A72[{1}, {2, 5, 3, 4, 6, 7}]/144 + 
     A72[{1}, {2, 5, 3, 4, 7, 6}]/144 - A72[{1}, {2, 5, 4, 6, 3, 7}]/144 + 
     A72[{1}, {2, 5, 4, 7, 3, 6}]/144 + A72[{1}, {2, 6, 3, 4, 5, 7}]/144 + 
     A72[{1}, {2, 6, 3, 5, 4, 7}]/144 + A72[{1}, {2, 6, 4, 5, 3, 7}]/144 + 
     A72[{1}, {2, 6, 5, 4, 3, 7}]/144 + A72[{2}, {1, 3, 4, 5, 6, 7}]/144 - 
     A72[{2}, {1, 3, 4, 5, 7, 6}]/144 + A72[{2}, {1, 3, 4, 6, 5, 7}]/144 - 
     A72[{2}, {1, 3, 4, 7, 5, 6}]/144 + A72[{2}, {1, 3, 5, 4, 6, 7}]/144 - 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/144 + A72[{2}, {1, 3, 5, 6, 4, 7}]/144 - 
     A72[{2}, {1, 3, 5, 7, 4, 6}]/144 - A72[{2}, {1, 3, 6, 4, 5, 7}]/72 + 
     A72[{2}, {1, 3, 6, 4, 7, 5}]/144 - A72[{2}, {1, 3, 6, 5, 4, 7}]/72 + 
     A72[{2}, {1, 3, 6, 5, 7, 4}]/144 + A72[{2}, {1, 3, 6, 7, 4, 5}]/144 + 
     A72[{2}, {1, 3, 6, 7, 5, 4}]/144 + A72[{2}, {1, 3, 7, 4, 5, 6}]/72 - 
     A72[{2}, {1, 3, 7, 4, 6, 5}]/144 + A72[{2}, {1, 3, 7, 5, 4, 6}]/72 - 
     A72[{2}, {1, 3, 7, 5, 6, 4}]/144 - A72[{2}, {1, 3, 7, 6, 4, 5}]/144 - 
     A72[{2}, {1, 3, 7, 6, 5, 4}]/144 - A72[{2}, {1, 4, 3, 5, 6, 7}]/144 + 
     A72[{2}, {1, 4, 3, 5, 7, 6}]/144 - A72[{2}, {1, 4, 3, 6, 7, 5}]/144 + 
     A72[{2}, {1, 4, 3, 7, 6, 5}]/144 - A72[{2}, {1, 4, 5, 6, 3, 7}]/144 + 
     A72[{2}, {1, 4, 5, 7, 3, 6}]/144 - A72[{2}, {1, 4, 6, 7, 3, 5}]/144 + 
     A72[{2}, {1, 4, 7, 6, 3, 5}]/144 - A72[{2}, {1, 5, 3, 4, 6, 7}]/144 + 
     A72[{2}, {1, 5, 3, 4, 7, 6}]/144 - A72[{2}, {1, 5, 4, 6, 3, 7}]/144 + 
     A72[{2}, {1, 5, 4, 7, 3, 6}]/144 + A72[{2}, {1, 6, 3, 4, 5, 7}]/144 + 
     A72[{2}, {1, 6, 3, 5, 4, 7}]/144 + A72[{2}, {1, 6, 4, 5, 3, 7}]/144 + 
     A72[{2}, {1, 6, 5, 4, 3, 7}]/144 + A72[{3}, {1, 2, 4, 5, 6, 7}]/144 - 
     A72[{3}, {1, 2, 4, 5, 7, 6}]/144 + A72[{3}, {1, 2, 4, 6, 5, 7}]/144 - 
     A72[{3}, {1, 2, 4, 7, 5, 6}]/144 + A72[{3}, {1, 2, 5, 4, 6, 7}]/144 - 
     A72[{3}, {1, 2, 5, 4, 7, 6}]/144 + A72[{3}, {1, 2, 5, 6, 4, 7}]/144 - 
     A72[{3}, {1, 2, 5, 7, 4, 6}]/144 - A72[{3}, {1, 2, 6, 4, 5, 7}]/72 + 
     A72[{3}, {1, 2, 6, 4, 7, 5}]/144 - A72[{3}, {1, 2, 6, 5, 4, 7}]/72 + 
     A72[{3}, {1, 2, 6, 5, 7, 4}]/144 + A72[{3}, {1, 2, 6, 7, 4, 5}]/144 + 
     A72[{3}, {1, 2, 6, 7, 5, 4}]/144 + A72[{3}, {1, 2, 7, 4, 5, 6}]/72 - 
     A72[{3}, {1, 2, 7, 4, 6, 5}]/144 + A72[{3}, {1, 2, 7, 5, 4, 6}]/72 - 
     A72[{3}, {1, 2, 7, 5, 6, 4}]/144 - A72[{3}, {1, 2, 7, 6, 4, 5}]/144 - 
     A72[{3}, {1, 2, 7, 6, 5, 4}]/144 - A72[{3}, {1, 4, 2, 5, 6, 7}]/144 + 
     A72[{3}, {1, 4, 2, 5, 7, 6}]/144 - A72[{3}, {1, 4, 2, 6, 7, 5}]/144 + 
     A72[{3}, {1, 4, 2, 7, 6, 5}]/144 - A72[{3}, {1, 4, 5, 6, 2, 7}]/144 + 
     A72[{3}, {1, 4, 5, 7, 2, 6}]/144 - A72[{3}, {1, 4, 6, 7, 2, 5}]/144 + 
     A72[{3}, {1, 4, 7, 6, 2, 5}]/144 - A72[{3}, {1, 5, 2, 4, 6, 7}]/144 + 
     A72[{3}, {1, 5, 2, 4, 7, 6}]/144 - A72[{3}, {1, 5, 4, 6, 2, 7}]/144 + 
     A72[{3}, {1, 5, 4, 7, 2, 6}]/144 + A72[{3}, {1, 6, 2, 4, 5, 7}]/144 + 
     A72[{3}, {1, 6, 2, 5, 4, 7}]/144 + A72[{3}, {1, 6, 4, 5, 2, 7}]/144 + 
     A72[{3}, {1, 6, 5, 4, 2, 7}]/144 - A72[{4}, {1, 2, 3, 6, 5, 7}]/72 + 
     A72[{4}, {1, 2, 3, 7, 5, 6}]/72 + A72[{4}, {1, 2, 6, 3, 5, 7}]/72 + 
     A72[{4}, {1, 2, 6, 5, 3, 7}]/72 - A72[{4}, {1, 2, 6, 5, 7, 3}]/72 - 
     A72[{4}, {1, 2, 7, 3, 5, 6}]/72 - A72[{4}, {1, 2, 7, 5, 3, 6}]/72 + 
     A72[{4}, {1, 2, 7, 5, 6, 3}]/72 - A72[{4}, {1, 3, 2, 6, 5, 7}]/72 + 
     A72[{4}, {1, 3, 2, 7, 5, 6}]/72 + A72[{4}, {1, 3, 6, 2, 5, 7}]/72 + 
     A72[{4}, {1, 3, 6, 5, 2, 7}]/72 - A72[{4}, {1, 3, 7, 2, 5, 6}]/72 - 
     A72[{4}, {1, 3, 7, 5, 2, 6}]/72 + A72[{4}, {1, 5, 2, 6, 3, 7}]/72 - 
     A72[{4}, {1, 5, 2, 7, 3, 6}]/72 + A72[{4}, {1, 5, 3, 6, 2, 7}]/72 - 
     A72[{4}, {1, 5, 3, 7, 2, 6}]/72 - A72[{4}, {1, 5, 6, 2, 3, 7}]/72 - 
     A72[{4}, {1, 5, 6, 3, 2, 7}]/72 + A72[{4}, {1, 5, 7, 2, 3, 6}]/72 + 
     A72[{4}, {1, 5, 7, 3, 2, 6}]/72 - A72[{4}, {1, 6, 2, 5, 3, 7}]/72 - 
     A72[{4}, {1, 6, 3, 5, 2, 7}]/72 - A72[{5}, {1, 2, 3, 6, 4, 7}]/72 + 
     A72[{5}, {1, 2, 3, 7, 4, 6}]/72 + A72[{5}, {1, 2, 6, 3, 4, 7}]/72 + 
     A72[{5}, {1, 2, 6, 4, 3, 7}]/72 - A72[{5}, {1, 2, 6, 4, 7, 3}]/72 - 
     A72[{5}, {1, 2, 7, 3, 4, 6}]/72 - A72[{5}, {1, 2, 7, 4, 3, 6}]/72 + 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/72 - A72[{5}, {1, 3, 2, 6, 4, 7}]/72 + 
     A72[{5}, {1, 3, 2, 7, 4, 6}]/72 + A72[{5}, {1, 3, 6, 2, 4, 7}]/72 + 
     A72[{5}, {1, 3, 6, 4, 2, 7}]/72 - A72[{5}, {1, 3, 7, 2, 4, 6}]/72 - 
     A72[{5}, {1, 3, 7, 4, 2, 6}]/72 + A72[{5}, {1, 4, 2, 6, 3, 7}]/72 - 
     A72[{5}, {1, 4, 2, 7, 3, 6}]/72 + A72[{5}, {1, 4, 3, 6, 2, 7}]/72 - 
     A72[{5}, {1, 4, 3, 7, 2, 6}]/72 - A72[{5}, {1, 4, 6, 2, 3, 7}]/72 - 
     A72[{5}, {1, 4, 6, 3, 2, 7}]/72 + A72[{5}, {1, 4, 7, 2, 3, 6}]/72 + 
     A72[{5}, {1, 4, 7, 3, 2, 6}]/72 - A72[{5}, {1, 6, 2, 4, 3, 7}]/72 - 
     A72[{5}, {1, 6, 3, 4, 2, 7}]/72 + A72[{6}, {1, 2, 3, 4, 5, 7}]/72 + 
     A72[{6}, {1, 2, 3, 5, 4, 7}]/72 - A72[{6}, {1, 2, 3, 7, 4, 5}]/72 - 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/72 - A72[{6}, {1, 2, 4, 3, 5, 7}]/72 - 
     A72[{6}, {1, 2, 4, 5, 3, 7}]/72 + A72[{6}, {1, 2, 4, 5, 7, 3}]/72 - 
     A72[{6}, {1, 2, 5, 3, 4, 7}]/72 - A72[{6}, {1, 2, 5, 4, 3, 7}]/72 + 
     A72[{6}, {1, 2, 5, 4, 7, 3}]/72 + A72[{6}, {1, 2, 7, 3, 4, 5}]/72 + 
     A72[{6}, {1, 2, 7, 3, 5, 4}]/72 + A72[{6}, {1, 2, 7, 4, 3, 5}]/72 - 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/72 + A72[{6}, {1, 2, 7, 5, 3, 4}]/72 - 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/72 + A72[{6}, {1, 3, 2, 4, 5, 7}]/72 + 
     A72[{6}, {1, 3, 2, 5, 4, 7}]/72 - A72[{6}, {1, 3, 2, 7, 4, 5}]/72 - 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/72 - A72[{6}, {1, 3, 4, 2, 5, 7}]/72 - 
     A72[{6}, {1, 3, 4, 5, 2, 7}]/72 - A72[{6}, {1, 3, 5, 2, 4, 7}]/72 - 
     A72[{6}, {1, 3, 5, 4, 2, 7}]/72 + A72[{6}, {1, 3, 7, 2, 4, 5}]/72 + 
     A72[{6}, {1, 3, 7, 2, 5, 4}]/72 + A72[{6}, {1, 3, 7, 4, 2, 5}]/72 + 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/72 + A72[{6}, {1, 4, 2, 3, 7, 5}]/72 + 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/72 + A72[{6}, {1, 4, 5, 2, 3, 7}]/72 + 
     A72[{6}, {1, 4, 5, 3, 2, 7}]/72 - A72[{6}, {1, 4, 7, 2, 3, 5}]/72 - 
     A72[{6}, {1, 4, 7, 3, 2, 5}]/72 + A72[{6}, {1, 5, 4, 2, 3, 7}]/72 + 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/72 - A72[{7}, {1, 2, 3, 4, 5, 6}]/72 - 
     A72[{7}, {1, 2, 3, 5, 4, 6}]/72 + A72[{7}, {1, 2, 3, 6, 4, 5}]/72 + 
     A72[{7}, {1, 2, 3, 6, 5, 4}]/72 + A72[{7}, {1, 2, 4, 3, 5, 6}]/72 + 
     A72[{7}, {1, 2, 4, 5, 3, 6}]/72 - A72[{7}, {1, 2, 4, 5, 6, 3}]/72 + 
     A72[{7}, {1, 2, 5, 3, 4, 6}]/72 + A72[{7}, {1, 2, 5, 4, 3, 6}]/72 - 
     A72[{7}, {1, 2, 5, 4, 6, 3}]/72 - A72[{7}, {1, 2, 6, 3, 4, 5}]/72 - 
     A72[{7}, {1, 2, 6, 3, 5, 4}]/72 - A72[{7}, {1, 2, 6, 4, 3, 5}]/72 + 
     A72[{7}, {1, 2, 6, 4, 5, 3}]/72 - A72[{7}, {1, 2, 6, 5, 3, 4}]/72 + 
     A72[{7}, {1, 2, 6, 5, 4, 3}]/72 - A72[{7}, {1, 3, 2, 4, 5, 6}]/72 - 
     A72[{7}, {1, 3, 2, 5, 4, 6}]/72 + A72[{7}, {1, 3, 2, 6, 4, 5}]/72 + 
     A72[{7}, {1, 3, 2, 6, 5, 4}]/72 + A72[{7}, {1, 3, 4, 2, 5, 6}]/72 + 
     A72[{7}, {1, 3, 4, 5, 2, 6}]/72 + A72[{7}, {1, 3, 5, 2, 4, 6}]/72 + 
     A72[{7}, {1, 3, 5, 4, 2, 6}]/72 - A72[{7}, {1, 3, 6, 2, 4, 5}]/72 - 
     A72[{7}, {1, 3, 6, 2, 5, 4}]/72 - A72[{7}, {1, 3, 6, 4, 2, 5}]/72 - 
     A72[{7}, {1, 3, 6, 5, 2, 4}]/72 - A72[{7}, {1, 4, 2, 3, 6, 5}]/72 - 
     A72[{7}, {1, 4, 3, 2, 6, 5}]/72 - A72[{7}, {1, 4, 5, 2, 3, 6}]/72 - 
     A72[{7}, {1, 4, 5, 3, 2, 6}]/72 + A72[{7}, {1, 4, 6, 2, 3, 5}]/72 + 
     A72[{7}, {1, 4, 6, 3, 2, 5}]/72 - A72[{7}, {1, 5, 4, 2, 3, 6}]/72 - 
     A72[{7}, {1, 5, 4, 3, 2, 6}]/72
 
A72rep[10, 2] = A72[{1}, {2, 3, 4, 5, 6, 7}]/144 - 
     A72[{1}, {2, 3, 4, 5, 7, 6}]/144 + A72[{1}, {2, 3, 4, 6, 5, 7}]/144 - 
     A72[{1}, {2, 3, 4, 7, 5, 6}]/144 + A72[{1}, {2, 3, 5, 4, 6, 7}]/144 - 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/144 + A72[{1}, {2, 3, 5, 6, 4, 7}]/144 - 
     A72[{1}, {2, 3, 5, 7, 4, 6}]/144 - A72[{1}, {2, 3, 6, 4, 5, 7}]/72 + 
     A72[{1}, {2, 3, 6, 4, 7, 5}]/144 - A72[{1}, {2, 3, 6, 5, 4, 7}]/72 + 
     A72[{1}, {2, 3, 6, 5, 7, 4}]/144 + A72[{1}, {2, 3, 6, 7, 4, 5}]/144 + 
     A72[{1}, {2, 3, 6, 7, 5, 4}]/144 + A72[{1}, {2, 3, 7, 4, 5, 6}]/72 - 
     A72[{1}, {2, 3, 7, 4, 6, 5}]/144 + A72[{1}, {2, 3, 7, 5, 4, 6}]/72 - 
     A72[{1}, {2, 3, 7, 5, 6, 4}]/144 - A72[{1}, {2, 3, 7, 6, 4, 5}]/144 - 
     A72[{1}, {2, 3, 7, 6, 5, 4}]/144 - A72[{1}, {2, 4, 5, 3, 6, 7}]/72 + 
     A72[{1}, {2, 4, 5, 3, 7, 6}]/72 - A72[{1}, {2, 4, 6, 3, 7, 5}]/72 + 
     A72[{1}, {2, 4, 7, 3, 6, 5}]/72 - A72[{1}, {2, 5, 4, 3, 6, 7}]/72 + 
     A72[{1}, {2, 5, 4, 3, 7, 6}]/72 + A72[{1}, {2, 6, 4, 3, 5, 7}]/72 + 
     A72[{1}, {2, 6, 5, 3, 4, 7}]/72 + A72[{2}, {1, 3, 4, 5, 6, 7}]/144 - 
     A72[{2}, {1, 3, 4, 5, 7, 6}]/144 + A72[{2}, {1, 3, 4, 6, 5, 7}]/144 - 
     A72[{2}, {1, 3, 4, 7, 5, 6}]/144 + A72[{2}, {1, 3, 5, 4, 6, 7}]/144 - 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/144 + A72[{2}, {1, 3, 5, 6, 4, 7}]/144 - 
     A72[{2}, {1, 3, 5, 7, 4, 6}]/144 - A72[{2}, {1, 3, 6, 4, 5, 7}]/72 + 
     A72[{2}, {1, 3, 6, 4, 7, 5}]/144 - A72[{2}, {1, 3, 6, 5, 4, 7}]/72 + 
     A72[{2}, {1, 3, 6, 5, 7, 4}]/144 + A72[{2}, {1, 3, 6, 7, 4, 5}]/144 + 
     A72[{2}, {1, 3, 6, 7, 5, 4}]/144 + A72[{2}, {1, 3, 7, 4, 5, 6}]/72 - 
     A72[{2}, {1, 3, 7, 4, 6, 5}]/144 + A72[{2}, {1, 3, 7, 5, 4, 6}]/72 - 
     A72[{2}, {1, 3, 7, 5, 6, 4}]/144 - A72[{2}, {1, 3, 7, 6, 4, 5}]/144 - 
     A72[{2}, {1, 3, 7, 6, 5, 4}]/144 - A72[{2}, {1, 4, 5, 3, 6, 7}]/72 + 
     A72[{2}, {1, 4, 5, 3, 7, 6}]/72 - A72[{2}, {1, 4, 6, 3, 7, 5}]/72 + 
     A72[{2}, {1, 4, 7, 3, 6, 5}]/72 - A72[{2}, {1, 5, 4, 3, 6, 7}]/72 + 
     A72[{2}, {1, 5, 4, 3, 7, 6}]/72 + A72[{2}, {1, 6, 4, 3, 5, 7}]/72 + 
     A72[{2}, {1, 6, 5, 3, 4, 7}]/72 + A72[{3}, {1, 2, 4, 5, 6, 7}]/144 - 
     A72[{3}, {1, 2, 4, 5, 7, 6}]/144 + A72[{3}, {1, 2, 4, 6, 5, 7}]/144 - 
     A72[{3}, {1, 2, 4, 7, 5, 6}]/144 + A72[{3}, {1, 2, 5, 4, 6, 7}]/144 - 
     A72[{3}, {1, 2, 5, 4, 7, 6}]/144 + A72[{3}, {1, 2, 5, 6, 4, 7}]/144 - 
     A72[{3}, {1, 2, 5, 7, 4, 6}]/144 - A72[{3}, {1, 2, 6, 4, 5, 7}]/72 + 
     A72[{3}, {1, 2, 6, 4, 7, 5}]/144 - A72[{3}, {1, 2, 6, 5, 4, 7}]/72 + 
     A72[{3}, {1, 2, 6, 5, 7, 4}]/144 + A72[{3}, {1, 2, 6, 7, 4, 5}]/144 + 
     A72[{3}, {1, 2, 6, 7, 5, 4}]/144 + A72[{3}, {1, 2, 7, 4, 5, 6}]/72 - 
     A72[{3}, {1, 2, 7, 4, 6, 5}]/144 + A72[{3}, {1, 2, 7, 5, 4, 6}]/72 - 
     A72[{3}, {1, 2, 7, 5, 6, 4}]/144 - A72[{3}, {1, 2, 7, 6, 4, 5}]/144 - 
     A72[{3}, {1, 2, 7, 6, 5, 4}]/144 - A72[{3}, {1, 4, 5, 2, 6, 7}]/72 + 
     A72[{3}, {1, 4, 5, 2, 7, 6}]/72 - A72[{3}, {1, 4, 6, 2, 7, 5}]/72 + 
     A72[{3}, {1, 4, 7, 2, 6, 5}]/72 - A72[{3}, {1, 5, 4, 2, 6, 7}]/72 + 
     A72[{3}, {1, 5, 4, 2, 7, 6}]/72 + A72[{3}, {1, 6, 4, 2, 5, 7}]/72 + 
     A72[{3}, {1, 6, 5, 2, 4, 7}]/72 - A72[{4}, {1, 2, 3, 5, 6, 7}]/144 + 
     A72[{4}, {1, 2, 3, 5, 7, 6}]/144 - A72[{4}, {1, 2, 3, 6, 5, 7}]/72 - 
     A72[{4}, {1, 2, 3, 6, 7, 5}]/144 + A72[{4}, {1, 2, 3, 7, 5, 6}]/72 + 
     A72[{4}, {1, 2, 3, 7, 6, 5}]/144 + A72[{4}, {1, 2, 5, 3, 6, 7}]/144 - 
     A72[{4}, {1, 2, 5, 3, 7, 6}]/144 + A72[{4}, {1, 2, 5, 6, 3, 7}]/144 - 
     A72[{4}, {1, 2, 5, 6, 7, 3}]/144 - A72[{4}, {1, 2, 5, 7, 3, 6}]/144 + 
     A72[{4}, {1, 2, 5, 7, 6, 3}]/144 + A72[{4}, {1, 2, 6, 3, 5, 7}]/72 + 
     A72[{4}, {1, 2, 6, 3, 7, 5}]/144 + A72[{4}, {1, 2, 6, 5, 3, 7}]/72 - 
     A72[{4}, {1, 2, 6, 5, 7, 3}]/72 + A72[{4}, {1, 2, 6, 7, 3, 5}]/144 - 
     A72[{4}, {1, 2, 6, 7, 5, 3}]/144 - A72[{4}, {1, 2, 7, 3, 5, 6}]/72 - 
     A72[{4}, {1, 2, 7, 3, 6, 5}]/144 - A72[{4}, {1, 2, 7, 5, 3, 6}]/72 + 
     A72[{4}, {1, 2, 7, 5, 6, 3}]/72 - A72[{4}, {1, 2, 7, 6, 3, 5}]/144 + 
     A72[{4}, {1, 2, 7, 6, 5, 3}]/144 - A72[{4}, {1, 3, 2, 5, 6, 7}]/144 + 
     A72[{4}, {1, 3, 2, 5, 7, 6}]/144 - A72[{4}, {1, 3, 2, 6, 5, 7}]/72 - 
     A72[{4}, {1, 3, 2, 6, 7, 5}]/144 + A72[{4}, {1, 3, 2, 7, 5, 6}]/72 + 
     A72[{4}, {1, 3, 2, 7, 6, 5}]/144 + A72[{4}, {1, 3, 5, 2, 6, 7}]/144 - 
     A72[{4}, {1, 3, 5, 2, 7, 6}]/144 + A72[{4}, {1, 3, 5, 6, 2, 7}]/144 - 
     A72[{4}, {1, 3, 5, 7, 2, 6}]/144 + A72[{4}, {1, 3, 6, 2, 5, 7}]/72 + 
     A72[{4}, {1, 3, 6, 2, 7, 5}]/144 + A72[{4}, {1, 3, 6, 5, 2, 7}]/72 + 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/144 - A72[{4}, {1, 3, 7, 2, 5, 6}]/72 - 
     A72[{4}, {1, 3, 7, 2, 6, 5}]/144 - A72[{4}, {1, 3, 7, 5, 2, 6}]/72 - 
     A72[{4}, {1, 3, 7, 6, 2, 5}]/144 + A72[{4}, {1, 5, 2, 3, 6, 7}]/144 - 
     A72[{4}, {1, 5, 2, 3, 7, 6}]/144 + A72[{4}, {1, 5, 3, 2, 6, 7}]/144 - 
     A72[{4}, {1, 5, 3, 2, 7, 6}]/144 - A72[{4}, {1, 5, 6, 2, 3, 7}]/72 - 
     A72[{4}, {1, 5, 6, 3, 2, 7}]/72 + A72[{4}, {1, 5, 7, 2, 3, 6}]/72 + 
     A72[{4}, {1, 5, 7, 3, 2, 6}]/72 - A72[{4}, {1, 6, 2, 3, 5, 7}]/144 - 
     A72[{4}, {1, 6, 3, 2, 5, 7}]/144 - A72[{4}, {1, 6, 5, 2, 3, 7}]/144 - 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/144 - A72[{5}, {1, 2, 3, 4, 6, 7}]/144 + 
     A72[{5}, {1, 2, 3, 4, 7, 6}]/144 - A72[{5}, {1, 2, 3, 6, 4, 7}]/72 - 
     A72[{5}, {1, 2, 3, 6, 7, 4}]/144 + A72[{5}, {1, 2, 3, 7, 4, 6}]/72 + 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/144 + A72[{5}, {1, 2, 4, 3, 6, 7}]/144 - 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/144 + A72[{5}, {1, 2, 4, 6, 3, 7}]/144 - 
     A72[{5}, {1, 2, 4, 6, 7, 3}]/144 - A72[{5}, {1, 2, 4, 7, 3, 6}]/144 + 
     A72[{5}, {1, 2, 4, 7, 6, 3}]/144 + A72[{5}, {1, 2, 6, 3, 4, 7}]/72 + 
     A72[{5}, {1, 2, 6, 3, 7, 4}]/144 + A72[{5}, {1, 2, 6, 4, 3, 7}]/72 - 
     A72[{5}, {1, 2, 6, 4, 7, 3}]/72 + A72[{5}, {1, 2, 6, 7, 3, 4}]/144 - 
     A72[{5}, {1, 2, 6, 7, 4, 3}]/144 - A72[{5}, {1, 2, 7, 3, 4, 6}]/72 - 
     A72[{5}, {1, 2, 7, 3, 6, 4}]/144 - A72[{5}, {1, 2, 7, 4, 3, 6}]/72 + 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/72 - A72[{5}, {1, 2, 7, 6, 3, 4}]/144 + 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/144 - A72[{5}, {1, 3, 2, 4, 6, 7}]/144 + 
     A72[{5}, {1, 3, 2, 4, 7, 6}]/144 - A72[{5}, {1, 3, 2, 6, 4, 7}]/72 - 
     A72[{5}, {1, 3, 2, 6, 7, 4}]/144 + A72[{5}, {1, 3, 2, 7, 4, 6}]/72 + 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/144 + A72[{5}, {1, 3, 4, 2, 6, 7}]/144 - 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/144 + A72[{5}, {1, 3, 4, 6, 2, 7}]/144 - 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/144 + A72[{5}, {1, 3, 6, 2, 4, 7}]/72 + 
     A72[{5}, {1, 3, 6, 2, 7, 4}]/144 + A72[{5}, {1, 3, 6, 4, 2, 7}]/72 + 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/144 - A72[{5}, {1, 3, 7, 2, 4, 6}]/72 - 
     A72[{5}, {1, 3, 7, 2, 6, 4}]/144 - A72[{5}, {1, 3, 7, 4, 2, 6}]/72 - 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/144 + A72[{5}, {1, 4, 2, 3, 6, 7}]/144 - 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/144 + A72[{5}, {1, 4, 3, 2, 6, 7}]/144 - 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/144 - A72[{5}, {1, 4, 6, 2, 3, 7}]/72 - 
     A72[{5}, {1, 4, 6, 3, 2, 7}]/72 + A72[{5}, {1, 4, 7, 2, 3, 6}]/72 + 
     A72[{5}, {1, 4, 7, 3, 2, 6}]/72 - A72[{5}, {1, 6, 2, 3, 4, 7}]/144 - 
     A72[{5}, {1, 6, 3, 2, 4, 7}]/144 - A72[{5}, {1, 6, 4, 2, 3, 7}]/144 - 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/144 + A72[{6}, {1, 2, 3, 4, 5, 7}]/48 + 
     A72[{6}, {1, 2, 3, 5, 4, 7}]/48 - A72[{6}, {1, 2, 3, 7, 4, 5}]/48 - 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/48 - A72[{6}, {1, 2, 4, 3, 5, 7}]/48 - 
     A72[{6}, {1, 2, 4, 5, 3, 7}]/48 + A72[{6}, {1, 2, 4, 5, 7, 3}]/48 - 
     A72[{6}, {1, 2, 5, 3, 4, 7}]/48 - A72[{6}, {1, 2, 5, 4, 3, 7}]/48 + 
     A72[{6}, {1, 2, 5, 4, 7, 3}]/48 + A72[{6}, {1, 2, 7, 3, 4, 5}]/48 + 
     A72[{6}, {1, 2, 7, 3, 5, 4}]/48 + A72[{6}, {1, 2, 7, 4, 3, 5}]/48 - 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/48 + A72[{6}, {1, 2, 7, 5, 3, 4}]/48 - 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/48 + A72[{6}, {1, 3, 2, 4, 5, 7}]/48 + 
     A72[{6}, {1, 3, 2, 5, 4, 7}]/48 - A72[{6}, {1, 3, 2, 7, 4, 5}]/48 - 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/48 - A72[{6}, {1, 3, 4, 2, 5, 7}]/48 - 
     A72[{6}, {1, 3, 4, 5, 2, 7}]/48 - A72[{6}, {1, 3, 5, 2, 4, 7}]/48 - 
     A72[{6}, {1, 3, 5, 4, 2, 7}]/48 + A72[{6}, {1, 3, 7, 2, 4, 5}]/48 + 
     A72[{6}, {1, 3, 7, 2, 5, 4}]/48 + A72[{6}, {1, 3, 7, 4, 2, 5}]/48 + 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/48 + A72[{6}, {1, 4, 2, 3, 7, 5}]/48 + 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/48 + A72[{6}, {1, 4, 5, 2, 3, 7}]/48 + 
     A72[{6}, {1, 4, 5, 3, 2, 7}]/48 - A72[{6}, {1, 4, 7, 2, 3, 5}]/48 - 
     A72[{6}, {1, 4, 7, 3, 2, 5}]/48 + A72[{6}, {1, 5, 4, 2, 3, 7}]/48 + 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/48 - A72[{7}, {1, 2, 3, 4, 5, 6}]/48 - 
     A72[{7}, {1, 2, 3, 5, 4, 6}]/48 + A72[{7}, {1, 2, 3, 6, 4, 5}]/48 + 
     A72[{7}, {1, 2, 3, 6, 5, 4}]/48 + A72[{7}, {1, 2, 4, 3, 5, 6}]/48 + 
     A72[{7}, {1, 2, 4, 5, 3, 6}]/48 - A72[{7}, {1, 2, 4, 5, 6, 3}]/48 + 
     A72[{7}, {1, 2, 5, 3, 4, 6}]/48 + A72[{7}, {1, 2, 5, 4, 3, 6}]/48 - 
     A72[{7}, {1, 2, 5, 4, 6, 3}]/48 - A72[{7}, {1, 2, 6, 3, 4, 5}]/48 - 
     A72[{7}, {1, 2, 6, 3, 5, 4}]/48 - A72[{7}, {1, 2, 6, 4, 3, 5}]/48 + 
     A72[{7}, {1, 2, 6, 4, 5, 3}]/48 - A72[{7}, {1, 2, 6, 5, 3, 4}]/48 + 
     A72[{7}, {1, 2, 6, 5, 4, 3}]/48 - A72[{7}, {1, 3, 2, 4, 5, 6}]/48 - 
     A72[{7}, {1, 3, 2, 5, 4, 6}]/48 + A72[{7}, {1, 3, 2, 6, 4, 5}]/48 + 
     A72[{7}, {1, 3, 2, 6, 5, 4}]/48 + A72[{7}, {1, 3, 4, 2, 5, 6}]/48 + 
     A72[{7}, {1, 3, 4, 5, 2, 6}]/48 + A72[{7}, {1, 3, 5, 2, 4, 6}]/48 + 
     A72[{7}, {1, 3, 5, 4, 2, 6}]/48 - A72[{7}, {1, 3, 6, 2, 4, 5}]/48 - 
     A72[{7}, {1, 3, 6, 2, 5, 4}]/48 - A72[{7}, {1, 3, 6, 4, 2, 5}]/48 - 
     A72[{7}, {1, 3, 6, 5, 2, 4}]/48 - A72[{7}, {1, 4, 2, 3, 6, 5}]/48 - 
     A72[{7}, {1, 4, 3, 2, 6, 5}]/48 - A72[{7}, {1, 4, 5, 2, 3, 6}]/48 - 
     A72[{7}, {1, 4, 5, 3, 2, 6}]/48 + A72[{7}, {1, 4, 6, 2, 3, 5}]/48 + 
     A72[{7}, {1, 4, 6, 3, 2, 5}]/48 - A72[{7}, {1, 5, 4, 2, 3, 6}]/48 - 
     A72[{7}, {1, 5, 4, 3, 2, 6}]/48
 
A72rep[10, 3] = A72[{1}, {2, 3, 4, 5, 6, 7}]/144 - 
     A72[{1}, {2, 3, 4, 5, 7, 6}]/144 - A72[{1}, {2, 3, 4, 6, 5, 7}]/144 + 
     A72[{1}, {2, 3, 4, 6, 7, 5}]/72 + A72[{1}, {2, 3, 4, 7, 5, 6}]/144 - 
     A72[{1}, {2, 3, 4, 7, 6, 5}]/72 + A72[{1}, {2, 3, 5, 4, 6, 7}]/144 - 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/144 - A72[{1}, {2, 3, 5, 6, 4, 7}]/144 + 
     A72[{1}, {2, 3, 5, 6, 7, 4}]/72 + A72[{1}, {2, 3, 5, 7, 4, 6}]/144 - 
     A72[{1}, {2, 3, 5, 7, 6, 4}]/72 - A72[{1}, {2, 3, 6, 4, 7, 5}]/144 - 
     A72[{1}, {2, 3, 6, 5, 7, 4}]/144 + A72[{1}, {2, 3, 6, 7, 4, 5}]/144 + 
     A72[{1}, {2, 3, 6, 7, 5, 4}]/144 + A72[{1}, {2, 3, 7, 4, 6, 5}]/144 + 
     A72[{1}, {2, 3, 7, 5, 6, 4}]/144 - A72[{1}, {2, 3, 7, 6, 4, 5}]/144 - 
     A72[{1}, {2, 3, 7, 6, 5, 4}]/144 - A72[{1}, {2, 4, 3, 5, 6, 7}]/72 + 
     A72[{1}, {2, 4, 3, 5, 7, 6}]/72 + A72[{1}, {2, 4, 3, 6, 5, 7}]/72 - 
     A72[{1}, {2, 4, 3, 6, 7, 5}]/72 - A72[{1}, {2, 4, 3, 7, 5, 6}]/72 + 
     A72[{1}, {2, 4, 3, 7, 6, 5}]/72 - A72[{1}, {2, 4, 6, 7, 3, 5}]/72 + 
     A72[{1}, {2, 4, 7, 6, 3, 5}]/72 - A72[{1}, {2, 5, 3, 4, 6, 7}]/72 + 
     A72[{1}, {2, 5, 3, 4, 7, 6}]/72 + A72[{1}, {2, 5, 3, 6, 4, 7}]/72 - 
     A72[{1}, {2, 5, 3, 7, 4, 6}]/72 + A72[{2}, {1, 3, 4, 5, 6, 7}]/144 - 
     A72[{2}, {1, 3, 4, 5, 7, 6}]/144 - A72[{2}, {1, 3, 4, 6, 5, 7}]/144 + 
     A72[{2}, {1, 3, 4, 6, 7, 5}]/72 + A72[{2}, {1, 3, 4, 7, 5, 6}]/144 - 
     A72[{2}, {1, 3, 4, 7, 6, 5}]/72 + A72[{2}, {1, 3, 5, 4, 6, 7}]/144 - 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/144 - A72[{2}, {1, 3, 5, 6, 4, 7}]/144 + 
     A72[{2}, {1, 3, 5, 6, 7, 4}]/72 + A72[{2}, {1, 3, 5, 7, 4, 6}]/144 - 
     A72[{2}, {1, 3, 5, 7, 6, 4}]/72 - A72[{2}, {1, 3, 6, 4, 7, 5}]/144 - 
     A72[{2}, {1, 3, 6, 5, 7, 4}]/144 + A72[{2}, {1, 3, 6, 7, 4, 5}]/144 + 
     A72[{2}, {1, 3, 6, 7, 5, 4}]/144 + A72[{2}, {1, 3, 7, 4, 6, 5}]/144 + 
     A72[{2}, {1, 3, 7, 5, 6, 4}]/144 - A72[{2}, {1, 3, 7, 6, 4, 5}]/144 - 
     A72[{2}, {1, 3, 7, 6, 5, 4}]/144 - A72[{2}, {1, 4, 3, 5, 6, 7}]/72 + 
     A72[{2}, {1, 4, 3, 5, 7, 6}]/72 + A72[{2}, {1, 4, 3, 6, 5, 7}]/72 - 
     A72[{2}, {1, 4, 3, 6, 7, 5}]/72 - A72[{2}, {1, 4, 3, 7, 5, 6}]/72 + 
     A72[{2}, {1, 4, 3, 7, 6, 5}]/72 - A72[{2}, {1, 4, 6, 7, 3, 5}]/72 + 
     A72[{2}, {1, 4, 7, 6, 3, 5}]/72 - A72[{2}, {1, 5, 3, 4, 6, 7}]/72 + 
     A72[{2}, {1, 5, 3, 4, 7, 6}]/72 + A72[{2}, {1, 5, 3, 6, 4, 7}]/72 - 
     A72[{2}, {1, 5, 3, 7, 4, 6}]/72 + A72[{3}, {1, 2, 4, 5, 6, 7}]/144 - 
     A72[{3}, {1, 2, 4, 5, 7, 6}]/144 - A72[{3}, {1, 2, 4, 6, 5, 7}]/144 + 
     A72[{3}, {1, 2, 4, 6, 7, 5}]/72 + A72[{3}, {1, 2, 4, 7, 5, 6}]/144 - 
     A72[{3}, {1, 2, 4, 7, 6, 5}]/72 + A72[{3}, {1, 2, 5, 4, 6, 7}]/144 - 
     A72[{3}, {1, 2, 5, 4, 7, 6}]/144 - A72[{3}, {1, 2, 5, 6, 4, 7}]/144 + 
     A72[{3}, {1, 2, 5, 6, 7, 4}]/72 + A72[{3}, {1, 2, 5, 7, 4, 6}]/144 - 
     A72[{3}, {1, 2, 5, 7, 6, 4}]/72 - A72[{3}, {1, 2, 6, 4, 7, 5}]/144 - 
     A72[{3}, {1, 2, 6, 5, 7, 4}]/144 + A72[{3}, {1, 2, 6, 7, 4, 5}]/144 + 
     A72[{3}, {1, 2, 6, 7, 5, 4}]/144 + A72[{3}, {1, 2, 7, 4, 6, 5}]/144 + 
     A72[{3}, {1, 2, 7, 5, 6, 4}]/144 - A72[{3}, {1, 2, 7, 6, 4, 5}]/144 - 
     A72[{3}, {1, 2, 7, 6, 5, 4}]/144 - A72[{3}, {1, 4, 2, 5, 6, 7}]/72 + 
     A72[{3}, {1, 4, 2, 5, 7, 6}]/72 + A72[{3}, {1, 4, 2, 6, 5, 7}]/72 - 
     A72[{3}, {1, 4, 2, 6, 7, 5}]/72 - A72[{3}, {1, 4, 2, 7, 5, 6}]/72 + 
     A72[{3}, {1, 4, 2, 7, 6, 5}]/72 - A72[{3}, {1, 4, 6, 7, 2, 5}]/72 + 
     A72[{3}, {1, 4, 7, 6, 2, 5}]/72 - A72[{3}, {1, 5, 2, 4, 6, 7}]/72 + 
     A72[{3}, {1, 5, 2, 4, 7, 6}]/72 + A72[{3}, {1, 5, 2, 6, 4, 7}]/72 - 
     A72[{3}, {1, 5, 2, 7, 4, 6}]/72 - A72[{4}, {1, 2, 3, 5, 6, 7}]/144 + 
     A72[{4}, {1, 2, 3, 5, 7, 6}]/144 - A72[{4}, {1, 2, 3, 6, 7, 5}]/144 + 
     A72[{4}, {1, 2, 3, 7, 6, 5}]/144 + A72[{4}, {1, 2, 5, 3, 6, 7}]/144 - 
     A72[{4}, {1, 2, 5, 3, 7, 6}]/144 + A72[{4}, {1, 2, 5, 6, 3, 7}]/144 - 
     A72[{4}, {1, 2, 5, 6, 7, 3}]/144 - A72[{4}, {1, 2, 5, 7, 3, 6}]/144 + 
     A72[{4}, {1, 2, 5, 7, 6, 3}]/144 + A72[{4}, {1, 2, 6, 3, 7, 5}]/144 + 
     A72[{4}, {1, 2, 6, 7, 3, 5}]/144 - A72[{4}, {1, 2, 6, 7, 5, 3}]/144 - 
     A72[{4}, {1, 2, 7, 3, 6, 5}]/144 - A72[{4}, {1, 2, 7, 6, 3, 5}]/144 + 
     A72[{4}, {1, 2, 7, 6, 5, 3}]/144 - A72[{4}, {1, 3, 2, 5, 6, 7}]/144 + 
     A72[{4}, {1, 3, 2, 5, 7, 6}]/144 - A72[{4}, {1, 3, 2, 6, 7, 5}]/144 + 
     A72[{4}, {1, 3, 2, 7, 6, 5}]/144 + A72[{4}, {1, 3, 5, 2, 6, 7}]/144 - 
     A72[{4}, {1, 3, 5, 2, 7, 6}]/144 + A72[{4}, {1, 3, 5, 6, 2, 7}]/144 - 
     A72[{4}, {1, 3, 5, 7, 2, 6}]/144 + A72[{4}, {1, 3, 6, 2, 7, 5}]/144 + 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/144 - A72[{4}, {1, 3, 7, 2, 6, 5}]/144 - 
     A72[{4}, {1, 3, 7, 6, 2, 5}]/144 + A72[{4}, {1, 5, 2, 3, 6, 7}]/144 - 
     A72[{4}, {1, 5, 2, 3, 7, 6}]/144 - A72[{4}, {1, 5, 2, 6, 3, 7}]/72 + 
     A72[{4}, {1, 5, 2, 7, 3, 6}]/72 + A72[{4}, {1, 5, 3, 2, 6, 7}]/144 - 
     A72[{4}, {1, 5, 3, 2, 7, 6}]/144 - A72[{4}, {1, 5, 3, 6, 2, 7}]/72 + 
     A72[{4}, {1, 5, 3, 7, 2, 6}]/72 - A72[{4}, {1, 6, 2, 3, 5, 7}]/144 + 
     A72[{4}, {1, 6, 2, 5, 3, 7}]/72 - A72[{4}, {1, 6, 3, 2, 5, 7}]/144 + 
     A72[{4}, {1, 6, 3, 5, 2, 7}]/72 - A72[{4}, {1, 6, 5, 2, 3, 7}]/144 - 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/144 - A72[{5}, {1, 2, 3, 4, 6, 7}]/144 + 
     A72[{5}, {1, 2, 3, 4, 7, 6}]/144 - A72[{5}, {1, 2, 3, 6, 7, 4}]/144 + 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/144 + A72[{5}, {1, 2, 4, 3, 6, 7}]/144 - 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/144 + A72[{5}, {1, 2, 4, 6, 3, 7}]/144 - 
     A72[{5}, {1, 2, 4, 6, 7, 3}]/144 - A72[{5}, {1, 2, 4, 7, 3, 6}]/144 + 
     A72[{5}, {1, 2, 4, 7, 6, 3}]/144 + A72[{5}, {1, 2, 6, 3, 7, 4}]/144 + 
     A72[{5}, {1, 2, 6, 7, 3, 4}]/144 - A72[{5}, {1, 2, 6, 7, 4, 3}]/144 - 
     A72[{5}, {1, 2, 7, 3, 6, 4}]/144 - A72[{5}, {1, 2, 7, 6, 3, 4}]/144 + 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/144 - A72[{5}, {1, 3, 2, 4, 6, 7}]/144 + 
     A72[{5}, {1, 3, 2, 4, 7, 6}]/144 - A72[{5}, {1, 3, 2, 6, 7, 4}]/144 + 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/144 + A72[{5}, {1, 3, 4, 2, 6, 7}]/144 - 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/144 + A72[{5}, {1, 3, 4, 6, 2, 7}]/144 - 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/144 + A72[{5}, {1, 3, 6, 2, 7, 4}]/144 + 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/144 - A72[{5}, {1, 3, 7, 2, 6, 4}]/144 - 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/144 + A72[{5}, {1, 4, 2, 3, 6, 7}]/144 - 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/144 - A72[{5}, {1, 4, 2, 6, 3, 7}]/72 + 
     A72[{5}, {1, 4, 2, 7, 3, 6}]/72 + A72[{5}, {1, 4, 3, 2, 6, 7}]/144 - 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/144 - A72[{5}, {1, 4, 3, 6, 2, 7}]/72 + 
     A72[{5}, {1, 4, 3, 7, 2, 6}]/72 - A72[{5}, {1, 6, 2, 3, 4, 7}]/144 + 
     A72[{5}, {1, 6, 2, 4, 3, 7}]/72 - A72[{5}, {1, 6, 3, 2, 4, 7}]/144 + 
     A72[{5}, {1, 6, 3, 4, 2, 7}]/72 - A72[{5}, {1, 6, 4, 2, 3, 7}]/144 - 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/144 + A72[{6}, {1, 2, 3, 4, 5, 7}]/144 + 
     A72[{6}, {1, 2, 3, 5, 4, 7}]/144 - A72[{6}, {1, 2, 3, 7, 4, 5}]/144 - 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/144 - A72[{6}, {1, 2, 4, 3, 5, 7}]/144 - 
     A72[{6}, {1, 2, 4, 5, 3, 7}]/144 + A72[{6}, {1, 2, 4, 5, 7, 3}]/144 - 
     A72[{6}, {1, 2, 5, 3, 4, 7}]/144 - A72[{6}, {1, 2, 5, 4, 3, 7}]/144 + 
     A72[{6}, {1, 2, 5, 4, 7, 3}]/144 + A72[{6}, {1, 2, 7, 3, 4, 5}]/144 + 
     A72[{6}, {1, 2, 7, 3, 5, 4}]/144 + A72[{6}, {1, 2, 7, 4, 3, 5}]/144 - 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/144 + A72[{6}, {1, 2, 7, 5, 3, 4}]/144 - 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/144 + A72[{6}, {1, 3, 2, 4, 5, 7}]/144 + 
     A72[{6}, {1, 3, 2, 5, 4, 7}]/144 - A72[{6}, {1, 3, 2, 7, 4, 5}]/144 - 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/144 - A72[{6}, {1, 3, 4, 2, 5, 7}]/144 - 
     A72[{6}, {1, 3, 4, 5, 2, 7}]/144 - A72[{6}, {1, 3, 5, 2, 4, 7}]/144 - 
     A72[{6}, {1, 3, 5, 4, 2, 7}]/144 + A72[{6}, {1, 3, 7, 2, 4, 5}]/144 + 
     A72[{6}, {1, 3, 7, 2, 5, 4}]/144 + A72[{6}, {1, 3, 7, 4, 2, 5}]/144 + 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/144 + A72[{6}, {1, 4, 2, 3, 7, 5}]/144 + 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/144 + A72[{6}, {1, 4, 5, 2, 3, 7}]/144 + 
     A72[{6}, {1, 4, 5, 3, 2, 7}]/144 - A72[{6}, {1, 4, 7, 2, 3, 5}]/144 - 
     A72[{6}, {1, 4, 7, 3, 2, 5}]/144 + A72[{6}, {1, 5, 4, 2, 3, 7}]/144 + 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/144 - A72[{7}, {1, 2, 3, 4, 5, 6}]/144 - 
     A72[{7}, {1, 2, 3, 5, 4, 6}]/144 + A72[{7}, {1, 2, 3, 6, 4, 5}]/144 + 
     A72[{7}, {1, 2, 3, 6, 5, 4}]/144 + A72[{7}, {1, 2, 4, 3, 5, 6}]/144 + 
     A72[{7}, {1, 2, 4, 5, 3, 6}]/144 - A72[{7}, {1, 2, 4, 5, 6, 3}]/144 + 
     A72[{7}, {1, 2, 5, 3, 4, 6}]/144 + A72[{7}, {1, 2, 5, 4, 3, 6}]/144 - 
     A72[{7}, {1, 2, 5, 4, 6, 3}]/144 - A72[{7}, {1, 2, 6, 3, 4, 5}]/144 - 
     A72[{7}, {1, 2, 6, 3, 5, 4}]/144 - A72[{7}, {1, 2, 6, 4, 3, 5}]/144 + 
     A72[{7}, {1, 2, 6, 4, 5, 3}]/144 - A72[{7}, {1, 2, 6, 5, 3, 4}]/144 + 
     A72[{7}, {1, 2, 6, 5, 4, 3}]/144 - A72[{7}, {1, 3, 2, 4, 5, 6}]/144 - 
     A72[{7}, {1, 3, 2, 5, 4, 6}]/144 + A72[{7}, {1, 3, 2, 6, 4, 5}]/144 + 
     A72[{7}, {1, 3, 2, 6, 5, 4}]/144 + A72[{7}, {1, 3, 4, 2, 5, 6}]/144 + 
     A72[{7}, {1, 3, 4, 5, 2, 6}]/144 + A72[{7}, {1, 3, 5, 2, 4, 6}]/144 + 
     A72[{7}, {1, 3, 5, 4, 2, 6}]/144 - A72[{7}, {1, 3, 6, 2, 4, 5}]/144 - 
     A72[{7}, {1, 3, 6, 2, 5, 4}]/144 - A72[{7}, {1, 3, 6, 4, 2, 5}]/144 - 
     A72[{7}, {1, 3, 6, 5, 2, 4}]/144 - A72[{7}, {1, 4, 2, 3, 6, 5}]/144 - 
     A72[{7}, {1, 4, 3, 2, 6, 5}]/144 - A72[{7}, {1, 4, 5, 2, 3, 6}]/144 - 
     A72[{7}, {1, 4, 5, 3, 2, 6}]/144 + A72[{7}, {1, 4, 6, 2, 3, 5}]/144 + 
     A72[{7}, {1, 4, 6, 3, 2, 5}]/144 - A72[{7}, {1, 5, 4, 2, 3, 6}]/144 - 
     A72[{7}, {1, 5, 4, 3, 2, 6}]/144
 
A72rep[11, 1] = A72[{1}, {2, 4, 3, 5, 6, 7}]/168 - 
     A72[{1}, {2, 4, 3, 5, 7, 6}]/168 - A72[{1}, {2, 4, 3, 6, 5, 7}]/168 + 
     A72[{1}, {2, 4, 3, 6, 7, 5}]/168 + A72[{1}, {2, 4, 3, 7, 5, 6}]/168 - 
     A72[{1}, {2, 4, 3, 7, 6, 5}]/168 - A72[{1}, {2, 4, 5, 6, 3, 7}]/168 + 
     A72[{1}, {2, 4, 5, 7, 3, 6}]/168 + A72[{1}, {2, 4, 6, 5, 3, 7}]/168 - 
     A72[{1}, {2, 4, 6, 7, 3, 5}]/168 - A72[{1}, {2, 4, 7, 5, 3, 6}]/168 + 
     A72[{1}, {2, 4, 7, 6, 3, 5}]/168 - A72[{1}, {2, 5, 3, 4, 6, 7}]/168 + 
     A72[{1}, {2, 5, 3, 4, 7, 6}]/168 + A72[{1}, {2, 5, 3, 6, 4, 7}]/168 - 
     A72[{1}, {2, 5, 3, 7, 4, 6}]/168 + A72[{1}, {2, 5, 4, 6, 3, 7}]/168 - 
     A72[{1}, {2, 5, 4, 7, 3, 6}]/168 - A72[{1}, {2, 5, 6, 4, 3, 7}]/168 + 
     A72[{1}, {2, 5, 7, 4, 3, 6}]/168 + A72[{1}, {2, 6, 3, 4, 5, 7}]/168 - 
     A72[{1}, {2, 6, 3, 5, 4, 7}]/168 - A72[{1}, {2, 6, 4, 5, 3, 7}]/168 + 
     A72[{1}, {2, 6, 5, 4, 3, 7}]/168 + A72[{2}, {1, 4, 3, 5, 6, 7}]/168 - 
     A72[{2}, {1, 4, 3, 5, 7, 6}]/168 - A72[{2}, {1, 4, 3, 6, 5, 7}]/168 + 
     A72[{2}, {1, 4, 3, 6, 7, 5}]/168 + A72[{2}, {1, 4, 3, 7, 5, 6}]/168 - 
     A72[{2}, {1, 4, 3, 7, 6, 5}]/168 - A72[{2}, {1, 4, 5, 6, 3, 7}]/168 + 
     A72[{2}, {1, 4, 5, 7, 3, 6}]/168 + A72[{2}, {1, 4, 6, 5, 3, 7}]/168 - 
     A72[{2}, {1, 4, 6, 7, 3, 5}]/168 - A72[{2}, {1, 4, 7, 5, 3, 6}]/168 + 
     A72[{2}, {1, 4, 7, 6, 3, 5}]/168 - A72[{2}, {1, 5, 3, 4, 6, 7}]/168 + 
     A72[{2}, {1, 5, 3, 4, 7, 6}]/168 + A72[{2}, {1, 5, 3, 6, 4, 7}]/168 - 
     A72[{2}, {1, 5, 3, 7, 4, 6}]/168 + A72[{2}, {1, 5, 4, 6, 3, 7}]/168 - 
     A72[{2}, {1, 5, 4, 7, 3, 6}]/168 - A72[{2}, {1, 5, 6, 4, 3, 7}]/168 + 
     A72[{2}, {1, 5, 7, 4, 3, 6}]/168 + A72[{2}, {1, 6, 3, 4, 5, 7}]/168 - 
     A72[{2}, {1, 6, 3, 5, 4, 7}]/168 - A72[{2}, {1, 6, 4, 5, 3, 7}]/168 + 
     A72[{2}, {1, 6, 5, 4, 3, 7}]/168 + A72[{3}, {1, 4, 2, 5, 6, 7}]/168 - 
     A72[{3}, {1, 4, 2, 5, 7, 6}]/168 - A72[{3}, {1, 4, 2, 6, 5, 7}]/168 + 
     A72[{3}, {1, 4, 2, 6, 7, 5}]/168 + A72[{3}, {1, 4, 2, 7, 5, 6}]/168 - 
     A72[{3}, {1, 4, 2, 7, 6, 5}]/168 - A72[{3}, {1, 4, 5, 6, 2, 7}]/168 + 
     A72[{3}, {1, 4, 5, 7, 2, 6}]/168 + A72[{3}, {1, 4, 6, 5, 2, 7}]/168 - 
     A72[{3}, {1, 4, 6, 7, 2, 5}]/168 - A72[{3}, {1, 4, 7, 5, 2, 6}]/168 + 
     A72[{3}, {1, 4, 7, 6, 2, 5}]/168 - A72[{3}, {1, 5, 2, 4, 6, 7}]/168 + 
     A72[{3}, {1, 5, 2, 4, 7, 6}]/168 + A72[{3}, {1, 5, 2, 6, 4, 7}]/168 - 
     A72[{3}, {1, 5, 2, 7, 4, 6}]/168 + A72[{3}, {1, 5, 4, 6, 2, 7}]/168 - 
     A72[{3}, {1, 5, 4, 7, 2, 6}]/168 - A72[{3}, {1, 5, 6, 4, 2, 7}]/168 + 
     A72[{3}, {1, 5, 7, 4, 2, 6}]/168 + A72[{3}, {1, 6, 2, 4, 5, 7}]/168 - 
     A72[{3}, {1, 6, 2, 5, 4, 7}]/168 - A72[{3}, {1, 6, 4, 5, 2, 7}]/168 + 
     A72[{3}, {1, 6, 5, 4, 2, 7}]/168 - A72[{4}, {1, 2, 3, 5, 6, 7}]/168 + 
     A72[{4}, {1, 2, 3, 5, 7, 6}]/168 + A72[{4}, {1, 2, 3, 6, 5, 7}]/168 - 
     A72[{4}, {1, 2, 3, 6, 7, 5}]/168 - A72[{4}, {1, 2, 3, 7, 5, 6}]/168 + 
     A72[{4}, {1, 2, 3, 7, 6, 5}]/168 + A72[{4}, {1, 2, 5, 3, 6, 7}]/168 - 
     A72[{4}, {1, 2, 5, 3, 7, 6}]/168 + A72[{4}, {1, 2, 5, 6, 3, 7}]/168 - 
     A72[{4}, {1, 2, 5, 6, 7, 3}]/168 - A72[{4}, {1, 2, 5, 7, 3, 6}]/168 + 
     A72[{4}, {1, 2, 5, 7, 6, 3}]/168 - A72[{4}, {1, 2, 6, 3, 5, 7}]/168 + 
     A72[{4}, {1, 2, 6, 3, 7, 5}]/168 - A72[{4}, {1, 2, 6, 5, 3, 7}]/168 + 
     A72[{4}, {1, 2, 6, 5, 7, 3}]/168 + A72[{4}, {1, 2, 6, 7, 3, 5}]/168 - 
     A72[{4}, {1, 2, 6, 7, 5, 3}]/168 + A72[{4}, {1, 2, 7, 3, 5, 6}]/168 - 
     A72[{4}, {1, 2, 7, 3, 6, 5}]/168 + A72[{4}, {1, 2, 7, 5, 3, 6}]/168 - 
     A72[{4}, {1, 2, 7, 5, 6, 3}]/168 - A72[{4}, {1, 2, 7, 6, 3, 5}]/168 + 
     A72[{4}, {1, 2, 7, 6, 5, 3}]/168 - A72[{4}, {1, 3, 2, 5, 6, 7}]/168 + 
     A72[{4}, {1, 3, 2, 5, 7, 6}]/168 + A72[{4}, {1, 3, 2, 6, 5, 7}]/168 - 
     A72[{4}, {1, 3, 2, 6, 7, 5}]/168 - A72[{4}, {1, 3, 2, 7, 5, 6}]/168 + 
     A72[{4}, {1, 3, 2, 7, 6, 5}]/168 + A72[{4}, {1, 3, 5, 2, 6, 7}]/168 - 
     A72[{4}, {1, 3, 5, 2, 7, 6}]/168 + A72[{4}, {1, 3, 5, 6, 2, 7}]/168 - 
     A72[{4}, {1, 3, 5, 7, 2, 6}]/168 - A72[{4}, {1, 3, 6, 2, 5, 7}]/168 + 
     A72[{4}, {1, 3, 6, 2, 7, 5}]/168 - A72[{4}, {1, 3, 6, 5, 2, 7}]/168 + 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/168 + A72[{4}, {1, 3, 7, 2, 5, 6}]/168 - 
     A72[{4}, {1, 3, 7, 2, 6, 5}]/168 + A72[{4}, {1, 3, 7, 5, 2, 6}]/168 - 
     A72[{4}, {1, 3, 7, 6, 2, 5}]/168 + A72[{4}, {1, 5, 2, 3, 6, 7}]/168 - 
     A72[{4}, {1, 5, 2, 3, 7, 6}]/168 - A72[{4}, {1, 5, 2, 6, 3, 7}]/56 + 
     A72[{4}, {1, 5, 2, 7, 3, 6}]/56 + A72[{4}, {1, 5, 3, 2, 6, 7}]/168 - 
     A72[{4}, {1, 5, 3, 2, 7, 6}]/168 - A72[{4}, {1, 5, 3, 6, 2, 7}]/56 + 
     A72[{4}, {1, 5, 3, 7, 2, 6}]/56 + A72[{4}, {1, 5, 6, 2, 3, 7}]/168 + 
     A72[{4}, {1, 5, 6, 3, 2, 7}]/168 - A72[{4}, {1, 5, 7, 2, 3, 6}]/168 - 
     A72[{4}, {1, 5, 7, 3, 2, 6}]/168 - A72[{4}, {1, 6, 2, 3, 5, 7}]/168 + 
     A72[{4}, {1, 6, 2, 5, 3, 7}]/56 - A72[{4}, {1, 6, 3, 2, 5, 7}]/168 + 
     A72[{4}, {1, 6, 3, 5, 2, 7}]/56 - A72[{4}, {1, 6, 5, 2, 3, 7}]/168 - 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/168 + A72[{5}, {1, 2, 3, 4, 6, 7}]/168 - 
     A72[{5}, {1, 2, 3, 4, 7, 6}]/168 - A72[{5}, {1, 2, 3, 6, 4, 7}]/168 + 
     A72[{5}, {1, 2, 3, 6, 7, 4}]/168 + A72[{5}, {1, 2, 3, 7, 4, 6}]/168 - 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/168 - A72[{5}, {1, 2, 4, 3, 6, 7}]/168 + 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/168 - A72[{5}, {1, 2, 4, 6, 3, 7}]/168 + 
     A72[{5}, {1, 2, 4, 6, 7, 3}]/168 + A72[{5}, {1, 2, 4, 7, 3, 6}]/168 - 
     A72[{5}, {1, 2, 4, 7, 6, 3}]/168 + A72[{5}, {1, 2, 6, 3, 4, 7}]/168 - 
     A72[{5}, {1, 2, 6, 3, 7, 4}]/168 + A72[{5}, {1, 2, 6, 4, 3, 7}]/168 - 
     A72[{5}, {1, 2, 6, 4, 7, 3}]/168 - A72[{5}, {1, 2, 6, 7, 3, 4}]/168 + 
     A72[{5}, {1, 2, 6, 7, 4, 3}]/168 - A72[{5}, {1, 2, 7, 3, 4, 6}]/168 + 
     A72[{5}, {1, 2, 7, 3, 6, 4}]/168 - A72[{5}, {1, 2, 7, 4, 3, 6}]/168 + 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/168 + A72[{5}, {1, 2, 7, 6, 3, 4}]/168 - 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/168 + A72[{5}, {1, 3, 2, 4, 6, 7}]/168 - 
     A72[{5}, {1, 3, 2, 4, 7, 6}]/168 - A72[{5}, {1, 3, 2, 6, 4, 7}]/168 + 
     A72[{5}, {1, 3, 2, 6, 7, 4}]/168 + A72[{5}, {1, 3, 2, 7, 4, 6}]/168 - 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/168 - A72[{5}, {1, 3, 4, 2, 6, 7}]/168 + 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/168 - A72[{5}, {1, 3, 4, 6, 2, 7}]/168 + 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/168 + A72[{5}, {1, 3, 6, 2, 4, 7}]/168 - 
     A72[{5}, {1, 3, 6, 2, 7, 4}]/168 + A72[{5}, {1, 3, 6, 4, 2, 7}]/168 - 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/168 - A72[{5}, {1, 3, 7, 2, 4, 6}]/168 + 
     A72[{5}, {1, 3, 7, 2, 6, 4}]/168 - A72[{5}, {1, 3, 7, 4, 2, 6}]/168 + 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/168 - A72[{5}, {1, 4, 2, 3, 6, 7}]/168 + 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/168 + A72[{5}, {1, 4, 2, 6, 3, 7}]/56 - 
     A72[{5}, {1, 4, 2, 7, 3, 6}]/56 - A72[{5}, {1, 4, 3, 2, 6, 7}]/168 + 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/168 + A72[{5}, {1, 4, 3, 6, 2, 7}]/56 - 
     A72[{5}, {1, 4, 3, 7, 2, 6}]/56 - A72[{5}, {1, 4, 6, 2, 3, 7}]/168 - 
     A72[{5}, {1, 4, 6, 3, 2, 7}]/168 + A72[{5}, {1, 4, 7, 2, 3, 6}]/168 + 
     A72[{5}, {1, 4, 7, 3, 2, 6}]/168 + A72[{5}, {1, 6, 2, 3, 4, 7}]/168 - 
     A72[{5}, {1, 6, 2, 4, 3, 7}]/56 + A72[{5}, {1, 6, 3, 2, 4, 7}]/168 - 
     A72[{5}, {1, 6, 3, 4, 2, 7}]/56 + A72[{5}, {1, 6, 4, 2, 3, 7}]/168 + 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/168 - A72[{6}, {1, 2, 3, 4, 5, 7}]/168 + 
     A72[{6}, {1, 2, 3, 4, 7, 5}]/168 + A72[{6}, {1, 2, 3, 5, 4, 7}]/168 - 
     A72[{6}, {1, 2, 3, 5, 7, 4}]/168 - A72[{6}, {1, 2, 3, 7, 4, 5}]/168 + 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/168 + A72[{6}, {1, 2, 4, 3, 5, 7}]/168 - 
     A72[{6}, {1, 2, 4, 3, 7, 5}]/168 + A72[{6}, {1, 2, 4, 5, 3, 7}]/168 - 
     A72[{6}, {1, 2, 4, 5, 7, 3}]/168 - A72[{6}, {1, 2, 4, 7, 3, 5}]/168 + 
     A72[{6}, {1, 2, 4, 7, 5, 3}]/168 - A72[{6}, {1, 2, 5, 3, 4, 7}]/168 + 
     A72[{6}, {1, 2, 5, 3, 7, 4}]/168 - A72[{6}, {1, 2, 5, 4, 3, 7}]/168 + 
     A72[{6}, {1, 2, 5, 4, 7, 3}]/168 + A72[{6}, {1, 2, 5, 7, 3, 4}]/168 - 
     A72[{6}, {1, 2, 5, 7, 4, 3}]/168 + A72[{6}, {1, 2, 7, 3, 4, 5}]/168 - 
     A72[{6}, {1, 2, 7, 3, 5, 4}]/168 + A72[{6}, {1, 2, 7, 4, 3, 5}]/168 - 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/168 - A72[{6}, {1, 2, 7, 5, 3, 4}]/168 + 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/168 - A72[{6}, {1, 3, 2, 4, 5, 7}]/168 + 
     A72[{6}, {1, 3, 2, 4, 7, 5}]/168 + A72[{6}, {1, 3, 2, 5, 4, 7}]/168 - 
     A72[{6}, {1, 3, 2, 5, 7, 4}]/168 - A72[{6}, {1, 3, 2, 7, 4, 5}]/168 + 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/168 + A72[{6}, {1, 3, 4, 2, 5, 7}]/168 - 
     A72[{6}, {1, 3, 4, 2, 7, 5}]/168 + A72[{6}, {1, 3, 4, 5, 2, 7}]/168 - 
     A72[{6}, {1, 3, 4, 7, 2, 5}]/168 - A72[{6}, {1, 3, 5, 2, 4, 7}]/168 + 
     A72[{6}, {1, 3, 5, 2, 7, 4}]/168 - A72[{6}, {1, 3, 5, 4, 2, 7}]/168 + 
     A72[{6}, {1, 3, 5, 7, 2, 4}]/168 + A72[{6}, {1, 3, 7, 2, 4, 5}]/168 - 
     A72[{6}, {1, 3, 7, 2, 5, 4}]/168 + A72[{6}, {1, 3, 7, 4, 2, 5}]/168 - 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/168 + A72[{6}, {1, 4, 2, 3, 5, 7}]/168 - 
     A72[{6}, {1, 4, 2, 3, 7, 5}]/168 - A72[{6}, {1, 4, 2, 5, 3, 7}]/56 + 
     A72[{6}, {1, 4, 2, 7, 3, 5}]/56 + A72[{6}, {1, 4, 3, 2, 5, 7}]/168 - 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/168 - A72[{6}, {1, 4, 3, 5, 2, 7}]/56 + 
     A72[{6}, {1, 4, 3, 7, 2, 5}]/56 + A72[{6}, {1, 4, 5, 2, 3, 7}]/168 + 
     A72[{6}, {1, 4, 5, 3, 2, 7}]/168 - A72[{6}, {1, 4, 7, 2, 3, 5}]/168 - 
     A72[{6}, {1, 4, 7, 3, 2, 5}]/168 - A72[{6}, {1, 5, 2, 3, 4, 7}]/168 + 
     A72[{6}, {1, 5, 2, 4, 3, 7}]/56 - A72[{6}, {1, 5, 3, 2, 4, 7}]/168 + 
     A72[{6}, {1, 5, 3, 4, 2, 7}]/56 - A72[{6}, {1, 5, 4, 2, 3, 7}]/168 - 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/168 + A72[{7}, {1, 2, 3, 4, 5, 6}]/168 - 
     A72[{7}, {1, 2, 3, 4, 6, 5}]/168 - A72[{7}, {1, 2, 3, 5, 4, 6}]/168 + 
     A72[{7}, {1, 2, 3, 5, 6, 4}]/168 + A72[{7}, {1, 2, 3, 6, 4, 5}]/168 - 
     A72[{7}, {1, 2, 3, 6, 5, 4}]/168 - A72[{7}, {1, 2, 4, 3, 5, 6}]/168 + 
     A72[{7}, {1, 2, 4, 3, 6, 5}]/168 - A72[{7}, {1, 2, 4, 5, 3, 6}]/168 + 
     A72[{7}, {1, 2, 4, 5, 6, 3}]/168 + A72[{7}, {1, 2, 4, 6, 3, 5}]/168 - 
     A72[{7}, {1, 2, 4, 6, 5, 3}]/168 + A72[{7}, {1, 2, 5, 3, 4, 6}]/168 - 
     A72[{7}, {1, 2, 5, 3, 6, 4}]/168 + A72[{7}, {1, 2, 5, 4, 3, 6}]/168 - 
     A72[{7}, {1, 2, 5, 4, 6, 3}]/168 - A72[{7}, {1, 2, 5, 6, 3, 4}]/168 + 
     A72[{7}, {1, 2, 5, 6, 4, 3}]/168 - A72[{7}, {1, 2, 6, 3, 4, 5}]/168 + 
     A72[{7}, {1, 2, 6, 3, 5, 4}]/168 - A72[{7}, {1, 2, 6, 4, 3, 5}]/168 + 
     A72[{7}, {1, 2, 6, 4, 5, 3}]/168 + A72[{7}, {1, 2, 6, 5, 3, 4}]/168 - 
     A72[{7}, {1, 2, 6, 5, 4, 3}]/168 + A72[{7}, {1, 3, 2, 4, 5, 6}]/168 - 
     A72[{7}, {1, 3, 2, 4, 6, 5}]/168 - A72[{7}, {1, 3, 2, 5, 4, 6}]/168 + 
     A72[{7}, {1, 3, 2, 5, 6, 4}]/168 + A72[{7}, {1, 3, 2, 6, 4, 5}]/168 - 
     A72[{7}, {1, 3, 2, 6, 5, 4}]/168 - A72[{7}, {1, 3, 4, 2, 5, 6}]/168 + 
     A72[{7}, {1, 3, 4, 2, 6, 5}]/168 - A72[{7}, {1, 3, 4, 5, 2, 6}]/168 + 
     A72[{7}, {1, 3, 4, 6, 2, 5}]/168 + A72[{7}, {1, 3, 5, 2, 4, 6}]/168 - 
     A72[{7}, {1, 3, 5, 2, 6, 4}]/168 + A72[{7}, {1, 3, 5, 4, 2, 6}]/168 - 
     A72[{7}, {1, 3, 5, 6, 2, 4}]/168 - A72[{7}, {1, 3, 6, 2, 4, 5}]/168 + 
     A72[{7}, {1, 3, 6, 2, 5, 4}]/168 - A72[{7}, {1, 3, 6, 4, 2, 5}]/168 + 
     A72[{7}, {1, 3, 6, 5, 2, 4}]/168 - A72[{7}, {1, 4, 2, 3, 5, 6}]/168 + 
     A72[{7}, {1, 4, 2, 3, 6, 5}]/168 + A72[{7}, {1, 4, 2, 5, 3, 6}]/56 - 
     A72[{7}, {1, 4, 2, 6, 3, 5}]/56 - A72[{7}, {1, 4, 3, 2, 5, 6}]/168 + 
     A72[{7}, {1, 4, 3, 2, 6, 5}]/168 + A72[{7}, {1, 4, 3, 5, 2, 6}]/56 - 
     A72[{7}, {1, 4, 3, 6, 2, 5}]/56 - A72[{7}, {1, 4, 5, 2, 3, 6}]/168 - 
     A72[{7}, {1, 4, 5, 3, 2, 6}]/168 + A72[{7}, {1, 4, 6, 2, 3, 5}]/168 + 
     A72[{7}, {1, 4, 6, 3, 2, 5}]/168 + A72[{7}, {1, 5, 2, 3, 4, 6}]/168 - 
     A72[{7}, {1, 5, 2, 4, 3, 6}]/56 + A72[{7}, {1, 5, 3, 2, 4, 6}]/168 - 
     A72[{7}, {1, 5, 3, 4, 2, 6}]/56 + A72[{7}, {1, 5, 4, 2, 3, 6}]/168 + 
     A72[{7}, {1, 5, 4, 3, 2, 6}]/168
 
A72rep[12, 1] = -1/360*A72[{1}, {2, 3, 4, 5, 6, 7}] + 
     A72[{1}, {2, 3, 4, 5, 7, 6}]/360 - A72[{1}, {2, 3, 4, 6, 5, 7}]/360 + 
     A72[{1}, {2, 3, 4, 6, 7, 5}]/360 + A72[{1}, {2, 3, 5, 4, 6, 7}]/120 - 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/180 - A72[{1}, {2, 3, 5, 6, 4, 7}]/180 + 
     A72[{1}, {2, 3, 5, 6, 7, 4}]/360 + A72[{1}, {2, 3, 6, 4, 5, 7}]/120 - 
     A72[{1}, {2, 3, 6, 4, 7, 5}]/180 - A72[{1}, {2, 3, 6, 5, 4, 7}]/180 + 
     A72[{1}, {2, 3, 6, 5, 7, 4}]/360 - A72[{1}, {2, 3, 7, 4, 5, 6}]/360 - 
     A72[{1}, {2, 3, 7, 4, 6, 5}]/360 + A72[{1}, {2, 3, 7, 5, 4, 6}]/180 - 
     A72[{1}, {2, 3, 7, 5, 6, 4}]/360 + A72[{1}, {2, 3, 7, 6, 4, 5}]/180 - 
     A72[{1}, {2, 3, 7, 6, 5, 4}]/360 - A72[{1}, {2, 4, 3, 5, 6, 7}]/360 + 
     A72[{1}, {2, 4, 3, 5, 7, 6}]/360 - A72[{1}, {2, 4, 3, 6, 5, 7}]/360 + 
     A72[{1}, {2, 4, 3, 6, 7, 5}]/360 + A72[{1}, {2, 4, 5, 3, 6, 7}]/120 - 
     A72[{1}, {2, 4, 5, 3, 7, 6}]/180 - A72[{1}, {2, 4, 5, 6, 3, 7}]/180 + 
     A72[{1}, {2, 4, 6, 3, 5, 7}]/120 - A72[{1}, {2, 4, 6, 3, 7, 5}]/180 - 
     A72[{1}, {2, 4, 6, 5, 3, 7}]/180 - A72[{1}, {2, 4, 7, 3, 5, 6}]/360 - 
     A72[{1}, {2, 4, 7, 3, 6, 5}]/360 + A72[{1}, {2, 4, 7, 5, 3, 6}]/180 + 
     A72[{1}, {2, 4, 7, 6, 3, 5}]/180 - A72[{1}, {2, 5, 3, 4, 6, 7}]/180 + 
     A72[{1}, {2, 5, 3, 4, 7, 6}]/360 + A72[{1}, {2, 5, 3, 6, 4, 7}]/120 - 
     A72[{1}, {2, 5, 4, 3, 6, 7}]/180 + A72[{1}, {2, 5, 4, 3, 7, 6}]/360 + 
     A72[{1}, {2, 5, 4, 6, 3, 7}]/120 - A72[{1}, {2, 5, 6, 3, 4, 7}]/360 - 
     A72[{1}, {2, 5, 6, 4, 3, 7}]/360 - A72[{1}, {2, 5, 7, 3, 4, 6}]/360 - 
     A72[{1}, {2, 5, 7, 4, 3, 6}]/360 - A72[{1}, {2, 6, 3, 4, 5, 7}]/180 + 
     A72[{1}, {2, 6, 3, 5, 4, 7}]/120 - A72[{1}, {2, 6, 4, 3, 5, 7}]/180 + 
     A72[{1}, {2, 6, 4, 5, 3, 7}]/120 - A72[{1}, {2, 6, 5, 3, 4, 7}]/360 - 
     A72[{1}, {2, 6, 5, 4, 3, 7}]/360 - A72[{2}, {1, 3, 4, 5, 6, 7}]/360 + 
     A72[{2}, {1, 3, 4, 5, 7, 6}]/360 - A72[{2}, {1, 3, 4, 6, 5, 7}]/360 + 
     A72[{2}, {1, 3, 4, 6, 7, 5}]/360 + A72[{2}, {1, 3, 5, 4, 6, 7}]/120 - 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/180 - A72[{2}, {1, 3, 5, 6, 4, 7}]/180 + 
     A72[{2}, {1, 3, 5, 6, 7, 4}]/360 + A72[{2}, {1, 3, 6, 4, 5, 7}]/120 - 
     A72[{2}, {1, 3, 6, 4, 7, 5}]/180 - A72[{2}, {1, 3, 6, 5, 4, 7}]/180 + 
     A72[{2}, {1, 3, 6, 5, 7, 4}]/360 - A72[{2}, {1, 3, 7, 4, 5, 6}]/360 - 
     A72[{2}, {1, 3, 7, 4, 6, 5}]/360 + A72[{2}, {1, 3, 7, 5, 4, 6}]/180 - 
     A72[{2}, {1, 3, 7, 5, 6, 4}]/360 + A72[{2}, {1, 3, 7, 6, 4, 5}]/180 - 
     A72[{2}, {1, 3, 7, 6, 5, 4}]/360 - A72[{2}, {1, 4, 3, 5, 6, 7}]/360 + 
     A72[{2}, {1, 4, 3, 5, 7, 6}]/360 - A72[{2}, {1, 4, 3, 6, 5, 7}]/360 + 
     A72[{2}, {1, 4, 3, 6, 7, 5}]/360 + A72[{2}, {1, 4, 5, 3, 6, 7}]/120 - 
     A72[{2}, {1, 4, 5, 3, 7, 6}]/180 - A72[{2}, {1, 4, 5, 6, 3, 7}]/180 + 
     A72[{2}, {1, 4, 6, 3, 5, 7}]/120 - A72[{2}, {1, 4, 6, 3, 7, 5}]/180 - 
     A72[{2}, {1, 4, 6, 5, 3, 7}]/180 - A72[{2}, {1, 4, 7, 3, 5, 6}]/360 - 
     A72[{2}, {1, 4, 7, 3, 6, 5}]/360 + A72[{2}, {1, 4, 7, 5, 3, 6}]/180 + 
     A72[{2}, {1, 4, 7, 6, 3, 5}]/180 - A72[{2}, {1, 5, 3, 4, 6, 7}]/180 + 
     A72[{2}, {1, 5, 3, 4, 7, 6}]/360 + A72[{2}, {1, 5, 3, 6, 4, 7}]/120 - 
     A72[{2}, {1, 5, 4, 3, 6, 7}]/180 + A72[{2}, {1, 5, 4, 3, 7, 6}]/360 + 
     A72[{2}, {1, 5, 4, 6, 3, 7}]/120 - A72[{2}, {1, 5, 6, 3, 4, 7}]/360 - 
     A72[{2}, {1, 5, 6, 4, 3, 7}]/360 - A72[{2}, {1, 5, 7, 3, 4, 6}]/360 - 
     A72[{2}, {1, 5, 7, 4, 3, 6}]/360 - A72[{2}, {1, 6, 3, 4, 5, 7}]/180 + 
     A72[{2}, {1, 6, 3, 5, 4, 7}]/120 - A72[{2}, {1, 6, 4, 3, 5, 7}]/180 + 
     A72[{2}, {1, 6, 4, 5, 3, 7}]/120 - A72[{2}, {1, 6, 5, 3, 4, 7}]/360 - 
     A72[{2}, {1, 6, 5, 4, 3, 7}]/360 - A72[{3}, {1, 2, 4, 5, 7, 6}]/360 - 
     A72[{3}, {1, 2, 4, 6, 7, 5}]/360 + A72[{3}, {1, 2, 4, 7, 5, 6}]/360 + 
     A72[{3}, {1, 2, 4, 7, 6, 5}]/360 - A72[{3}, {1, 2, 5, 4, 6, 7}]/360 + 
     A72[{3}, {1, 2, 5, 4, 7, 6}]/180 + A72[{3}, {1, 2, 5, 6, 4, 7}]/360 - 
     A72[{3}, {1, 2, 5, 6, 7, 4}]/360 - A72[{3}, {1, 2, 5, 7, 4, 6}]/180 + 
     A72[{3}, {1, 2, 5, 7, 6, 4}]/360 - A72[{3}, {1, 2, 6, 4, 5, 7}]/360 + 
     A72[{3}, {1, 2, 6, 4, 7, 5}]/180 + A72[{3}, {1, 2, 6, 5, 4, 7}]/360 - 
     A72[{3}, {1, 2, 6, 5, 7, 4}]/360 - A72[{3}, {1, 2, 6, 7, 4, 5}]/180 + 
     A72[{3}, {1, 2, 6, 7, 5, 4}]/360 - A72[{3}, {1, 2, 7, 4, 5, 6}]/360 - 
     A72[{3}, {1, 2, 7, 4, 6, 5}]/360 + A72[{3}, {1, 2, 7, 5, 4, 6}]/360 + 
     A72[{3}, {1, 2, 7, 6, 4, 5}]/360 + A72[{3}, {1, 4, 2, 5, 6, 7}]/360 + 
     A72[{3}, {1, 4, 2, 6, 5, 7}]/360 - A72[{3}, {1, 4, 2, 7, 5, 6}]/360 - 
     A72[{3}, {1, 4, 2, 7, 6, 5}]/360 - A72[{3}, {1, 4, 5, 2, 6, 7}]/180 + 
     A72[{3}, {1, 4, 5, 6, 2, 7}]/360 + A72[{3}, {1, 4, 5, 7, 2, 6}]/180 - 
     A72[{3}, {1, 4, 6, 2, 5, 7}]/180 + A72[{3}, {1, 4, 6, 5, 2, 7}]/360 + 
     A72[{3}, {1, 4, 6, 7, 2, 5}]/180 + A72[{3}, {1, 4, 7, 2, 5, 6}]/180 + 
     A72[{3}, {1, 4, 7, 2, 6, 5}]/180 - A72[{3}, {1, 4, 7, 5, 2, 6}]/120 - 
     A72[{3}, {1, 4, 7, 6, 2, 5}]/120 + A72[{3}, {1, 5, 2, 4, 6, 7}]/180 - 
     A72[{3}, {1, 5, 2, 4, 7, 6}]/120 - A72[{3}, {1, 5, 2, 6, 4, 7}]/120 + 
     A72[{3}, {1, 5, 2, 7, 4, 6}]/120 + A72[{3}, {1, 5, 4, 2, 7, 6}]/180 - 
     A72[{3}, {1, 5, 4, 7, 2, 6}]/120 + A72[{3}, {1, 5, 6, 2, 4, 7}]/180 - 
     A72[{3}, {1, 5, 6, 4, 2, 7}]/360 - A72[{3}, {1, 5, 7, 2, 4, 6}]/180 + 
     A72[{3}, {1, 5, 7, 4, 2, 6}]/120 + A72[{3}, {1, 6, 2, 4, 5, 7}]/180 - 
     A72[{3}, {1, 6, 2, 5, 4, 7}]/120 + A72[{3}, {1, 6, 5, 2, 4, 7}]/180 - 
     A72[{3}, {1, 6, 5, 4, 2, 7}]/360 - A72[{4}, {1, 2, 3, 5, 7, 6}]/360 - 
     A72[{4}, {1, 2, 3, 6, 7, 5}]/360 + A72[{4}, {1, 2, 3, 7, 5, 6}]/360 + 
     A72[{4}, {1, 2, 3, 7, 6, 5}]/360 - A72[{4}, {1, 2, 5, 3, 6, 7}]/360 + 
     A72[{4}, {1, 2, 5, 3, 7, 6}]/180 + A72[{4}, {1, 2, 5, 6, 3, 7}]/360 - 
     A72[{4}, {1, 2, 5, 6, 7, 3}]/360 - A72[{4}, {1, 2, 5, 7, 3, 6}]/180 + 
     A72[{4}, {1, 2, 5, 7, 6, 3}]/360 - A72[{4}, {1, 2, 6, 3, 5, 7}]/360 + 
     A72[{4}, {1, 2, 6, 3, 7, 5}]/180 + A72[{4}, {1, 2, 6, 5, 3, 7}]/360 - 
     A72[{4}, {1, 2, 6, 5, 7, 3}]/360 - A72[{4}, {1, 2, 6, 7, 3, 5}]/180 + 
     A72[{4}, {1, 2, 6, 7, 5, 3}]/360 - A72[{4}, {1, 2, 7, 3, 5, 6}]/360 - 
     A72[{4}, {1, 2, 7, 3, 6, 5}]/360 + A72[{4}, {1, 2, 7, 5, 3, 6}]/360 + 
     A72[{4}, {1, 2, 7, 6, 3, 5}]/360 + A72[{4}, {1, 3, 2, 5, 6, 7}]/360 + 
     A72[{4}, {1, 3, 2, 6, 5, 7}]/360 - A72[{4}, {1, 3, 2, 7, 5, 6}]/360 - 
     A72[{4}, {1, 3, 2, 7, 6, 5}]/360 - A72[{4}, {1, 3, 5, 2, 6, 7}]/180 + 
     A72[{4}, {1, 3, 5, 6, 2, 7}]/360 + A72[{4}, {1, 3, 5, 7, 2, 6}]/180 - 
     A72[{4}, {1, 3, 6, 2, 5, 7}]/180 + A72[{4}, {1, 3, 6, 5, 2, 7}]/360 + 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/180 + A72[{4}, {1, 3, 7, 2, 5, 6}]/180 + 
     A72[{4}, {1, 3, 7, 2, 6, 5}]/180 - A72[{4}, {1, 3, 7, 5, 2, 6}]/120 - 
     A72[{4}, {1, 3, 7, 6, 2, 5}]/120 + A72[{4}, {1, 5, 2, 3, 6, 7}]/180 - 
     A72[{4}, {1, 5, 2, 3, 7, 6}]/120 - A72[{4}, {1, 5, 2, 6, 3, 7}]/120 + 
     A72[{4}, {1, 5, 2, 7, 3, 6}]/120 + A72[{4}, {1, 5, 3, 2, 7, 6}]/180 - 
     A72[{4}, {1, 5, 3, 7, 2, 6}]/120 + A72[{4}, {1, 5, 6, 2, 3, 7}]/180 - 
     A72[{4}, {1, 5, 6, 3, 2, 7}]/360 - A72[{4}, {1, 5, 7, 2, 3, 6}]/180 + 
     A72[{4}, {1, 5, 7, 3, 2, 6}]/120 + A72[{4}, {1, 6, 2, 3, 5, 7}]/180 - 
     A72[{4}, {1, 6, 2, 5, 3, 7}]/120 + A72[{4}, {1, 6, 5, 2, 3, 7}]/180 - 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/360 + A72[{5}, {1, 2, 3, 4, 6, 7}]/360 - 
     A72[{5}, {1, 2, 3, 4, 7, 6}]/360 - A72[{5}, {1, 2, 3, 6, 4, 7}]/360 + 
     A72[{5}, {1, 2, 3, 6, 7, 4}]/180 + A72[{5}, {1, 2, 3, 7, 4, 6}]/360 - 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/180 + A72[{5}, {1, 2, 4, 3, 6, 7}]/360 - 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/360 - A72[{5}, {1, 2, 4, 6, 3, 7}]/360 + 
     A72[{5}, {1, 2, 4, 6, 7, 3}]/180 + A72[{5}, {1, 2, 4, 7, 3, 6}]/360 - 
     A72[{5}, {1, 2, 4, 7, 6, 3}]/180 - A72[{5}, {1, 2, 6, 3, 7, 4}]/360 - 
     A72[{5}, {1, 2, 6, 4, 7, 3}]/360 + A72[{5}, {1, 2, 6, 7, 3, 4}]/360 + 
     A72[{5}, {1, 2, 6, 7, 4, 3}]/360 + A72[{5}, {1, 2, 7, 3, 6, 4}]/360 + 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/360 - A72[{5}, {1, 2, 7, 6, 3, 4}]/360 - 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/360 - A72[{5}, {1, 3, 2, 4, 6, 7}]/120 + 
     A72[{5}, {1, 3, 2, 4, 7, 6}]/120 + A72[{5}, {1, 3, 2, 6, 4, 7}]/180 - 
     A72[{5}, {1, 3, 2, 6, 7, 4}]/120 - A72[{5}, {1, 3, 2, 7, 4, 6}]/180 + 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/120 + A72[{5}, {1, 3, 4, 2, 6, 7}]/180 - 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/180 - A72[{5}, {1, 3, 4, 6, 2, 7}]/360 + 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/360 + A72[{5}, {1, 3, 6, 2, 7, 4}]/180 - 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/120 - A72[{5}, {1, 3, 7, 2, 6, 4}]/180 + 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/120 - A72[{5}, {1, 4, 2, 3, 6, 7}]/120 + 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/120 + A72[{5}, {1, 4, 2, 6, 3, 7}]/180 - 
     A72[{5}, {1, 4, 2, 7, 3, 6}]/180 + A72[{5}, {1, 4, 3, 2, 6, 7}]/180 - 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/180 - A72[{5}, {1, 4, 3, 6, 2, 7}]/360 + 
     A72[{5}, {1, 4, 3, 7, 2, 6}]/360 + A72[{5}, {1, 6, 2, 3, 4, 7}]/360 + 
     A72[{5}, {1, 6, 2, 4, 3, 7}]/360 - A72[{5}, {1, 6, 3, 2, 4, 7}]/180 + 
     A72[{5}, {1, 6, 3, 4, 2, 7}]/360 - A72[{5}, {1, 6, 4, 2, 3, 7}]/180 + 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/360 + A72[{6}, {1, 2, 3, 4, 5, 7}]/360 - 
     A72[{6}, {1, 2, 3, 4, 7, 5}]/360 - A72[{6}, {1, 2, 3, 5, 4, 7}]/360 + 
     A72[{6}, {1, 2, 3, 5, 7, 4}]/180 + A72[{6}, {1, 2, 3, 7, 4, 5}]/360 - 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/180 + A72[{6}, {1, 2, 4, 3, 5, 7}]/360 - 
     A72[{6}, {1, 2, 4, 3, 7, 5}]/360 - A72[{6}, {1, 2, 4, 5, 3, 7}]/360 + 
     A72[{6}, {1, 2, 4, 5, 7, 3}]/180 + A72[{6}, {1, 2, 4, 7, 3, 5}]/360 - 
     A72[{6}, {1, 2, 4, 7, 5, 3}]/180 - A72[{6}, {1, 2, 5, 3, 7, 4}]/360 - 
     A72[{6}, {1, 2, 5, 4, 7, 3}]/360 + A72[{6}, {1, 2, 5, 7, 3, 4}]/360 + 
     A72[{6}, {1, 2, 5, 7, 4, 3}]/360 + A72[{6}, {1, 2, 7, 3, 5, 4}]/360 + 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/360 - A72[{6}, {1, 2, 7, 5, 3, 4}]/360 - 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/360 - A72[{6}, {1, 3, 2, 4, 5, 7}]/120 + 
     A72[{6}, {1, 3, 2, 4, 7, 5}]/120 + A72[{6}, {1, 3, 2, 5, 4, 7}]/180 - 
     A72[{6}, {1, 3, 2, 5, 7, 4}]/120 - A72[{6}, {1, 3, 2, 7, 4, 5}]/180 + 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/120 + A72[{6}, {1, 3, 4, 2, 5, 7}]/180 - 
     A72[{6}, {1, 3, 4, 2, 7, 5}]/180 - A72[{6}, {1, 3, 4, 5, 2, 7}]/360 + 
     A72[{6}, {1, 3, 4, 7, 2, 5}]/360 + A72[{6}, {1, 3, 5, 2, 7, 4}]/180 - 
     A72[{6}, {1, 3, 5, 7, 2, 4}]/120 - A72[{6}, {1, 3, 7, 2, 5, 4}]/180 + 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/120 - A72[{6}, {1, 4, 2, 3, 5, 7}]/120 + 
     A72[{6}, {1, 4, 2, 3, 7, 5}]/120 + A72[{6}, {1, 4, 2, 5, 3, 7}]/180 - 
     A72[{6}, {1, 4, 2, 7, 3, 5}]/180 + A72[{6}, {1, 4, 3, 2, 5, 7}]/180 - 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/180 - A72[{6}, {1, 4, 3, 5, 2, 7}]/360 + 
     A72[{6}, {1, 4, 3, 7, 2, 5}]/360 + A72[{6}, {1, 5, 2, 3, 4, 7}]/360 + 
     A72[{6}, {1, 5, 2, 4, 3, 7}]/360 - A72[{6}, {1, 5, 3, 2, 4, 7}]/180 + 
     A72[{6}, {1, 5, 3, 4, 2, 7}]/360 - A72[{6}, {1, 5, 4, 2, 3, 7}]/180 + 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/360
 
A72rep[13, 1] = -1/180*A72[{1}, {2, 3, 4, 5, 6, 7}] + 
     A72[{1}, {2, 3, 4, 5, 7, 6}]/180 + A72[{1}, {2, 3, 4, 6, 5, 7}]/180 - 
     A72[{1}, {2, 3, 4, 6, 7, 5}]/180 - A72[{1}, {2, 3, 4, 7, 5, 6}]/180 + 
     A72[{1}, {2, 3, 4, 7, 6, 5}]/180 + A72[{1}, {2, 3, 5, 4, 6, 7}]/180 - 
     A72[{1}, {2, 3, 5, 4, 7, 6}]/180 - A72[{1}, {2, 3, 5, 6, 4, 7}]/180 + 
     A72[{1}, {2, 3, 5, 6, 7, 4}]/90 + A72[{1}, {2, 3, 5, 7, 4, 6}]/180 - 
     A72[{1}, {2, 3, 5, 7, 6, 4}]/90 - A72[{1}, {2, 3, 6, 4, 5, 7}]/180 + 
     A72[{1}, {2, 3, 6, 4, 7, 5}]/180 + A72[{1}, {2, 3, 6, 5, 4, 7}]/180 - 
     A72[{1}, {2, 3, 6, 5, 7, 4}]/90 - A72[{1}, {2, 3, 6, 7, 4, 5}]/180 + 
     A72[{1}, {2, 3, 6, 7, 5, 4}]/90 + A72[{1}, {2, 3, 7, 4, 5, 6}]/180 - 
     A72[{1}, {2, 3, 7, 4, 6, 5}]/180 - A72[{1}, {2, 3, 7, 5, 4, 6}]/180 + 
     A72[{1}, {2, 3, 7, 5, 6, 4}]/90 + A72[{1}, {2, 3, 7, 6, 4, 5}]/180 - 
     A72[{1}, {2, 3, 7, 6, 5, 4}]/90 - A72[{1}, {2, 4, 3, 5, 6, 7}]/180 + 
     A72[{1}, {2, 4, 3, 5, 7, 6}]/180 + A72[{1}, {2, 4, 3, 6, 5, 7}]/180 - 
     A72[{1}, {2, 4, 3, 6, 7, 5}]/180 - A72[{1}, {2, 4, 3, 7, 5, 6}]/180 + 
     A72[{1}, {2, 4, 3, 7, 6, 5}]/180 + A72[{1}, {2, 4, 5, 3, 6, 7}]/180 - 
     A72[{1}, {2, 4, 5, 3, 7, 6}]/180 - A72[{1}, {2, 4, 5, 6, 3, 7}]/180 + 
     A72[{1}, {2, 4, 5, 7, 3, 6}]/180 - A72[{1}, {2, 4, 6, 3, 5, 7}]/180 + 
     A72[{1}, {2, 4, 6, 3, 7, 5}]/180 + A72[{1}, {2, 4, 6, 5, 3, 7}]/180 - 
     A72[{1}, {2, 4, 6, 7, 3, 5}]/180 + A72[{1}, {2, 4, 7, 3, 5, 6}]/180 - 
     A72[{1}, {2, 4, 7, 3, 6, 5}]/180 - A72[{1}, {2, 4, 7, 5, 3, 6}]/180 + 
     A72[{1}, {2, 4, 7, 6, 3, 5}]/180 - A72[{2}, {1, 3, 4, 5, 6, 7}]/180 + 
     A72[{2}, {1, 3, 4, 5, 7, 6}]/180 + A72[{2}, {1, 3, 4, 6, 5, 7}]/180 - 
     A72[{2}, {1, 3, 4, 6, 7, 5}]/180 - A72[{2}, {1, 3, 4, 7, 5, 6}]/180 + 
     A72[{2}, {1, 3, 4, 7, 6, 5}]/180 + A72[{2}, {1, 3, 5, 4, 6, 7}]/180 - 
     A72[{2}, {1, 3, 5, 4, 7, 6}]/180 - A72[{2}, {1, 3, 5, 6, 4, 7}]/180 + 
     A72[{2}, {1, 3, 5, 6, 7, 4}]/90 + A72[{2}, {1, 3, 5, 7, 4, 6}]/180 - 
     A72[{2}, {1, 3, 5, 7, 6, 4}]/90 - A72[{2}, {1, 3, 6, 4, 5, 7}]/180 + 
     A72[{2}, {1, 3, 6, 4, 7, 5}]/180 + A72[{2}, {1, 3, 6, 5, 4, 7}]/180 - 
     A72[{2}, {1, 3, 6, 5, 7, 4}]/90 - A72[{2}, {1, 3, 6, 7, 4, 5}]/180 + 
     A72[{2}, {1, 3, 6, 7, 5, 4}]/90 + A72[{2}, {1, 3, 7, 4, 5, 6}]/180 - 
     A72[{2}, {1, 3, 7, 4, 6, 5}]/180 - A72[{2}, {1, 3, 7, 5, 4, 6}]/180 + 
     A72[{2}, {1, 3, 7, 5, 6, 4}]/90 + A72[{2}, {1, 3, 7, 6, 4, 5}]/180 - 
     A72[{2}, {1, 3, 7, 6, 5, 4}]/90 - A72[{2}, {1, 4, 3, 5, 6, 7}]/180 + 
     A72[{2}, {1, 4, 3, 5, 7, 6}]/180 + A72[{2}, {1, 4, 3, 6, 5, 7}]/180 - 
     A72[{2}, {1, 4, 3, 6, 7, 5}]/180 - A72[{2}, {1, 4, 3, 7, 5, 6}]/180 + 
     A72[{2}, {1, 4, 3, 7, 6, 5}]/180 + A72[{2}, {1, 4, 5, 3, 6, 7}]/180 - 
     A72[{2}, {1, 4, 5, 3, 7, 6}]/180 - A72[{2}, {1, 4, 5, 6, 3, 7}]/180 + 
     A72[{2}, {1, 4, 5, 7, 3, 6}]/180 - A72[{2}, {1, 4, 6, 3, 5, 7}]/180 + 
     A72[{2}, {1, 4, 6, 3, 7, 5}]/180 + A72[{2}, {1, 4, 6, 5, 3, 7}]/180 - 
     A72[{2}, {1, 4, 6, 7, 3, 5}]/180 + A72[{2}, {1, 4, 7, 3, 5, 6}]/180 - 
     A72[{2}, {1, 4, 7, 3, 6, 5}]/180 - A72[{2}, {1, 4, 7, 5, 3, 6}]/180 + 
     A72[{2}, {1, 4, 7, 6, 3, 5}]/180 - A72[{3}, {1, 2, 4, 5, 6, 7}]/180 + 
     A72[{3}, {1, 2, 4, 5, 7, 6}]/180 + A72[{3}, {1, 2, 4, 6, 5, 7}]/180 - 
     A72[{3}, {1, 2, 4, 6, 7, 5}]/180 - A72[{3}, {1, 2, 4, 7, 5, 6}]/180 + 
     A72[{3}, {1, 2, 4, 7, 6, 5}]/180 - A72[{3}, {1, 2, 5, 6, 7, 4}]/180 + 
     A72[{3}, {1, 2, 5, 7, 6, 4}]/180 + A72[{3}, {1, 2, 6, 5, 7, 4}]/180 - 
     A72[{3}, {1, 2, 6, 7, 5, 4}]/180 - A72[{3}, {1, 2, 7, 5, 6, 4}]/180 + 
     A72[{3}, {1, 2, 7, 6, 5, 4}]/180 + A72[{3}, {1, 4, 2, 5, 6, 7}]/90 - 
     A72[{3}, {1, 4, 2, 5, 7, 6}]/90 - A72[{3}, {1, 4, 2, 6, 5, 7}]/90 + 
     A72[{3}, {1, 4, 2, 6, 7, 5}]/90 + A72[{3}, {1, 4, 2, 7, 5, 6}]/90 - 
     A72[{3}, {1, 4, 2, 7, 6, 5}]/90 - A72[{3}, {1, 4, 5, 2, 6, 7}]/180 + 
     A72[{3}, {1, 4, 5, 2, 7, 6}]/180 + A72[{3}, {1, 4, 5, 6, 2, 7}]/180 - 
     A72[{3}, {1, 4, 5, 7, 2, 6}]/180 + A72[{3}, {1, 4, 6, 2, 5, 7}]/180 - 
     A72[{3}, {1, 4, 6, 2, 7, 5}]/180 - A72[{3}, {1, 4, 6, 5, 2, 7}]/180 + 
     A72[{3}, {1, 4, 6, 7, 2, 5}]/180 - A72[{3}, {1, 4, 7, 2, 5, 6}]/180 + 
     A72[{3}, {1, 4, 7, 2, 6, 5}]/180 + A72[{3}, {1, 4, 7, 5, 2, 6}]/180 - 
     A72[{3}, {1, 4, 7, 6, 2, 5}]/180 + A72[{3}, {1, 5, 2, 4, 6, 7}]/180 - 
     A72[{3}, {1, 5, 2, 4, 7, 6}]/180 - A72[{3}, {1, 5, 4, 2, 6, 7}]/180 + 
     A72[{3}, {1, 5, 4, 2, 7, 6}]/180 - A72[{3}, {1, 5, 6, 2, 4, 7}]/180 + 
     A72[{3}, {1, 5, 6, 4, 2, 7}]/180 + A72[{3}, {1, 5, 7, 2, 4, 6}]/180 - 
     A72[{3}, {1, 5, 7, 4, 2, 6}]/180 - A72[{3}, {1, 6, 2, 4, 5, 7}]/180 + 
     A72[{3}, {1, 6, 4, 2, 5, 7}]/180 + A72[{3}, {1, 6, 5, 2, 4, 7}]/180 - 
     A72[{3}, {1, 6, 5, 4, 2, 7}]/180 - A72[{4}, {1, 2, 3, 5, 6, 7}]/180 + 
     A72[{4}, {1, 2, 3, 5, 7, 6}]/180 + A72[{4}, {1, 2, 3, 6, 5, 7}]/180 - 
     A72[{4}, {1, 2, 3, 6, 7, 5}]/180 - A72[{4}, {1, 2, 3, 7, 5, 6}]/180 + 
     A72[{4}, {1, 2, 3, 7, 6, 5}]/180 - A72[{4}, {1, 2, 5, 6, 7, 3}]/180 + 
     A72[{4}, {1, 2, 5, 7, 6, 3}]/180 + A72[{4}, {1, 2, 6, 5, 7, 3}]/180 - 
     A72[{4}, {1, 2, 6, 7, 5, 3}]/180 - A72[{4}, {1, 2, 7, 5, 6, 3}]/180 + 
     A72[{4}, {1, 2, 7, 6, 5, 3}]/180 + A72[{4}, {1, 3, 2, 5, 6, 7}]/90 - 
     A72[{4}, {1, 3, 2, 5, 7, 6}]/90 - A72[{4}, {1, 3, 2, 6, 5, 7}]/90 + 
     A72[{4}, {1, 3, 2, 6, 7, 5}]/90 + A72[{4}, {1, 3, 2, 7, 5, 6}]/90 - 
     A72[{4}, {1, 3, 2, 7, 6, 5}]/90 - A72[{4}, {1, 3, 5, 2, 6, 7}]/180 + 
     A72[{4}, {1, 3, 5, 2, 7, 6}]/180 + A72[{4}, {1, 3, 5, 6, 2, 7}]/180 - 
     A72[{4}, {1, 3, 5, 7, 2, 6}]/180 + A72[{4}, {1, 3, 6, 2, 5, 7}]/180 - 
     A72[{4}, {1, 3, 6, 2, 7, 5}]/180 - A72[{4}, {1, 3, 6, 5, 2, 7}]/180 + 
     A72[{4}, {1, 3, 6, 7, 2, 5}]/180 - A72[{4}, {1, 3, 7, 2, 5, 6}]/180 + 
     A72[{4}, {1, 3, 7, 2, 6, 5}]/180 + A72[{4}, {1, 3, 7, 5, 2, 6}]/180 - 
     A72[{4}, {1, 3, 7, 6, 2, 5}]/180 + A72[{4}, {1, 5, 2, 3, 6, 7}]/180 - 
     A72[{4}, {1, 5, 2, 3, 7, 6}]/180 - A72[{4}, {1, 5, 3, 2, 6, 7}]/180 + 
     A72[{4}, {1, 5, 3, 2, 7, 6}]/180 - A72[{4}, {1, 5, 6, 2, 3, 7}]/180 + 
     A72[{4}, {1, 5, 6, 3, 2, 7}]/180 + A72[{4}, {1, 5, 7, 2, 3, 6}]/180 - 
     A72[{4}, {1, 5, 7, 3, 2, 6}]/180 - A72[{4}, {1, 6, 2, 3, 5, 7}]/180 + 
     A72[{4}, {1, 6, 3, 2, 5, 7}]/180 + A72[{4}, {1, 6, 5, 2, 3, 7}]/180 - 
     A72[{4}, {1, 6, 5, 3, 2, 7}]/180 + A72[{5}, {1, 2, 3, 4, 6, 7}]/180 - 
     A72[{5}, {1, 2, 3, 4, 7, 6}]/180 - A72[{5}, {1, 2, 3, 6, 4, 7}]/180 + 
     A72[{5}, {1, 2, 3, 6, 7, 4}]/90 + A72[{5}, {1, 2, 3, 7, 4, 6}]/180 - 
     A72[{5}, {1, 2, 3, 7, 6, 4}]/90 + A72[{5}, {1, 2, 4, 3, 6, 7}]/180 - 
     A72[{5}, {1, 2, 4, 3, 7, 6}]/180 - A72[{5}, {1, 2, 4, 6, 3, 7}]/180 + 
     A72[{5}, {1, 2, 4, 6, 7, 3}]/90 + A72[{5}, {1, 2, 4, 7, 3, 6}]/180 - 
     A72[{5}, {1, 2, 4, 7, 6, 3}]/90 - A72[{5}, {1, 2, 6, 3, 7, 4}]/180 - 
     A72[{5}, {1, 2, 6, 4, 7, 3}]/180 + A72[{5}, {1, 2, 6, 7, 3, 4}]/180 + 
     A72[{5}, {1, 2, 6, 7, 4, 3}]/180 + A72[{5}, {1, 2, 7, 3, 6, 4}]/180 + 
     A72[{5}, {1, 2, 7, 4, 6, 3}]/180 - A72[{5}, {1, 2, 7, 6, 3, 4}]/180 - 
     A72[{5}, {1, 2, 7, 6, 4, 3}]/180 - A72[{5}, {1, 3, 2, 4, 6, 7}]/60 + 
     A72[{5}, {1, 3, 2, 4, 7, 6}]/60 + A72[{5}, {1, 3, 2, 6, 4, 7}]/90 - 
     A72[{5}, {1, 3, 2, 6, 7, 4}]/60 - A72[{5}, {1, 3, 2, 7, 4, 6}]/90 + 
     A72[{5}, {1, 3, 2, 7, 6, 4}]/60 + A72[{5}, {1, 3, 4, 2, 6, 7}]/90 - 
     A72[{5}, {1, 3, 4, 2, 7, 6}]/90 - A72[{5}, {1, 3, 4, 6, 2, 7}]/180 + 
     A72[{5}, {1, 3, 4, 7, 2, 6}]/180 + A72[{5}, {1, 3, 6, 2, 7, 4}]/90 - 
     A72[{5}, {1, 3, 6, 7, 2, 4}]/60 - A72[{5}, {1, 3, 7, 2, 6, 4}]/90 + 
     A72[{5}, {1, 3, 7, 6, 2, 4}]/60 - A72[{5}, {1, 4, 2, 3, 6, 7}]/60 + 
     A72[{5}, {1, 4, 2, 3, 7, 6}]/60 + A72[{5}, {1, 4, 2, 6, 3, 7}]/90 - 
     A72[{5}, {1, 4, 2, 7, 3, 6}]/90 + A72[{5}, {1, 4, 3, 2, 6, 7}]/90 - 
     A72[{5}, {1, 4, 3, 2, 7, 6}]/90 - A72[{5}, {1, 4, 3, 6, 2, 7}]/180 + 
     A72[{5}, {1, 4, 3, 7, 2, 6}]/180 + A72[{5}, {1, 6, 2, 3, 4, 7}]/180 + 
     A72[{5}, {1, 6, 2, 4, 3, 7}]/180 - A72[{5}, {1, 6, 3, 2, 4, 7}]/90 + 
     A72[{5}, {1, 6, 3, 4, 2, 7}]/180 - A72[{5}, {1, 6, 4, 2, 3, 7}]/90 + 
     A72[{5}, {1, 6, 4, 3, 2, 7}]/180 - A72[{6}, {1, 2, 3, 4, 5, 7}]/180 + 
     A72[{6}, {1, 2, 3, 4, 7, 5}]/180 + A72[{6}, {1, 2, 3, 5, 4, 7}]/180 - 
     A72[{6}, {1, 2, 3, 5, 7, 4}]/90 - A72[{6}, {1, 2, 3, 7, 4, 5}]/180 + 
     A72[{6}, {1, 2, 3, 7, 5, 4}]/90 - A72[{6}, {1, 2, 4, 3, 5, 7}]/180 + 
     A72[{6}, {1, 2, 4, 3, 7, 5}]/180 + A72[{6}, {1, 2, 4, 5, 3, 7}]/180 - 
     A72[{6}, {1, 2, 4, 5, 7, 3}]/90 - A72[{6}, {1, 2, 4, 7, 3, 5}]/180 + 
     A72[{6}, {1, 2, 4, 7, 5, 3}]/90 + A72[{6}, {1, 2, 5, 3, 7, 4}]/180 + 
     A72[{6}, {1, 2, 5, 4, 7, 3}]/180 - A72[{6}, {1, 2, 5, 7, 3, 4}]/180 - 
     A72[{6}, {1, 2, 5, 7, 4, 3}]/180 - A72[{6}, {1, 2, 7, 3, 5, 4}]/180 - 
     A72[{6}, {1, 2, 7, 4, 5, 3}]/180 + A72[{6}, {1, 2, 7, 5, 3, 4}]/180 + 
     A72[{6}, {1, 2, 7, 5, 4, 3}]/180 + A72[{6}, {1, 3, 2, 4, 5, 7}]/60 - 
     A72[{6}, {1, 3, 2, 4, 7, 5}]/60 - A72[{6}, {1, 3, 2, 5, 4, 7}]/90 + 
     A72[{6}, {1, 3, 2, 5, 7, 4}]/60 + A72[{6}, {1, 3, 2, 7, 4, 5}]/90 - 
     A72[{6}, {1, 3, 2, 7, 5, 4}]/60 - A72[{6}, {1, 3, 4, 2, 5, 7}]/90 + 
     A72[{6}, {1, 3, 4, 2, 7, 5}]/90 + A72[{6}, {1, 3, 4, 5, 2, 7}]/180 - 
     A72[{6}, {1, 3, 4, 7, 2, 5}]/180 - A72[{6}, {1, 3, 5, 2, 7, 4}]/90 + 
     A72[{6}, {1, 3, 5, 7, 2, 4}]/60 + A72[{6}, {1, 3, 7, 2, 5, 4}]/90 - 
     A72[{6}, {1, 3, 7, 5, 2, 4}]/60 + A72[{6}, {1, 4, 2, 3, 5, 7}]/60 - 
     A72[{6}, {1, 4, 2, 3, 7, 5}]/60 - A72[{6}, {1, 4, 2, 5, 3, 7}]/90 + 
     A72[{6}, {1, 4, 2, 7, 3, 5}]/90 - A72[{6}, {1, 4, 3, 2, 5, 7}]/90 + 
     A72[{6}, {1, 4, 3, 2, 7, 5}]/90 + A72[{6}, {1, 4, 3, 5, 2, 7}]/180 - 
     A72[{6}, {1, 4, 3, 7, 2, 5}]/180 - A72[{6}, {1, 5, 2, 3, 4, 7}]/180 - 
     A72[{6}, {1, 5, 2, 4, 3, 7}]/180 + A72[{6}, {1, 5, 3, 2, 4, 7}]/90 - 
     A72[{6}, {1, 5, 3, 4, 2, 7}]/180 + A72[{6}, {1, 5, 4, 2, 3, 7}]/90 - 
     A72[{6}, {1, 5, 4, 3, 2, 7}]/180 + A72[{7}, {1, 2, 3, 4, 5, 6}]/180 - 
     A72[{7}, {1, 2, 3, 4, 6, 5}]/180 - A72[{7}, {1, 2, 3, 5, 4, 6}]/180 + 
     A72[{7}, {1, 2, 3, 5, 6, 4}]/90 + A72[{7}, {1, 2, 3, 6, 4, 5}]/180 - 
     A72[{7}, {1, 2, 3, 6, 5, 4}]/90 + A72[{7}, {1, 2, 4, 3, 5, 6}]/180 - 
     A72[{7}, {1, 2, 4, 3, 6, 5}]/180 - A72[{7}, {1, 2, 4, 5, 3, 6}]/180 + 
     A72[{7}, {1, 2, 4, 5, 6, 3}]/90 + A72[{7}, {1, 2, 4, 6, 3, 5}]/180 - 
     A72[{7}, {1, 2, 4, 6, 5, 3}]/90 - A72[{7}, {1, 2, 5, 3, 6, 4}]/180 - 
     A72[{7}, {1, 2, 5, 4, 6, 3}]/180 + A72[{7}, {1, 2, 5, 6, 3, 4}]/180 + 
     A72[{7}, {1, 2, 5, 6, 4, 3}]/180 + A72[{7}, {1, 2, 6, 3, 5, 4}]/180 + 
     A72[{7}, {1, 2, 6, 4, 5, 3}]/180 - A72[{7}, {1, 2, 6, 5, 3, 4}]/180 - 
     A72[{7}, {1, 2, 6, 5, 4, 3}]/180 - A72[{7}, {1, 3, 2, 4, 5, 6}]/60 + 
     A72[{7}, {1, 3, 2, 4, 6, 5}]/60 + A72[{7}, {1, 3, 2, 5, 4, 6}]/90 - 
     A72[{7}, {1, 3, 2, 5, 6, 4}]/60 - A72[{7}, {1, 3, 2, 6, 4, 5}]/90 + 
     A72[{7}, {1, 3, 2, 6, 5, 4}]/60 + A72[{7}, {1, 3, 4, 2, 5, 6}]/90 - 
     A72[{7}, {1, 3, 4, 2, 6, 5}]/90 - A72[{7}, {1, 3, 4, 5, 2, 6}]/180 + 
     A72[{7}, {1, 3, 4, 6, 2, 5}]/180 + A72[{7}, {1, 3, 5, 2, 6, 4}]/90 - 
     A72[{7}, {1, 3, 5, 6, 2, 4}]/60 - A72[{7}, {1, 3, 6, 2, 5, 4}]/90 + 
     A72[{7}, {1, 3, 6, 5, 2, 4}]/60 - A72[{7}, {1, 4, 2, 3, 5, 6}]/60 + 
     A72[{7}, {1, 4, 2, 3, 6, 5}]/60 + A72[{7}, {1, 4, 2, 5, 3, 6}]/90 - 
     A72[{7}, {1, 4, 2, 6, 3, 5}]/90 + A72[{7}, {1, 4, 3, 2, 5, 6}]/90 - 
     A72[{7}, {1, 4, 3, 2, 6, 5}]/90 - A72[{7}, {1, 4, 3, 5, 2, 6}]/180 + 
     A72[{7}, {1, 4, 3, 6, 2, 5}]/180 + A72[{7}, {1, 5, 2, 3, 4, 6}]/180 + 
     A72[{7}, {1, 5, 2, 4, 3, 6}]/180 - A72[{7}, {1, 5, 3, 2, 4, 6}]/90 + 
     A72[{7}, {1, 5, 3, 4, 2, 6}]/180 - A72[{7}, {1, 5, 4, 2, 3, 6}]/90 + 
     A72[{7}, {1, 5, 4, 3, 2, 6}]/180
A73rep[4, 1] = A73[{1, 2}, {3, 4, 5, 6, 7}]/84 - A73[{1, 2}, {3, 4, 5, 7, 6}]/
      84 + A73[{1, 2}, {3, 4, 6, 7, 5}]/84 - A73[{1, 2}, {3, 4, 7, 6, 5}]/
      84 + A73[{1, 2}, {3, 5, 4, 6, 7}]/84 - A73[{1, 2}, {3, 5, 4, 7, 6}]/
      84 + A73[{1, 3}, {2, 4, 5, 6, 7}]/84 - A73[{1, 3}, {2, 4, 5, 7, 6}]/
      84 + A73[{1, 3}, {2, 4, 6, 7, 5}]/84 - A73[{1, 3}, {2, 4, 7, 6, 5}]/
      84 + A73[{1, 3}, {2, 5, 4, 6, 7}]/84 - A73[{1, 3}, {2, 5, 4, 7, 6}]/
      84 + A73[{1, 4}, {2, 3, 5, 6, 7}]/84 - A73[{1, 4}, {2, 3, 5, 7, 6}]/
      84 + A73[{1, 4}, {2, 3, 6, 7, 5}]/84 - A73[{1, 4}, {2, 3, 7, 6, 5}]/
      84 + A73[{1, 4}, {2, 5, 3, 6, 7}]/84 - A73[{1, 4}, {2, 5, 3, 7, 6}]/
      84 + A73[{1, 5}, {2, 3, 4, 6, 7}]/84 - A73[{1, 5}, {2, 3, 4, 7, 6}]/
      84 + A73[{1, 5}, {2, 3, 6, 7, 4}]/84 - A73[{1, 5}, {2, 3, 7, 6, 4}]/
      84 + A73[{1, 5}, {2, 4, 3, 6, 7}]/84 - A73[{1, 5}, {2, 4, 3, 7, 6}]/
      84 + A73[{2, 3}, {1, 4, 5, 6, 7}]/84 - A73[{2, 3}, {1, 4, 5, 7, 6}]/
      84 + A73[{2, 3}, {1, 4, 6, 7, 5}]/84 - A73[{2, 3}, {1, 4, 7, 6, 5}]/
      84 + A73[{2, 3}, {1, 5, 4, 6, 7}]/84 - A73[{2, 3}, {1, 5, 4, 7, 6}]/
      84 + A73[{2, 4}, {1, 3, 5, 6, 7}]/84 - A73[{2, 4}, {1, 3, 5, 7, 6}]/
      84 + A73[{2, 4}, {1, 3, 6, 7, 5}]/84 - A73[{2, 4}, {1, 3, 7, 6, 5}]/
      84 + A73[{2, 4}, {1, 5, 3, 6, 7}]/84 - A73[{2, 4}, {1, 5, 3, 7, 6}]/
      84 + A73[{2, 5}, {1, 3, 4, 6, 7}]/84 - A73[{2, 5}, {1, 3, 4, 7, 6}]/
      84 + A73[{2, 5}, {1, 3, 6, 7, 4}]/84 - A73[{2, 5}, {1, 3, 7, 6, 4}]/
      84 + A73[{2, 5}, {1, 4, 3, 6, 7}]/84 - A73[{2, 5}, {1, 4, 3, 7, 6}]/
      84 + A73[{3, 4}, {1, 2, 5, 6, 7}]/84 - A73[{3, 4}, {1, 2, 5, 7, 6}]/
      84 + A73[{3, 4}, {1, 2, 6, 7, 5}]/84 - A73[{3, 4}, {1, 2, 7, 6, 5}]/
      84 + A73[{3, 4}, {1, 5, 2, 6, 7}]/84 - A73[{3, 4}, {1, 5, 2, 7, 6}]/
      84 + A73[{3, 5}, {1, 2, 4, 6, 7}]/84 - A73[{3, 5}, {1, 2, 4, 7, 6}]/
      84 + A73[{3, 5}, {1, 2, 6, 7, 4}]/84 - A73[{3, 5}, {1, 2, 7, 6, 4}]/
      84 + A73[{3, 5}, {1, 4, 2, 6, 7}]/84 - A73[{3, 5}, {1, 4, 2, 7, 6}]/
      84 + A73[{4, 5}, {1, 2, 3, 6, 7}]/84 - A73[{4, 5}, {1, 2, 3, 7, 6}]/
      84 + A73[{4, 5}, {1, 2, 6, 7, 3}]/84 - A73[{4, 5}, {1, 2, 7, 6, 3}]/
      84 + A73[{4, 5}, {1, 3, 2, 6, 7}]/84 - A73[{4, 5}, {1, 3, 2, 7, 6}]/84
 
A73rep[4, 2] = A73[{1, 2}, {3, 4, 6, 5, 7}]/84 - A73[{1, 2}, {3, 4, 7, 5, 6}]/
      84 + A73[{1, 2}, {3, 5, 6, 4, 7}]/84 - A73[{1, 2}, {3, 5, 7, 4, 6}]/
      84 - A73[{1, 2}, {3, 6, 4, 5, 7}]/84 - A73[{1, 2}, {3, 6, 5, 4, 7}]/
      84 + A73[{1, 3}, {2, 4, 6, 5, 7}]/84 - A73[{1, 3}, {2, 4, 7, 5, 6}]/
      84 + A73[{1, 3}, {2, 5, 6, 4, 7}]/84 - A73[{1, 3}, {2, 5, 7, 4, 6}]/
      84 - A73[{1, 3}, {2, 6, 4, 5, 7}]/84 - A73[{1, 3}, {2, 6, 5, 4, 7}]/
      84 + A73[{1, 4}, {2, 3, 6, 5, 7}]/84 - A73[{1, 4}, {2, 3, 7, 5, 6}]/
      84 + A73[{1, 4}, {2, 5, 6, 3, 7}]/84 - A73[{1, 4}, {2, 5, 7, 3, 6}]/
      84 - A73[{1, 4}, {2, 6, 3, 5, 7}]/84 - A73[{1, 4}, {2, 6, 5, 3, 7}]/
      84 + A73[{1, 5}, {2, 3, 6, 4, 7}]/84 - A73[{1, 5}, {2, 3, 7, 4, 6}]/
      84 + A73[{1, 5}, {2, 4, 6, 3, 7}]/84 - A73[{1, 5}, {2, 4, 7, 3, 6}]/
      84 - A73[{1, 5}, {2, 6, 3, 4, 7}]/84 - A73[{1, 5}, {2, 6, 4, 3, 7}]/
      84 + A73[{2, 3}, {1, 4, 6, 5, 7}]/84 - A73[{2, 3}, {1, 4, 7, 5, 6}]/
      84 + A73[{2, 3}, {1, 5, 6, 4, 7}]/84 - A73[{2, 3}, {1, 5, 7, 4, 6}]/
      84 - A73[{2, 3}, {1, 6, 4, 5, 7}]/84 - A73[{2, 3}, {1, 6, 5, 4, 7}]/
      84 + A73[{2, 4}, {1, 3, 6, 5, 7}]/84 - A73[{2, 4}, {1, 3, 7, 5, 6}]/
      84 + A73[{2, 4}, {1, 5, 6, 3, 7}]/84 - A73[{2, 4}, {1, 5, 7, 3, 6}]/
      84 - A73[{2, 4}, {1, 6, 3, 5, 7}]/84 - A73[{2, 4}, {1, 6, 5, 3, 7}]/
      84 + A73[{2, 5}, {1, 3, 6, 4, 7}]/84 - A73[{2, 5}, {1, 3, 7, 4, 6}]/
      84 + A73[{2, 5}, {1, 4, 6, 3, 7}]/84 - A73[{2, 5}, {1, 4, 7, 3, 6}]/
      84 - A73[{2, 5}, {1, 6, 3, 4, 7}]/84 - A73[{2, 5}, {1, 6, 4, 3, 7}]/
      84 + A73[{3, 4}, {1, 2, 6, 5, 7}]/84 - A73[{3, 4}, {1, 2, 7, 5, 6}]/
      84 + A73[{3, 4}, {1, 5, 6, 2, 7}]/84 - A73[{3, 4}, {1, 5, 7, 2, 6}]/
      84 - A73[{3, 4}, {1, 6, 2, 5, 7}]/84 - A73[{3, 4}, {1, 6, 5, 2, 7}]/
      84 + A73[{3, 5}, {1, 2, 6, 4, 7}]/84 - A73[{3, 5}, {1, 2, 7, 4, 6}]/
      84 + A73[{3, 5}, {1, 4, 6, 2, 7}]/84 - A73[{3, 5}, {1, 4, 7, 2, 6}]/
      84 - A73[{3, 5}, {1, 6, 2, 4, 7}]/84 - A73[{3, 5}, {1, 6, 4, 2, 7}]/
      84 + A73[{4, 5}, {1, 2, 6, 3, 7}]/84 - A73[{4, 5}, {1, 2, 7, 3, 6}]/
      84 + A73[{4, 5}, {1, 3, 6, 2, 7}]/84 - A73[{4, 5}, {1, 3, 7, 2, 6}]/
      84 - A73[{4, 5}, {1, 6, 2, 3, 7}]/84 - A73[{4, 5}, {1, 6, 3, 2, 7}]/84
 
A73rep[6, 1] = A73[{1, 2}, {3, 4, 5, 6, 7}]/36 + A73[{1, 2}, {3, 4, 6, 5, 7}]/
      36 - A73[{1, 2}, {3, 4, 7, 5, 6}]/36 - A73[{1, 2}, {3, 4, 7, 6, 5}]/
      36 + A73[{1, 3}, {2, 4, 5, 6, 7}]/36 + A73[{1, 3}, {2, 4, 6, 5, 7}]/
      36 - A73[{1, 3}, {2, 4, 7, 5, 6}]/36 - A73[{1, 3}, {2, 4, 7, 6, 5}]/
      36 + A73[{1, 4}, {2, 3, 5, 6, 7}]/36 + A73[{1, 4}, {2, 3, 6, 5, 7}]/
      36 - A73[{1, 4}, {2, 3, 7, 5, 6}]/36 - A73[{1, 4}, {2, 3, 7, 6, 5}]/
      36 - A73[{1, 5}, {2, 3, 4, 6, 7}]/72 + A73[{1, 5}, {2, 3, 4, 7, 6}]/
      72 - A73[{1, 5}, {2, 3, 6, 4, 7}]/72 - A73[{1, 5}, {2, 3, 6, 7, 4}]/
      72 + A73[{1, 5}, {2, 3, 7, 4, 6}]/72 + A73[{1, 5}, {2, 3, 7, 6, 4}]/
      72 - A73[{1, 5}, {2, 4, 3, 6, 7}]/72 + A73[{1, 5}, {2, 4, 3, 7, 6}]/
      72 - A73[{1, 5}, {2, 4, 6, 3, 7}]/72 + A73[{1, 5}, {2, 4, 7, 3, 6}]/
      72 + A73[{1, 5}, {2, 6, 3, 4, 7}]/72 + A73[{1, 5}, {2, 6, 4, 3, 7}]/
      72 - A73[{1, 6}, {2, 3, 4, 5, 7}]/72 + A73[{1, 6}, {2, 3, 4, 7, 5}]/
      72 - A73[{1, 6}, {2, 3, 5, 4, 7}]/72 - A73[{1, 6}, {2, 3, 5, 7, 4}]/
      72 + A73[{1, 6}, {2, 3, 7, 4, 5}]/72 + A73[{1, 6}, {2, 3, 7, 5, 4}]/
      72 - A73[{1, 6}, {2, 4, 3, 5, 7}]/72 + A73[{1, 6}, {2, 4, 3, 7, 5}]/
      72 - A73[{1, 6}, {2, 4, 5, 3, 7}]/72 + A73[{1, 6}, {2, 4, 7, 3, 5}]/
      72 + A73[{1, 6}, {2, 5, 3, 4, 7}]/72 + A73[{1, 6}, {2, 5, 4, 3, 7}]/
      72 + A73[{2, 3}, {1, 4, 5, 6, 7}]/36 + A73[{2, 3}, {1, 4, 6, 5, 7}]/
      36 - A73[{2, 3}, {1, 4, 7, 5, 6}]/36 - A73[{2, 3}, {1, 4, 7, 6, 5}]/
      36 + A73[{2, 4}, {1, 3, 5, 6, 7}]/36 + A73[{2, 4}, {1, 3, 6, 5, 7}]/
      36 - A73[{2, 4}, {1, 3, 7, 5, 6}]/36 - A73[{2, 4}, {1, 3, 7, 6, 5}]/
      36 - A73[{2, 5}, {1, 3, 4, 6, 7}]/72 + A73[{2, 5}, {1, 3, 4, 7, 6}]/
      72 - A73[{2, 5}, {1, 3, 6, 4, 7}]/72 - A73[{2, 5}, {1, 3, 6, 7, 4}]/
      72 + A73[{2, 5}, {1, 3, 7, 4, 6}]/72 + A73[{2, 5}, {1, 3, 7, 6, 4}]/
      72 - A73[{2, 5}, {1, 4, 3, 6, 7}]/72 + A73[{2, 5}, {1, 4, 3, 7, 6}]/
      72 - A73[{2, 5}, {1, 4, 6, 3, 7}]/72 + A73[{2, 5}, {1, 4, 7, 3, 6}]/
      72 + A73[{2, 5}, {1, 6, 3, 4, 7}]/72 + A73[{2, 5}, {1, 6, 4, 3, 7}]/
      72 - A73[{2, 6}, {1, 3, 4, 5, 7}]/72 + A73[{2, 6}, {1, 3, 4, 7, 5}]/
      72 - A73[{2, 6}, {1, 3, 5, 4, 7}]/72 - A73[{2, 6}, {1, 3, 5, 7, 4}]/
      72 + A73[{2, 6}, {1, 3, 7, 4, 5}]/72 + A73[{2, 6}, {1, 3, 7, 5, 4}]/
      72 - A73[{2, 6}, {1, 4, 3, 5, 7}]/72 + A73[{2, 6}, {1, 4, 3, 7, 5}]/
      72 - A73[{2, 6}, {1, 4, 5, 3, 7}]/72 + A73[{2, 6}, {1, 4, 7, 3, 5}]/
      72 + A73[{2, 6}, {1, 5, 3, 4, 7}]/72 + A73[{2, 6}, {1, 5, 4, 3, 7}]/
      72 + A73[{3, 4}, {1, 2, 5, 6, 7}]/36 + A73[{3, 4}, {1, 2, 6, 5, 7}]/
      36 - A73[{3, 4}, {1, 2, 7, 5, 6}]/36 - A73[{3, 4}, {1, 2, 7, 6, 5}]/
      36 - A73[{3, 5}, {1, 2, 4, 6, 7}]/72 + A73[{3, 5}, {1, 2, 4, 7, 6}]/
      72 - A73[{3, 5}, {1, 2, 6, 4, 7}]/72 - A73[{3, 5}, {1, 2, 6, 7, 4}]/
      72 + A73[{3, 5}, {1, 2, 7, 4, 6}]/72 + A73[{3, 5}, {1, 2, 7, 6, 4}]/
      72 - A73[{3, 5}, {1, 4, 2, 6, 7}]/72 + A73[{3, 5}, {1, 4, 2, 7, 6}]/
      72 - A73[{3, 5}, {1, 4, 6, 2, 7}]/72 + A73[{3, 5}, {1, 4, 7, 2, 6}]/
      72 + A73[{3, 5}, {1, 6, 2, 4, 7}]/72 + A73[{3, 5}, {1, 6, 4, 2, 7}]/
      72 - A73[{3, 6}, {1, 2, 4, 5, 7}]/72 + A73[{3, 6}, {1, 2, 4, 7, 5}]/
      72 - A73[{3, 6}, {1, 2, 5, 4, 7}]/72 - A73[{3, 6}, {1, 2, 5, 7, 4}]/
      72 + A73[{3, 6}, {1, 2, 7, 4, 5}]/72 + A73[{3, 6}, {1, 2, 7, 5, 4}]/
      72 - A73[{3, 6}, {1, 4, 2, 5, 7}]/72 + A73[{3, 6}, {1, 4, 2, 7, 5}]/
      72 - A73[{3, 6}, {1, 4, 5, 2, 7}]/72 + A73[{3, 6}, {1, 4, 7, 2, 5}]/
      72 + A73[{3, 6}, {1, 5, 2, 4, 7}]/72 + A73[{3, 6}, {1, 5, 4, 2, 7}]/
      72 - A73[{4, 5}, {1, 2, 3, 6, 7}]/72 + A73[{4, 5}, {1, 2, 3, 7, 6}]/
      72 - A73[{4, 5}, {1, 2, 6, 3, 7}]/72 - A73[{4, 5}, {1, 2, 6, 7, 3}]/
      72 + A73[{4, 5}, {1, 2, 7, 3, 6}]/72 + A73[{4, 5}, {1, 2, 7, 6, 3}]/
      72 - A73[{4, 5}, {1, 3, 2, 6, 7}]/72 + A73[{4, 5}, {1, 3, 2, 7, 6}]/
      72 - A73[{4, 5}, {1, 3, 6, 2, 7}]/72 + A73[{4, 5}, {1, 3, 7, 2, 6}]/
      72 + A73[{4, 5}, {1, 6, 2, 3, 7}]/72 + A73[{4, 5}, {1, 6, 3, 2, 7}]/
      72 - A73[{4, 6}, {1, 2, 3, 5, 7}]/72 + A73[{4, 6}, {1, 2, 3, 7, 5}]/
      72 - A73[{4, 6}, {1, 2, 5, 3, 7}]/72 - A73[{4, 6}, {1, 2, 5, 7, 3}]/
      72 + A73[{4, 6}, {1, 2, 7, 3, 5}]/72 + A73[{4, 6}, {1, 2, 7, 5, 3}]/
      72 - A73[{4, 6}, {1, 3, 2, 5, 7}]/72 + A73[{4, 6}, {1, 3, 2, 7, 5}]/
      72 - A73[{4, 6}, {1, 3, 5, 2, 7}]/72 + A73[{4, 6}, {1, 3, 7, 2, 5}]/
      72 + A73[{4, 6}, {1, 5, 2, 3, 7}]/72 + A73[{4, 6}, {1, 5, 3, 2, 7}]/72
 
A73rep[6, 2] = A73[{1, 2}, {3, 5, 4, 6, 7}]/72 - A73[{1, 2}, {3, 5, 4, 7, 6}]/
      72 + A73[{1, 2}, {3, 5, 7, 4, 6}]/72 + A73[{1, 2}, {3, 6, 4, 5, 7}]/
      72 + A73[{1, 3}, {2, 5, 4, 6, 7}]/72 - A73[{1, 3}, {2, 5, 4, 7, 6}]/
      72 + A73[{1, 3}, {2, 5, 7, 4, 6}]/72 + A73[{1, 3}, {2, 6, 4, 5, 7}]/
      72 + A73[{1, 4}, {2, 5, 3, 6, 7}]/72 - A73[{1, 4}, {2, 5, 3, 7, 6}]/
      72 + A73[{1, 4}, {2, 5, 7, 3, 6}]/72 + A73[{1, 4}, {2, 6, 3, 5, 7}]/
      72 - A73[{1, 5}, {2, 3, 4, 6, 7}]/144 + A73[{1, 5}, {2, 3, 4, 7, 6}]/
      144 + A73[{1, 5}, {2, 3, 6, 4, 7}]/144 - A73[{1, 5}, {2, 3, 6, 7, 4}]/
      144 - A73[{1, 5}, {2, 3, 7, 4, 6}]/144 + A73[{1, 5}, {2, 3, 7, 6, 4}]/
      144 - A73[{1, 5}, {2, 4, 3, 6, 7}]/144 + A73[{1, 5}, {2, 4, 3, 7, 6}]/
      144 + A73[{1, 5}, {2, 4, 6, 3, 7}]/144 - A73[{1, 5}, {2, 4, 7, 3, 6}]/
      144 - A73[{1, 5}, {2, 6, 3, 4, 7}]/144 - A73[{1, 5}, {2, 6, 4, 3, 7}]/
      144 - A73[{1, 6}, {2, 3, 4, 5, 7}]/144 + A73[{1, 6}, {2, 3, 4, 7, 5}]/
      144 + A73[{1, 6}, {2, 3, 5, 4, 7}]/144 - A73[{1, 6}, {2, 3, 5, 7, 4}]/
      144 - A73[{1, 6}, {2, 3, 7, 4, 5}]/144 + A73[{1, 6}, {2, 3, 7, 5, 4}]/
      144 - A73[{1, 6}, {2, 4, 3, 5, 7}]/144 + A73[{1, 6}, {2, 4, 3, 7, 5}]/
      144 + A73[{1, 6}, {2, 4, 5, 3, 7}]/144 - A73[{1, 6}, {2, 4, 7, 3, 5}]/
      144 - A73[{1, 6}, {2, 5, 3, 4, 7}]/144 - A73[{1, 6}, {2, 5, 4, 3, 7}]/
      144 + A73[{2, 3}, {1, 5, 4, 6, 7}]/72 - A73[{2, 3}, {1, 5, 4, 7, 6}]/
      72 + A73[{2, 3}, {1, 5, 7, 4, 6}]/72 + A73[{2, 3}, {1, 6, 4, 5, 7}]/
      72 + A73[{2, 4}, {1, 5, 3, 6, 7}]/72 - A73[{2, 4}, {1, 5, 3, 7, 6}]/
      72 + A73[{2, 4}, {1, 5, 7, 3, 6}]/72 + A73[{2, 4}, {1, 6, 3, 5, 7}]/
      72 - A73[{2, 5}, {1, 3, 4, 6, 7}]/144 + A73[{2, 5}, {1, 3, 4, 7, 6}]/
      144 + A73[{2, 5}, {1, 3, 6, 4, 7}]/144 - A73[{2, 5}, {1, 3, 6, 7, 4}]/
      144 - A73[{2, 5}, {1, 3, 7, 4, 6}]/144 + A73[{2, 5}, {1, 3, 7, 6, 4}]/
      144 - A73[{2, 5}, {1, 4, 3, 6, 7}]/144 + A73[{2, 5}, {1, 4, 3, 7, 6}]/
      144 + A73[{2, 5}, {1, 4, 6, 3, 7}]/144 - A73[{2, 5}, {1, 4, 7, 3, 6}]/
      144 - A73[{2, 5}, {1, 6, 3, 4, 7}]/144 - A73[{2, 5}, {1, 6, 4, 3, 7}]/
      144 - A73[{2, 6}, {1, 3, 4, 5, 7}]/144 + A73[{2, 6}, {1, 3, 4, 7, 5}]/
      144 + A73[{2, 6}, {1, 3, 5, 4, 7}]/144 - A73[{2, 6}, {1, 3, 5, 7, 4}]/
      144 - A73[{2, 6}, {1, 3, 7, 4, 5}]/144 + A73[{2, 6}, {1, 3, 7, 5, 4}]/
      144 - A73[{2, 6}, {1, 4, 3, 5, 7}]/144 + A73[{2, 6}, {1, 4, 3, 7, 5}]/
      144 + A73[{2, 6}, {1, 4, 5, 3, 7}]/144 - A73[{2, 6}, {1, 4, 7, 3, 5}]/
      144 - A73[{2, 6}, {1, 5, 3, 4, 7}]/144 - A73[{2, 6}, {1, 5, 4, 3, 7}]/
      144 + A73[{3, 4}, {1, 5, 2, 6, 7}]/72 - A73[{3, 4}, {1, 5, 2, 7, 6}]/
      72 + A73[{3, 4}, {1, 5, 7, 2, 6}]/72 + A73[{3, 4}, {1, 6, 2, 5, 7}]/
      72 - A73[{3, 5}, {1, 2, 4, 6, 7}]/144 + A73[{3, 5}, {1, 2, 4, 7, 6}]/
      144 + A73[{3, 5}, {1, 2, 6, 4, 7}]/144 - A73[{3, 5}, {1, 2, 6, 7, 4}]/
      144 - A73[{3, 5}, {1, 2, 7, 4, 6}]/144 + A73[{3, 5}, {1, 2, 7, 6, 4}]/
      144 - A73[{3, 5}, {1, 4, 2, 6, 7}]/144 + A73[{3, 5}, {1, 4, 2, 7, 6}]/
      144 + A73[{3, 5}, {1, 4, 6, 2, 7}]/144 - A73[{3, 5}, {1, 4, 7, 2, 6}]/
      144 - A73[{3, 5}, {1, 6, 2, 4, 7}]/144 - A73[{3, 5}, {1, 6, 4, 2, 7}]/
      144 - A73[{3, 6}, {1, 2, 4, 5, 7}]/144 + A73[{3, 6}, {1, 2, 4, 7, 5}]/
      144 + A73[{3, 6}, {1, 2, 5, 4, 7}]/144 - A73[{3, 6}, {1, 2, 5, 7, 4}]/
      144 - A73[{3, 6}, {1, 2, 7, 4, 5}]/144 + A73[{3, 6}, {1, 2, 7, 5, 4}]/
      144 - A73[{3, 6}, {1, 4, 2, 5, 7}]/144 + A73[{3, 6}, {1, 4, 2, 7, 5}]/
      144 + A73[{3, 6}, {1, 4, 5, 2, 7}]/144 - A73[{3, 6}, {1, 4, 7, 2, 5}]/
      144 - A73[{3, 6}, {1, 5, 2, 4, 7}]/144 - A73[{3, 6}, {1, 5, 4, 2, 7}]/
      144 - A73[{4, 5}, {1, 2, 3, 6, 7}]/144 + A73[{4, 5}, {1, 2, 3, 7, 6}]/
      144 + A73[{4, 5}, {1, 2, 6, 3, 7}]/144 - A73[{4, 5}, {1, 2, 6, 7, 3}]/
      144 - A73[{4, 5}, {1, 2, 7, 3, 6}]/144 + A73[{4, 5}, {1, 2, 7, 6, 3}]/
      144 - A73[{4, 5}, {1, 3, 2, 6, 7}]/144 + A73[{4, 5}, {1, 3, 2, 7, 6}]/
      144 + A73[{4, 5}, {1, 3, 6, 2, 7}]/144 - A73[{4, 5}, {1, 3, 7, 2, 6}]/
      144 - A73[{4, 5}, {1, 6, 2, 3, 7}]/144 - A73[{4, 5}, {1, 6, 3, 2, 7}]/
      144 - A73[{4, 6}, {1, 2, 3, 5, 7}]/144 + A73[{4, 6}, {1, 2, 3, 7, 5}]/
      144 + A73[{4, 6}, {1, 2, 5, 3, 7}]/144 - A73[{4, 6}, {1, 2, 5, 7, 3}]/
      144 - A73[{4, 6}, {1, 2, 7, 3, 5}]/144 + A73[{4, 6}, {1, 2, 7, 5, 3}]/
      144 - A73[{4, 6}, {1, 3, 2, 5, 7}]/144 + A73[{4, 6}, {1, 3, 2, 7, 5}]/
      144 + A73[{4, 6}, {1, 3, 5, 2, 7}]/144 - A73[{4, 6}, {1, 3, 7, 2, 5}]/
      144 - A73[{4, 6}, {1, 5, 2, 3, 7}]/144 - A73[{4, 6}, {1, 5, 3, 2, 7}]/
      144
 
A73rep[7, 1] = A73[{1, 2}, {3, 4, 5, 6, 7}]/63 - A73[{1, 2}, {3, 4, 5, 7, 6}]/
      63 - A73[{1, 2}, {3, 4, 6, 5, 7}]/63 + A73[{1, 2}, {3, 4, 6, 7, 5}]/
      63 + A73[{1, 2}, {3, 4, 7, 5, 6}]/63 - A73[{1, 2}, {3, 4, 7, 6, 5}]/
      63 + A73[{1, 3}, {2, 4, 5, 6, 7}]/63 - A73[{1, 3}, {2, 4, 5, 7, 6}]/
      63 - A73[{1, 3}, {2, 4, 6, 5, 7}]/63 + A73[{1, 3}, {2, 4, 6, 7, 5}]/
      63 + A73[{1, 3}, {2, 4, 7, 5, 6}]/63 - A73[{1, 3}, {2, 4, 7, 6, 5}]/
      63 + A73[{1, 4}, {2, 3, 5, 6, 7}]/63 - A73[{1, 4}, {2, 3, 5, 7, 6}]/
      63 - A73[{1, 4}, {2, 3, 6, 5, 7}]/63 + A73[{1, 4}, {2, 3, 6, 7, 5}]/
      63 + A73[{1, 4}, {2, 3, 7, 5, 6}]/63 - A73[{1, 4}, {2, 3, 7, 6, 5}]/
      63 - A73[{1, 5}, {2, 3, 4, 6, 7}]/63 + A73[{1, 5}, {2, 3, 4, 7, 6}]/
      63 + A73[{1, 5}, {2, 3, 6, 4, 7}]/126 - A73[{1, 5}, {2, 3, 6, 7, 4}]/
      63 - A73[{1, 5}, {2, 3, 7, 4, 6}]/126 + A73[{1, 5}, {2, 3, 7, 6, 4}]/
      63 - A73[{1, 5}, {2, 4, 3, 6, 7}]/63 + A73[{1, 5}, {2, 4, 3, 7, 6}]/
      63 + A73[{1, 5}, {2, 4, 6, 3, 7}]/126 - A73[{1, 5}, {2, 4, 7, 3, 6}]/
      126 - A73[{1, 5}, {2, 6, 3, 4, 7}]/126 - A73[{1, 5}, {2, 6, 4, 3, 7}]/
      126 + A73[{1, 6}, {2, 3, 4, 5, 7}]/63 - A73[{1, 6}, {2, 3, 4, 7, 5}]/
      63 - A73[{1, 6}, {2, 3, 5, 4, 7}]/126 + A73[{1, 6}, {2, 3, 5, 7, 4}]/
      63 + A73[{1, 6}, {2, 3, 7, 4, 5}]/126 - A73[{1, 6}, {2, 3, 7, 5, 4}]/
      63 + A73[{1, 6}, {2, 4, 3, 5, 7}]/63 - A73[{1, 6}, {2, 4, 3, 7, 5}]/
      63 - A73[{1, 6}, {2, 4, 5, 3, 7}]/126 + A73[{1, 6}, {2, 4, 7, 3, 5}]/
      126 + A73[{1, 6}, {2, 5, 3, 4, 7}]/126 + A73[{1, 6}, {2, 5, 4, 3, 7}]/
      126 - A73[{1, 7}, {2, 3, 4, 5, 6}]/63 + A73[{1, 7}, {2, 3, 4, 6, 5}]/
      63 + A73[{1, 7}, {2, 3, 5, 4, 6}]/126 - A73[{1, 7}, {2, 3, 5, 6, 4}]/
      63 - A73[{1, 7}, {2, 3, 6, 4, 5}]/126 + A73[{1, 7}, {2, 3, 6, 5, 4}]/
      63 - A73[{1, 7}, {2, 4, 3, 5, 6}]/63 + A73[{1, 7}, {2, 4, 3, 6, 5}]/
      63 + A73[{1, 7}, {2, 4, 5, 3, 6}]/126 - A73[{1, 7}, {2, 4, 6, 3, 5}]/
      126 - A73[{1, 7}, {2, 5, 3, 4, 6}]/126 - A73[{1, 7}, {2, 5, 4, 3, 6}]/
      126 + A73[{2, 3}, {1, 4, 5, 6, 7}]/63 - A73[{2, 3}, {1, 4, 5, 7, 6}]/
      63 - A73[{2, 3}, {1, 4, 6, 5, 7}]/63 + A73[{2, 3}, {1, 4, 6, 7, 5}]/
      63 + A73[{2, 3}, {1, 4, 7, 5, 6}]/63 - A73[{2, 3}, {1, 4, 7, 6, 5}]/
      63 + A73[{2, 4}, {1, 3, 5, 6, 7}]/63 - A73[{2, 4}, {1, 3, 5, 7, 6}]/
      63 - A73[{2, 4}, {1, 3, 6, 5, 7}]/63 + A73[{2, 4}, {1, 3, 6, 7, 5}]/
      63 + A73[{2, 4}, {1, 3, 7, 5, 6}]/63 - A73[{2, 4}, {1, 3, 7, 6, 5}]/
      63 - A73[{2, 5}, {1, 3, 4, 6, 7}]/63 + A73[{2, 5}, {1, 3, 4, 7, 6}]/
      63 + A73[{2, 5}, {1, 3, 6, 4, 7}]/126 - A73[{2, 5}, {1, 3, 6, 7, 4}]/
      63 - A73[{2, 5}, {1, 3, 7, 4, 6}]/126 + A73[{2, 5}, {1, 3, 7, 6, 4}]/
      63 - A73[{2, 5}, {1, 4, 3, 6, 7}]/63 + A73[{2, 5}, {1, 4, 3, 7, 6}]/
      63 + A73[{2, 5}, {1, 4, 6, 3, 7}]/126 - A73[{2, 5}, {1, 4, 7, 3, 6}]/
      126 - A73[{2, 5}, {1, 6, 3, 4, 7}]/126 - A73[{2, 5}, {1, 6, 4, 3, 7}]/
      126 + A73[{2, 6}, {1, 3, 4, 5, 7}]/63 - A73[{2, 6}, {1, 3, 4, 7, 5}]/
      63 - A73[{2, 6}, {1, 3, 5, 4, 7}]/126 + A73[{2, 6}, {1, 3, 5, 7, 4}]/
      63 + A73[{2, 6}, {1, 3, 7, 4, 5}]/126 - A73[{2, 6}, {1, 3, 7, 5, 4}]/
      63 + A73[{2, 6}, {1, 4, 3, 5, 7}]/63 - A73[{2, 6}, {1, 4, 3, 7, 5}]/
      63 - A73[{2, 6}, {1, 4, 5, 3, 7}]/126 + A73[{2, 6}, {1, 4, 7, 3, 5}]/
      126 + A73[{2, 6}, {1, 5, 3, 4, 7}]/126 + A73[{2, 6}, {1, 5, 4, 3, 7}]/
      126 - A73[{2, 7}, {1, 3, 4, 5, 6}]/63 + A73[{2, 7}, {1, 3, 4, 6, 5}]/
      63 + A73[{2, 7}, {1, 3, 5, 4, 6}]/126 - A73[{2, 7}, {1, 3, 5, 6, 4}]/
      63 - A73[{2, 7}, {1, 3, 6, 4, 5}]/126 + A73[{2, 7}, {1, 3, 6, 5, 4}]/
      63 - A73[{2, 7}, {1, 4, 3, 5, 6}]/63 + A73[{2, 7}, {1, 4, 3, 6, 5}]/
      63 + A73[{2, 7}, {1, 4, 5, 3, 6}]/126 - A73[{2, 7}, {1, 4, 6, 3, 5}]/
      126 - A73[{2, 7}, {1, 5, 3, 4, 6}]/126 - A73[{2, 7}, {1, 5, 4, 3, 6}]/
      126 + A73[{3, 4}, {1, 2, 5, 6, 7}]/63 - A73[{3, 4}, {1, 2, 5, 7, 6}]/
      63 - A73[{3, 4}, {1, 2, 6, 5, 7}]/63 + A73[{3, 4}, {1, 2, 6, 7, 5}]/
      63 + A73[{3, 4}, {1, 2, 7, 5, 6}]/63 - A73[{3, 4}, {1, 2, 7, 6, 5}]/
      63 - A73[{3, 5}, {1, 2, 4, 6, 7}]/63 + A73[{3, 5}, {1, 2, 4, 7, 6}]/
      63 + A73[{3, 5}, {1, 2, 6, 4, 7}]/126 - A73[{3, 5}, {1, 2, 6, 7, 4}]/
      63 - A73[{3, 5}, {1, 2, 7, 4, 6}]/126 + A73[{3, 5}, {1, 2, 7, 6, 4}]/
      63 - A73[{3, 5}, {1, 4, 2, 6, 7}]/63 + A73[{3, 5}, {1, 4, 2, 7, 6}]/
      63 + A73[{3, 5}, {1, 4, 6, 2, 7}]/126 - A73[{3, 5}, {1, 4, 7, 2, 6}]/
      126 - A73[{3, 5}, {1, 6, 2, 4, 7}]/126 - A73[{3, 5}, {1, 6, 4, 2, 7}]/
      126 + A73[{3, 6}, {1, 2, 4, 5, 7}]/63 - A73[{3, 6}, {1, 2, 4, 7, 5}]/
      63 - A73[{3, 6}, {1, 2, 5, 4, 7}]/126 + A73[{3, 6}, {1, 2, 5, 7, 4}]/
      63 + A73[{3, 6}, {1, 2, 7, 4, 5}]/126 - A73[{3, 6}, {1, 2, 7, 5, 4}]/
      63 + A73[{3, 6}, {1, 4, 2, 5, 7}]/63 - A73[{3, 6}, {1, 4, 2, 7, 5}]/
      63 - A73[{3, 6}, {1, 4, 5, 2, 7}]/126 + A73[{3, 6}, {1, 4, 7, 2, 5}]/
      126 + A73[{3, 6}, {1, 5, 2, 4, 7}]/126 + A73[{3, 6}, {1, 5, 4, 2, 7}]/
      126 - A73[{3, 7}, {1, 2, 4, 5, 6}]/63 + A73[{3, 7}, {1, 2, 4, 6, 5}]/
      63 + A73[{3, 7}, {1, 2, 5, 4, 6}]/126 - A73[{3, 7}, {1, 2, 5, 6, 4}]/
      63 - A73[{3, 7}, {1, 2, 6, 4, 5}]/126 + A73[{3, 7}, {1, 2, 6, 5, 4}]/
      63 - A73[{3, 7}, {1, 4, 2, 5, 6}]/63 + A73[{3, 7}, {1, 4, 2, 6, 5}]/
      63 + A73[{3, 7}, {1, 4, 5, 2, 6}]/126 - A73[{3, 7}, {1, 4, 6, 2, 5}]/
      126 - A73[{3, 7}, {1, 5, 2, 4, 6}]/126 - A73[{3, 7}, {1, 5, 4, 2, 6}]/
      126 - A73[{4, 5}, {1, 2, 3, 6, 7}]/63 + A73[{4, 5}, {1, 2, 3, 7, 6}]/
      63 + A73[{4, 5}, {1, 2, 6, 3, 7}]/126 - A73[{4, 5}, {1, 2, 6, 7, 3}]/
      63 - A73[{4, 5}, {1, 2, 7, 3, 6}]/126 + A73[{4, 5}, {1, 2, 7, 6, 3}]/
      63 - A73[{4, 5}, {1, 3, 2, 6, 7}]/63 + A73[{4, 5}, {1, 3, 2, 7, 6}]/
      63 + A73[{4, 5}, {1, 3, 6, 2, 7}]/126 - A73[{4, 5}, {1, 3, 7, 2, 6}]/
      126 - A73[{4, 5}, {1, 6, 2, 3, 7}]/126 - A73[{4, 5}, {1, 6, 3, 2, 7}]/
      126 + A73[{4, 6}, {1, 2, 3, 5, 7}]/63 - A73[{4, 6}, {1, 2, 3, 7, 5}]/
      63 - A73[{4, 6}, {1, 2, 5, 3, 7}]/126 + A73[{4, 6}, {1, 2, 5, 7, 3}]/
      63 + A73[{4, 6}, {1, 2, 7, 3, 5}]/126 - A73[{4, 6}, {1, 2, 7, 5, 3}]/
      63 + A73[{4, 6}, {1, 3, 2, 5, 7}]/63 - A73[{4, 6}, {1, 3, 2, 7, 5}]/
      63 - A73[{4, 6}, {1, 3, 5, 2, 7}]/126 + A73[{4, 6}, {1, 3, 7, 2, 5}]/
      126 + A73[{4, 6}, {1, 5, 2, 3, 7}]/126 + A73[{4, 6}, {1, 5, 3, 2, 7}]/
      126 - A73[{4, 7}, {1, 2, 3, 5, 6}]/63 + A73[{4, 7}, {1, 2, 3, 6, 5}]/
      63 + A73[{4, 7}, {1, 2, 5, 3, 6}]/126 - A73[{4, 7}, {1, 2, 5, 6, 3}]/
      63 - A73[{4, 7}, {1, 2, 6, 3, 5}]/126 + A73[{4, 7}, {1, 2, 6, 5, 3}]/
      63 - A73[{4, 7}, {1, 3, 2, 5, 6}]/63 + A73[{4, 7}, {1, 3, 2, 6, 5}]/
      63 + A73[{4, 7}, {1, 3, 5, 2, 6}]/126 - A73[{4, 7}, {1, 3, 6, 2, 5}]/
      126 - A73[{4, 7}, {1, 5, 2, 3, 6}]/126 - A73[{4, 7}, {1, 5, 3, 2, 6}]/
      126
 
A73rep[7, 2] = A73[{1, 2}, {3, 5, 4, 6, 7}]/63 - A73[{1, 2}, {3, 5, 4, 7, 6}]/
      63 + A73[{1, 2}, {3, 5, 6, 4, 7}]/63 - A73[{1, 2}, {3, 5, 7, 4, 6}]/
      63 - A73[{1, 2}, {3, 6, 4, 5, 7}]/63 - A73[{1, 2}, {3, 6, 5, 4, 7}]/
      63 + A73[{1, 3}, {2, 5, 4, 6, 7}]/63 - A73[{1, 3}, {2, 5, 4, 7, 6}]/
      63 + A73[{1, 3}, {2, 5, 6, 4, 7}]/63 - A73[{1, 3}, {2, 5, 7, 4, 6}]/
      63 - A73[{1, 3}, {2, 6, 4, 5, 7}]/63 - A73[{1, 3}, {2, 6, 5, 4, 7}]/
      63 + A73[{1, 4}, {2, 5, 3, 6, 7}]/63 - A73[{1, 4}, {2, 5, 3, 7, 6}]/
      63 + A73[{1, 4}, {2, 5, 6, 3, 7}]/63 - A73[{1, 4}, {2, 5, 7, 3, 6}]/
      63 - A73[{1, 4}, {2, 6, 3, 5, 7}]/63 - A73[{1, 4}, {2, 6, 5, 3, 7}]/
      63 - A73[{1, 5}, {2, 3, 4, 6, 7}]/126 + A73[{1, 5}, {2, 3, 4, 7, 6}]/
      126 - A73[{1, 5}, {2, 3, 6, 4, 7}]/63 - A73[{1, 5}, {2, 3, 6, 7, 4}]/
      126 + A73[{1, 5}, {2, 3, 7, 4, 6}]/63 + A73[{1, 5}, {2, 3, 7, 6, 4}]/
      126 - A73[{1, 5}, {2, 4, 3, 6, 7}]/126 + A73[{1, 5}, {2, 4, 3, 7, 6}]/
      126 - A73[{1, 5}, {2, 4, 6, 3, 7}]/63 + A73[{1, 5}, {2, 4, 7, 3, 6}]/
      63 + A73[{1, 5}, {2, 6, 3, 4, 7}]/63 + A73[{1, 5}, {2, 6, 4, 3, 7}]/
      63 + A73[{1, 6}, {2, 3, 4, 5, 7}]/126 - A73[{1, 6}, {2, 3, 4, 7, 5}]/
      126 + A73[{1, 6}, {2, 3, 5, 4, 7}]/63 + A73[{1, 6}, {2, 3, 5, 7, 4}]/
      126 - A73[{1, 6}, {2, 3, 7, 4, 5}]/63 - A73[{1, 6}, {2, 3, 7, 5, 4}]/
      126 + A73[{1, 6}, {2, 4, 3, 5, 7}]/126 - A73[{1, 6}, {2, 4, 3, 7, 5}]/
      126 + A73[{1, 6}, {2, 4, 5, 3, 7}]/63 - A73[{1, 6}, {2, 4, 7, 3, 5}]/
      63 - A73[{1, 6}, {2, 5, 3, 4, 7}]/63 - A73[{1, 6}, {2, 5, 4, 3, 7}]/
      63 - A73[{1, 7}, {2, 3, 4, 5, 6}]/126 + A73[{1, 7}, {2, 3, 4, 6, 5}]/
      126 - A73[{1, 7}, {2, 3, 5, 4, 6}]/63 - A73[{1, 7}, {2, 3, 5, 6, 4}]/
      126 + A73[{1, 7}, {2, 3, 6, 4, 5}]/63 + A73[{1, 7}, {2, 3, 6, 5, 4}]/
      126 - A73[{1, 7}, {2, 4, 3, 5, 6}]/126 + A73[{1, 7}, {2, 4, 3, 6, 5}]/
      126 - A73[{1, 7}, {2, 4, 5, 3, 6}]/63 + A73[{1, 7}, {2, 4, 6, 3, 5}]/
      63 + A73[{1, 7}, {2, 5, 3, 4, 6}]/63 + A73[{1, 7}, {2, 5, 4, 3, 6}]/
      63 + A73[{2, 3}, {1, 5, 4, 6, 7}]/63 - A73[{2, 3}, {1, 5, 4, 7, 6}]/
      63 + A73[{2, 3}, {1, 5, 6, 4, 7}]/63 - A73[{2, 3}, {1, 5, 7, 4, 6}]/
      63 - A73[{2, 3}, {1, 6, 4, 5, 7}]/63 - A73[{2, 3}, {1, 6, 5, 4, 7}]/
      63 + A73[{2, 4}, {1, 5, 3, 6, 7}]/63 - A73[{2, 4}, {1, 5, 3, 7, 6}]/
      63 + A73[{2, 4}, {1, 5, 6, 3, 7}]/63 - A73[{2, 4}, {1, 5, 7, 3, 6}]/
      63 - A73[{2, 4}, {1, 6, 3, 5, 7}]/63 - A73[{2, 4}, {1, 6, 5, 3, 7}]/
      63 - A73[{2, 5}, {1, 3, 4, 6, 7}]/126 + A73[{2, 5}, {1, 3, 4, 7, 6}]/
      126 - A73[{2, 5}, {1, 3, 6, 4, 7}]/63 - A73[{2, 5}, {1, 3, 6, 7, 4}]/
      126 + A73[{2, 5}, {1, 3, 7, 4, 6}]/63 + A73[{2, 5}, {1, 3, 7, 6, 4}]/
      126 - A73[{2, 5}, {1, 4, 3, 6, 7}]/126 + A73[{2, 5}, {1, 4, 3, 7, 6}]/
      126 - A73[{2, 5}, {1, 4, 6, 3, 7}]/63 + A73[{2, 5}, {1, 4, 7, 3, 6}]/
      63 + A73[{2, 5}, {1, 6, 3, 4, 7}]/63 + A73[{2, 5}, {1, 6, 4, 3, 7}]/
      63 + A73[{2, 6}, {1, 3, 4, 5, 7}]/126 - A73[{2, 6}, {1, 3, 4, 7, 5}]/
      126 + A73[{2, 6}, {1, 3, 5, 4, 7}]/63 + A73[{2, 6}, {1, 3, 5, 7, 4}]/
      126 - A73[{2, 6}, {1, 3, 7, 4, 5}]/63 - A73[{2, 6}, {1, 3, 7, 5, 4}]/
      126 + A73[{2, 6}, {1, 4, 3, 5, 7}]/126 - A73[{2, 6}, {1, 4, 3, 7, 5}]/
      126 + A73[{2, 6}, {1, 4, 5, 3, 7}]/63 - A73[{2, 6}, {1, 4, 7, 3, 5}]/
      63 - A73[{2, 6}, {1, 5, 3, 4, 7}]/63 - A73[{2, 6}, {1, 5, 4, 3, 7}]/
      63 - A73[{2, 7}, {1, 3, 4, 5, 6}]/126 + A73[{2, 7}, {1, 3, 4, 6, 5}]/
      126 - A73[{2, 7}, {1, 3, 5, 4, 6}]/63 - A73[{2, 7}, {1, 3, 5, 6, 4}]/
      126 + A73[{2, 7}, {1, 3, 6, 4, 5}]/63 + A73[{2, 7}, {1, 3, 6, 5, 4}]/
      126 - A73[{2, 7}, {1, 4, 3, 5, 6}]/126 + A73[{2, 7}, {1, 4, 3, 6, 5}]/
      126 - A73[{2, 7}, {1, 4, 5, 3, 6}]/63 + A73[{2, 7}, {1, 4, 6, 3, 5}]/
      63 + A73[{2, 7}, {1, 5, 3, 4, 6}]/63 + A73[{2, 7}, {1, 5, 4, 3, 6}]/
      63 + A73[{3, 4}, {1, 5, 2, 6, 7}]/63 - A73[{3, 4}, {1, 5, 2, 7, 6}]/
      63 + A73[{3, 4}, {1, 5, 6, 2, 7}]/63 - A73[{3, 4}, {1, 5, 7, 2, 6}]/
      63 - A73[{3, 4}, {1, 6, 2, 5, 7}]/63 - A73[{3, 4}, {1, 6, 5, 2, 7}]/
      63 - A73[{3, 5}, {1, 2, 4, 6, 7}]/126 + A73[{3, 5}, {1, 2, 4, 7, 6}]/
      126 - A73[{3, 5}, {1, 2, 6, 4, 7}]/63 - A73[{3, 5}, {1, 2, 6, 7, 4}]/
      126 + A73[{3, 5}, {1, 2, 7, 4, 6}]/63 + A73[{3, 5}, {1, 2, 7, 6, 4}]/
      126 - A73[{3, 5}, {1, 4, 2, 6, 7}]/126 + A73[{3, 5}, {1, 4, 2, 7, 6}]/
      126 - A73[{3, 5}, {1, 4, 6, 2, 7}]/63 + A73[{3, 5}, {1, 4, 7, 2, 6}]/
      63 + A73[{3, 5}, {1, 6, 2, 4, 7}]/63 + A73[{3, 5}, {1, 6, 4, 2, 7}]/
      63 + A73[{3, 6}, {1, 2, 4, 5, 7}]/126 - A73[{3, 6}, {1, 2, 4, 7, 5}]/
      126 + A73[{3, 6}, {1, 2, 5, 4, 7}]/63 + A73[{3, 6}, {1, 2, 5, 7, 4}]/
      126 - A73[{3, 6}, {1, 2, 7, 4, 5}]/63 - A73[{3, 6}, {1, 2, 7, 5, 4}]/
      126 + A73[{3, 6}, {1, 4, 2, 5, 7}]/126 - A73[{3, 6}, {1, 4, 2, 7, 5}]/
      126 + A73[{3, 6}, {1, 4, 5, 2, 7}]/63 - A73[{3, 6}, {1, 4, 7, 2, 5}]/
      63 - A73[{3, 6}, {1, 5, 2, 4, 7}]/63 - A73[{3, 6}, {1, 5, 4, 2, 7}]/
      63 - A73[{3, 7}, {1, 2, 4, 5, 6}]/126 + A73[{3, 7}, {1, 2, 4, 6, 5}]/
      126 - A73[{3, 7}, {1, 2, 5, 4, 6}]/63 - A73[{3, 7}, {1, 2, 5, 6, 4}]/
      126 + A73[{3, 7}, {1, 2, 6, 4, 5}]/63 + A73[{3, 7}, {1, 2, 6, 5, 4}]/
      126 - A73[{3, 7}, {1, 4, 2, 5, 6}]/126 + A73[{3, 7}, {1, 4, 2, 6, 5}]/
      126 - A73[{3, 7}, {1, 4, 5, 2, 6}]/63 + A73[{3, 7}, {1, 4, 6, 2, 5}]/
      63 + A73[{3, 7}, {1, 5, 2, 4, 6}]/63 + A73[{3, 7}, {1, 5, 4, 2, 6}]/
      63 - A73[{4, 5}, {1, 2, 3, 6, 7}]/126 + A73[{4, 5}, {1, 2, 3, 7, 6}]/
      126 - A73[{4, 5}, {1, 2, 6, 3, 7}]/63 - A73[{4, 5}, {1, 2, 6, 7, 3}]/
      126 + A73[{4, 5}, {1, 2, 7, 3, 6}]/63 + A73[{4, 5}, {1, 2, 7, 6, 3}]/
      126 - A73[{4, 5}, {1, 3, 2, 6, 7}]/126 + A73[{4, 5}, {1, 3, 2, 7, 6}]/
      126 - A73[{4, 5}, {1, 3, 6, 2, 7}]/63 + A73[{4, 5}, {1, 3, 7, 2, 6}]/
      63 + A73[{4, 5}, {1, 6, 2, 3, 7}]/63 + A73[{4, 5}, {1, 6, 3, 2, 7}]/
      63 + A73[{4, 6}, {1, 2, 3, 5, 7}]/126 - A73[{4, 6}, {1, 2, 3, 7, 5}]/
      126 + A73[{4, 6}, {1, 2, 5, 3, 7}]/63 + A73[{4, 6}, {1, 2, 5, 7, 3}]/
      126 - A73[{4, 6}, {1, 2, 7, 3, 5}]/63 - A73[{4, 6}, {1, 2, 7, 5, 3}]/
      126 + A73[{4, 6}, {1, 3, 2, 5, 7}]/126 - A73[{4, 6}, {1, 3, 2, 7, 5}]/
      126 + A73[{4, 6}, {1, 3, 5, 2, 7}]/63 - A73[{4, 6}, {1, 3, 7, 2, 5}]/
      63 - A73[{4, 6}, {1, 5, 2, 3, 7}]/63 - A73[{4, 6}, {1, 5, 3, 2, 7}]/
      63 - A73[{4, 7}, {1, 2, 3, 5, 6}]/126 + A73[{4, 7}, {1, 2, 3, 6, 5}]/
      126 - A73[{4, 7}, {1, 2, 5, 3, 6}]/63 - A73[{4, 7}, {1, 2, 5, 6, 3}]/
      126 + A73[{4, 7}, {1, 2, 6, 3, 5}]/63 + A73[{4, 7}, {1, 2, 6, 5, 3}]/
      126 - A73[{4, 7}, {1, 3, 2, 5, 6}]/126 + A73[{4, 7}, {1, 3, 2, 6, 5}]/
      126 - A73[{4, 7}, {1, 3, 5, 2, 6}]/63 + A73[{4, 7}, {1, 3, 6, 2, 5}]/
      63 + A73[{4, 7}, {1, 5, 2, 3, 6}]/63 + A73[{4, 7}, {1, 5, 3, 2, 6}]/63
 
A73rep[8, 1] = A73[{1, 2}, {3, 4, 5, 6, 7}]/40 + A73[{1, 2}, {3, 4, 5, 7, 6}]/
      120 + A73[{1, 2}, {3, 4, 6, 5, 7}]/40 + A73[{1, 2}, {3, 4, 6, 7, 5}]/
      120 - A73[{1, 2}, {3, 4, 7, 5, 6}]/120 - A73[{1, 2}, {3, 4, 7, 6, 5}]/
      120 + A73[{1, 2}, {3, 5, 4, 6, 7}]/40 + A73[{1, 2}, {3, 5, 4, 7, 6}]/
      120 + A73[{1, 2}, {3, 5, 6, 4, 7}]/40 - A73[{1, 2}, {3, 5, 7, 4, 6}]/
      120 + A73[{1, 2}, {3, 6, 4, 5, 7}]/40 + A73[{1, 2}, {3, 6, 5, 4, 7}]/
      40 + A73[{1, 3}, {2, 4, 5, 6, 7}]/40 + A73[{1, 3}, {2, 4, 5, 7, 6}]/
      120 + A73[{1, 3}, {2, 4, 6, 5, 7}]/40 + A73[{1, 3}, {2, 4, 6, 7, 5}]/
      120 - A73[{1, 3}, {2, 4, 7, 5, 6}]/120 - A73[{1, 3}, {2, 4, 7, 6, 5}]/
      120 + A73[{1, 3}, {2, 5, 4, 6, 7}]/40 + A73[{1, 3}, {2, 5, 4, 7, 6}]/
      120 + A73[{1, 3}, {2, 5, 6, 4, 7}]/40 - A73[{1, 3}, {2, 5, 7, 4, 6}]/
      120 + A73[{1, 3}, {2, 6, 4, 5, 7}]/40 + A73[{1, 3}, {2, 6, 5, 4, 7}]/
      40 - A73[{1, 4}, {2, 3, 5, 6, 7}]/60 - A73[{1, 4}, {2, 3, 6, 5, 7}]/
      60 + A73[{1, 4}, {2, 3, 7, 5, 6}]/60 + A73[{1, 4}, {2, 3, 7, 6, 5}]/
      60 - A73[{1, 4}, {2, 5, 3, 6, 7}]/120 + A73[{1, 4}, {2, 5, 3, 7, 6}]/
      120 - A73[{1, 4}, {2, 5, 7, 3, 6}]/120 - A73[{1, 4}, {2, 6, 3, 5, 7}]/
      120 - A73[{1, 5}, {2, 3, 4, 6, 7}]/60 - A73[{1, 5}, {2, 3, 6, 4, 7}]/
      60 + A73[{1, 5}, {2, 3, 7, 4, 6}]/60 + A73[{1, 5}, {2, 3, 7, 6, 4}]/
      60 - A73[{1, 5}, {2, 4, 3, 6, 7}]/120 + A73[{1, 5}, {2, 4, 3, 7, 6}]/
      120 - A73[{1, 5}, {2, 4, 7, 3, 6}]/120 - A73[{1, 5}, {2, 6, 3, 4, 7}]/
      120 - A73[{1, 6}, {2, 3, 4, 5, 7}]/60 - A73[{1, 6}, {2, 3, 5, 4, 7}]/
      60 + A73[{1, 6}, {2, 3, 7, 4, 5}]/60 + A73[{1, 6}, {2, 3, 7, 5, 4}]/
      60 - A73[{1, 6}, {2, 4, 3, 5, 7}]/120 + A73[{1, 6}, {2, 4, 3, 7, 5}]/
      120 - A73[{1, 6}, {2, 4, 7, 3, 5}]/120 - A73[{1, 6}, {2, 5, 3, 4, 7}]/
      120 + A73[{2, 3}, {1, 4, 5, 6, 7}]/40 + A73[{2, 3}, {1, 4, 5, 7, 6}]/
      120 + A73[{2, 3}, {1, 4, 6, 5, 7}]/40 + A73[{2, 3}, {1, 4, 6, 7, 5}]/
      120 - A73[{2, 3}, {1, 4, 7, 5, 6}]/120 - A73[{2, 3}, {1, 4, 7, 6, 5}]/
      120 + A73[{2, 3}, {1, 5, 4, 6, 7}]/40 + A73[{2, 3}, {1, 5, 4, 7, 6}]/
      120 + A73[{2, 3}, {1, 5, 6, 4, 7}]/40 - A73[{2, 3}, {1, 5, 7, 4, 6}]/
      120 + A73[{2, 3}, {1, 6, 4, 5, 7}]/40 + A73[{2, 3}, {1, 6, 5, 4, 7}]/
      40 - A73[{2, 4}, {1, 3, 5, 6, 7}]/60 - A73[{2, 4}, {1, 3, 6, 5, 7}]/
      60 + A73[{2, 4}, {1, 3, 7, 5, 6}]/60 + A73[{2, 4}, {1, 3, 7, 6, 5}]/
      60 - A73[{2, 4}, {1, 5, 3, 6, 7}]/120 + A73[{2, 4}, {1, 5, 3, 7, 6}]/
      120 - A73[{2, 4}, {1, 5, 7, 3, 6}]/120 - A73[{2, 4}, {1, 6, 3, 5, 7}]/
      120 - A73[{2, 5}, {1, 3, 4, 6, 7}]/60 - A73[{2, 5}, {1, 3, 6, 4, 7}]/
      60 + A73[{2, 5}, {1, 3, 7, 4, 6}]/60 + A73[{2, 5}, {1, 3, 7, 6, 4}]/
      60 - A73[{2, 5}, {1, 4, 3, 6, 7}]/120 + A73[{2, 5}, {1, 4, 3, 7, 6}]/
      120 - A73[{2, 5}, {1, 4, 7, 3, 6}]/120 - A73[{2, 5}, {1, 6, 3, 4, 7}]/
      120 - A73[{2, 6}, {1, 3, 4, 5, 7}]/60 - A73[{2, 6}, {1, 3, 5, 4, 7}]/
      60 + A73[{2, 6}, {1, 3, 7, 4, 5}]/60 + A73[{2, 6}, {1, 3, 7, 5, 4}]/
      60 - A73[{2, 6}, {1, 4, 3, 5, 7}]/120 + A73[{2, 6}, {1, 4, 3, 7, 5}]/
      120 - A73[{2, 6}, {1, 4, 7, 3, 5}]/120 - A73[{2, 6}, {1, 5, 3, 4, 7}]/
      120 - A73[{3, 4}, {1, 2, 5, 6, 7}]/60 - A73[{3, 4}, {1, 2, 6, 5, 7}]/
      60 + A73[{3, 4}, {1, 2, 7, 5, 6}]/60 + A73[{3, 4}, {1, 2, 7, 6, 5}]/
      60 - A73[{3, 4}, {1, 5, 2, 6, 7}]/120 + A73[{3, 4}, {1, 5, 2, 7, 6}]/
      120 - A73[{3, 4}, {1, 5, 7, 2, 6}]/120 - A73[{3, 4}, {1, 6, 2, 5, 7}]/
      120 - A73[{3, 5}, {1, 2, 4, 6, 7}]/60 - A73[{3, 5}, {1, 2, 6, 4, 7}]/
      60 + A73[{3, 5}, {1, 2, 7, 4, 6}]/60 + A73[{3, 5}, {1, 2, 7, 6, 4}]/
      60 - A73[{3, 5}, {1, 4, 2, 6, 7}]/120 + A73[{3, 5}, {1, 4, 2, 7, 6}]/
      120 - A73[{3, 5}, {1, 4, 7, 2, 6}]/120 - A73[{3, 5}, {1, 6, 2, 4, 7}]/
      120 - A73[{3, 6}, {1, 2, 4, 5, 7}]/60 - A73[{3, 6}, {1, 2, 5, 4, 7}]/
      60 + A73[{3, 6}, {1, 2, 7, 4, 5}]/60 + A73[{3, 6}, {1, 2, 7, 5, 4}]/
      60 - A73[{3, 6}, {1, 4, 2, 5, 7}]/120 + A73[{3, 6}, {1, 4, 2, 7, 5}]/
      120 - A73[{3, 6}, {1, 4, 7, 2, 5}]/120 - A73[{3, 6}, {1, 5, 2, 4, 7}]/
      120 + A73[{4, 5}, {1, 2, 3, 6, 7}]/40 - A73[{4, 5}, {1, 2, 3, 7, 6}]/
      40 + A73[{4, 5}, {1, 2, 6, 3, 7}]/120 + A73[{4, 5}, {1, 2, 6, 7, 3}]/
      40 - A73[{4, 5}, {1, 2, 7, 3, 6}]/120 - A73[{4, 5}, {1, 2, 7, 6, 3}]/
      40 + A73[{4, 5}, {1, 3, 2, 6, 7}]/40 - A73[{4, 5}, {1, 3, 2, 7, 6}]/
      40 + A73[{4, 5}, {1, 3, 6, 2, 7}]/120 - A73[{4, 5}, {1, 3, 7, 2, 6}]/
      120 - A73[{4, 5}, {1, 6, 2, 3, 7}]/120 - A73[{4, 5}, {1, 6, 3, 2, 7}]/
      120 + A73[{4, 6}, {1, 2, 3, 5, 7}]/40 - A73[{4, 6}, {1, 2, 3, 7, 5}]/
      40 + A73[{4, 6}, {1, 2, 5, 3, 7}]/120 + A73[{4, 6}, {1, 2, 5, 7, 3}]/
      40 - A73[{4, 6}, {1, 2, 7, 3, 5}]/120 - A73[{4, 6}, {1, 2, 7, 5, 3}]/
      40 + A73[{4, 6}, {1, 3, 2, 5, 7}]/40 - A73[{4, 6}, {1, 3, 2, 7, 5}]/
      40 + A73[{4, 6}, {1, 3, 5, 2, 7}]/120 - A73[{4, 6}, {1, 3, 7, 2, 5}]/
      120 - A73[{4, 6}, {1, 5, 2, 3, 7}]/120 - A73[{4, 6}, {1, 5, 3, 2, 7}]/
      120 + A73[{5, 6}, {1, 2, 3, 4, 7}]/40 - A73[{5, 6}, {1, 2, 3, 7, 4}]/
      40 + A73[{5, 6}, {1, 2, 4, 3, 7}]/120 + A73[{5, 6}, {1, 2, 4, 7, 3}]/
      40 - A73[{5, 6}, {1, 2, 7, 3, 4}]/120 - A73[{5, 6}, {1, 2, 7, 4, 3}]/
      40 + A73[{5, 6}, {1, 3, 2, 4, 7}]/40 - A73[{5, 6}, {1, 3, 2, 7, 4}]/
      40 + A73[{5, 6}, {1, 3, 4, 2, 7}]/120 - A73[{5, 6}, {1, 3, 7, 2, 4}]/
      120 - A73[{5, 6}, {1, 4, 2, 3, 7}]/120 - A73[{5, 6}, {1, 4, 3, 2, 7}]/
      120
 
A73rep[8, 2] = A73[{1, 2}, {3, 4, 5, 6, 7}]/120 - 
     A73[{1, 2}, {3, 4, 5, 7, 6}]/40 + A73[{1, 2}, {3, 4, 6, 5, 7}]/120 - 
     A73[{1, 2}, {3, 4, 6, 7, 5}]/40 + A73[{1, 2}, {3, 4, 7, 5, 6}]/40 + 
     A73[{1, 2}, {3, 4, 7, 6, 5}]/40 + A73[{1, 2}, {3, 5, 4, 6, 7}]/120 - 
     A73[{1, 2}, {3, 5, 4, 7, 6}]/40 + A73[{1, 2}, {3, 5, 6, 4, 7}]/120 + 
     A73[{1, 2}, {3, 5, 7, 4, 6}]/40 + A73[{1, 2}, {3, 6, 4, 5, 7}]/120 + 
     A73[{1, 2}, {3, 6, 5, 4, 7}]/120 + A73[{1, 3}, {2, 4, 5, 6, 7}]/120 - 
     A73[{1, 3}, {2, 4, 5, 7, 6}]/40 + A73[{1, 3}, {2, 4, 6, 5, 7}]/120 - 
     A73[{1, 3}, {2, 4, 6, 7, 5}]/40 + A73[{1, 3}, {2, 4, 7, 5, 6}]/40 + 
     A73[{1, 3}, {2, 4, 7, 6, 5}]/40 + A73[{1, 3}, {2, 5, 4, 6, 7}]/120 - 
     A73[{1, 3}, {2, 5, 4, 7, 6}]/40 + A73[{1, 3}, {2, 5, 6, 4, 7}]/120 + 
     A73[{1, 3}, {2, 5, 7, 4, 6}]/40 + A73[{1, 3}, {2, 6, 4, 5, 7}]/120 + 
     A73[{1, 3}, {2, 6, 5, 4, 7}]/120 + A73[{1, 4}, {2, 3, 5, 6, 7}]/120 + 
     A73[{1, 4}, {2, 3, 6, 5, 7}]/120 - A73[{1, 4}, {2, 3, 7, 5, 6}]/120 - 
     A73[{1, 4}, {2, 3, 7, 6, 5}]/120 - A73[{1, 4}, {2, 5, 3, 6, 7}]/60 + 
     A73[{1, 4}, {2, 5, 3, 7, 6}]/60 - A73[{1, 4}, {2, 5, 7, 3, 6}]/60 - 
     A73[{1, 4}, {2, 6, 3, 5, 7}]/60 + A73[{1, 5}, {2, 3, 4, 6, 7}]/120 + 
     A73[{1, 5}, {2, 3, 6, 4, 7}]/120 - A73[{1, 5}, {2, 3, 7, 4, 6}]/120 - 
     A73[{1, 5}, {2, 3, 7, 6, 4}]/120 - A73[{1, 5}, {2, 4, 3, 6, 7}]/60 + 
     A73[{1, 5}, {2, 4, 3, 7, 6}]/60 - A73[{1, 5}, {2, 4, 7, 3, 6}]/60 - 
     A73[{1, 5}, {2, 6, 3, 4, 7}]/60 + A73[{1, 6}, {2, 3, 4, 5, 7}]/120 + 
     A73[{1, 6}, {2, 3, 5, 4, 7}]/120 - A73[{1, 6}, {2, 3, 7, 4, 5}]/120 - 
     A73[{1, 6}, {2, 3, 7, 5, 4}]/120 - A73[{1, 6}, {2, 4, 3, 5, 7}]/60 + 
     A73[{1, 6}, {2, 4, 3, 7, 5}]/60 - A73[{1, 6}, {2, 4, 7, 3, 5}]/60 - 
     A73[{1, 6}, {2, 5, 3, 4, 7}]/60 + A73[{2, 3}, {1, 4, 5, 6, 7}]/120 - 
     A73[{2, 3}, {1, 4, 5, 7, 6}]/40 + A73[{2, 3}, {1, 4, 6, 5, 7}]/120 - 
     A73[{2, 3}, {1, 4, 6, 7, 5}]/40 + A73[{2, 3}, {1, 4, 7, 5, 6}]/40 + 
     A73[{2, 3}, {1, 4, 7, 6, 5}]/40 + A73[{2, 3}, {1, 5, 4, 6, 7}]/120 - 
     A73[{2, 3}, {1, 5, 4, 7, 6}]/40 + A73[{2, 3}, {1, 5, 6, 4, 7}]/120 + 
     A73[{2, 3}, {1, 5, 7, 4, 6}]/40 + A73[{2, 3}, {1, 6, 4, 5, 7}]/120 + 
     A73[{2, 3}, {1, 6, 5, 4, 7}]/120 + A73[{2, 4}, {1, 3, 5, 6, 7}]/120 + 
     A73[{2, 4}, {1, 3, 6, 5, 7}]/120 - A73[{2, 4}, {1, 3, 7, 5, 6}]/120 - 
     A73[{2, 4}, {1, 3, 7, 6, 5}]/120 - A73[{2, 4}, {1, 5, 3, 6, 7}]/60 + 
     A73[{2, 4}, {1, 5, 3, 7, 6}]/60 - A73[{2, 4}, {1, 5, 7, 3, 6}]/60 - 
     A73[{2, 4}, {1, 6, 3, 5, 7}]/60 + A73[{2, 5}, {1, 3, 4, 6, 7}]/120 + 
     A73[{2, 5}, {1, 3, 6, 4, 7}]/120 - A73[{2, 5}, {1, 3, 7, 4, 6}]/120 - 
     A73[{2, 5}, {1, 3, 7, 6, 4}]/120 - A73[{2, 5}, {1, 4, 3, 6, 7}]/60 + 
     A73[{2, 5}, {1, 4, 3, 7, 6}]/60 - A73[{2, 5}, {1, 4, 7, 3, 6}]/60 - 
     A73[{2, 5}, {1, 6, 3, 4, 7}]/60 + A73[{2, 6}, {1, 3, 4, 5, 7}]/120 + 
     A73[{2, 6}, {1, 3, 5, 4, 7}]/120 - A73[{2, 6}, {1, 3, 7, 4, 5}]/120 - 
     A73[{2, 6}, {1, 3, 7, 5, 4}]/120 - A73[{2, 6}, {1, 4, 3, 5, 7}]/60 + 
     A73[{2, 6}, {1, 4, 3, 7, 5}]/60 - A73[{2, 6}, {1, 4, 7, 3, 5}]/60 - 
     A73[{2, 6}, {1, 5, 3, 4, 7}]/60 + A73[{3, 4}, {1, 2, 5, 6, 7}]/120 + 
     A73[{3, 4}, {1, 2, 6, 5, 7}]/120 - A73[{3, 4}, {1, 2, 7, 5, 6}]/120 - 
     A73[{3, 4}, {1, 2, 7, 6, 5}]/120 - A73[{3, 4}, {1, 5, 2, 6, 7}]/60 + 
     A73[{3, 4}, {1, 5, 2, 7, 6}]/60 - A73[{3, 4}, {1, 5, 7, 2, 6}]/60 - 
     A73[{3, 4}, {1, 6, 2, 5, 7}]/60 + A73[{3, 5}, {1, 2, 4, 6, 7}]/120 + 
     A73[{3, 5}, {1, 2, 6, 4, 7}]/120 - A73[{3, 5}, {1, 2, 7, 4, 6}]/120 - 
     A73[{3, 5}, {1, 2, 7, 6, 4}]/120 - A73[{3, 5}, {1, 4, 2, 6, 7}]/60 + 
     A73[{3, 5}, {1, 4, 2, 7, 6}]/60 - A73[{3, 5}, {1, 4, 7, 2, 6}]/60 - 
     A73[{3, 5}, {1, 6, 2, 4, 7}]/60 + A73[{3, 6}, {1, 2, 4, 5, 7}]/120 + 
     A73[{3, 6}, {1, 2, 5, 4, 7}]/120 - A73[{3, 6}, {1, 2, 7, 4, 5}]/120 - 
     A73[{3, 6}, {1, 2, 7, 5, 4}]/120 - A73[{3, 6}, {1, 4, 2, 5, 7}]/60 + 
     A73[{3, 6}, {1, 4, 2, 7, 5}]/60 - A73[{3, 6}, {1, 4, 7, 2, 5}]/60 - 
     A73[{3, 6}, {1, 5, 2, 4, 7}]/60 + A73[{4, 5}, {1, 2, 3, 6, 7}]/120 - 
     A73[{4, 5}, {1, 2, 3, 7, 6}]/120 - A73[{4, 5}, {1, 2, 6, 3, 7}]/40 + 
     A73[{4, 5}, {1, 2, 6, 7, 3}]/120 + A73[{4, 5}, {1, 2, 7, 3, 6}]/40 - 
     A73[{4, 5}, {1, 2, 7, 6, 3}]/120 + A73[{4, 5}, {1, 3, 2, 6, 7}]/120 - 
     A73[{4, 5}, {1, 3, 2, 7, 6}]/120 - A73[{4, 5}, {1, 3, 6, 2, 7}]/40 + 
     A73[{4, 5}, {1, 3, 7, 2, 6}]/40 + A73[{4, 5}, {1, 6, 2, 3, 7}]/40 + 
     A73[{4, 5}, {1, 6, 3, 2, 7}]/40 + A73[{4, 6}, {1, 2, 3, 5, 7}]/120 - 
     A73[{4, 6}, {1, 2, 3, 7, 5}]/120 - A73[{4, 6}, {1, 2, 5, 3, 7}]/40 + 
     A73[{4, 6}, {1, 2, 5, 7, 3}]/120 + A73[{4, 6}, {1, 2, 7, 3, 5}]/40 - 
     A73[{4, 6}, {1, 2, 7, 5, 3}]/120 + A73[{4, 6}, {1, 3, 2, 5, 7}]/120 - 
     A73[{4, 6}, {1, 3, 2, 7, 5}]/120 - A73[{4, 6}, {1, 3, 5, 2, 7}]/40 + 
     A73[{4, 6}, {1, 3, 7, 2, 5}]/40 + A73[{4, 6}, {1, 5, 2, 3, 7}]/40 + 
     A73[{4, 6}, {1, 5, 3, 2, 7}]/40 + A73[{5, 6}, {1, 2, 3, 4, 7}]/120 - 
     A73[{5, 6}, {1, 2, 3, 7, 4}]/120 - A73[{5, 6}, {1, 2, 4, 3, 7}]/40 + 
     A73[{5, 6}, {1, 2, 4, 7, 3}]/120 + A73[{5, 6}, {1, 2, 7, 3, 4}]/40 - 
     A73[{5, 6}, {1, 2, 7, 4, 3}]/120 + A73[{5, 6}, {1, 3, 2, 4, 7}]/120 - 
     A73[{5, 6}, {1, 3, 2, 7, 4}]/120 - A73[{5, 6}, {1, 3, 4, 2, 7}]/40 + 
     A73[{5, 6}, {1, 3, 7, 2, 4}]/40 + A73[{5, 6}, {1, 4, 2, 3, 7}]/40 + 
     A73[{5, 6}, {1, 4, 3, 2, 7}]/40
 
A73rep[10, 1] = A73[{1, 2}, {3, 4, 5, 6, 7}]/72 - 
     A73[{1, 2}, {3, 4, 5, 7, 6}]/72 + A73[{1, 2}, {3, 4, 6, 5, 7}]/72 - 
     A73[{1, 2}, {3, 4, 7, 5, 6}]/72 + A73[{1, 2}, {3, 5, 4, 6, 7}]/72 - 
     A73[{1, 2}, {3, 5, 4, 7, 6}]/72 + A73[{1, 2}, {3, 5, 6, 4, 7}]/72 - 
     A73[{1, 2}, {3, 5, 7, 4, 6}]/72 - A73[{1, 2}, {3, 6, 4, 5, 7}]/36 - 
     A73[{1, 2}, {3, 6, 5, 4, 7}]/36 + A73[{1, 3}, {2, 4, 5, 6, 7}]/72 - 
     A73[{1, 3}, {2, 4, 5, 7, 6}]/72 + A73[{1, 3}, {2, 4, 6, 5, 7}]/72 - 
     A73[{1, 3}, {2, 4, 7, 5, 6}]/72 + A73[{1, 3}, {2, 5, 4, 6, 7}]/72 - 
     A73[{1, 3}, {2, 5, 4, 7, 6}]/72 + A73[{1, 3}, {2, 5, 6, 4, 7}]/72 - 
     A73[{1, 3}, {2, 5, 7, 4, 6}]/72 - A73[{1, 3}, {2, 6, 4, 5, 7}]/36 - 
     A73[{1, 3}, {2, 6, 5, 4, 7}]/36 - A73[{1, 4}, {2, 3, 5, 6, 7}]/144 + 
     A73[{1, 4}, {2, 3, 5, 7, 6}]/144 - A73[{1, 4}, {2, 3, 6, 5, 7}]/72 - 
     A73[{1, 4}, {2, 3, 6, 7, 5}]/144 + A73[{1, 4}, {2, 3, 7, 5, 6}]/72 + 
     A73[{1, 4}, {2, 3, 7, 6, 5}]/144 - A73[{1, 4}, {2, 5, 3, 6, 7}]/72 + 
     A73[{1, 4}, {2, 5, 3, 7, 6}]/72 - A73[{1, 4}, {2, 5, 6, 3, 7}]/48 + 
     A73[{1, 4}, {2, 5, 7, 3, 6}]/48 + A73[{1, 4}, {2, 6, 3, 5, 7}]/48 + 
     A73[{1, 4}, {2, 6, 5, 3, 7}]/48 - A73[{1, 5}, {2, 3, 4, 6, 7}]/144 + 
     A73[{1, 5}, {2, 3, 4, 7, 6}]/144 - A73[{1, 5}, {2, 3, 6, 4, 7}]/72 - 
     A73[{1, 5}, {2, 3, 6, 7, 4}]/144 + A73[{1, 5}, {2, 3, 7, 4, 6}]/72 + 
     A73[{1, 5}, {2, 3, 7, 6, 4}]/144 - A73[{1, 5}, {2, 4, 3, 6, 7}]/72 + 
     A73[{1, 5}, {2, 4, 3, 7, 6}]/72 - A73[{1, 5}, {2, 4, 6, 3, 7}]/48 + 
     A73[{1, 5}, {2, 4, 7, 3, 6}]/48 + A73[{1, 5}, {2, 6, 3, 4, 7}]/48 + 
     A73[{1, 5}, {2, 6, 4, 3, 7}]/48 + A73[{1, 6}, {2, 3, 4, 5, 7}]/48 + 
     A73[{1, 6}, {2, 3, 5, 4, 7}]/48 - A73[{1, 6}, {2, 3, 7, 4, 5}]/48 - 
     A73[{1, 6}, {2, 3, 7, 5, 4}]/48 - A73[{1, 6}, {2, 4, 3, 5, 7}]/144 + 
     A73[{1, 6}, {2, 4, 3, 7, 5}]/144 - A73[{1, 6}, {2, 4, 7, 3, 5}]/144 - 
     A73[{1, 6}, {2, 5, 3, 4, 7}]/144 - A73[{1, 7}, {2, 3, 4, 5, 6}]/48 - 
     A73[{1, 7}, {2, 3, 5, 4, 6}]/48 + A73[{1, 7}, {2, 3, 6, 4, 5}]/48 + 
     A73[{1, 7}, {2, 3, 6, 5, 4}]/48 + A73[{1, 7}, {2, 4, 3, 5, 6}]/144 - 
     A73[{1, 7}, {2, 4, 3, 6, 5}]/144 + A73[{1, 7}, {2, 4, 6, 3, 5}]/144 + 
     A73[{1, 7}, {2, 5, 3, 4, 6}]/144 + A73[{2, 3}, {1, 4, 5, 6, 7}]/72 - 
     A73[{2, 3}, {1, 4, 5, 7, 6}]/72 + A73[{2, 3}, {1, 4, 6, 5, 7}]/72 - 
     A73[{2, 3}, {1, 4, 7, 5, 6}]/72 + A73[{2, 3}, {1, 5, 4, 6, 7}]/72 - 
     A73[{2, 3}, {1, 5, 4, 7, 6}]/72 + A73[{2, 3}, {1, 5, 6, 4, 7}]/72 - 
     A73[{2, 3}, {1, 5, 7, 4, 6}]/72 - A73[{2, 3}, {1, 6, 4, 5, 7}]/36 - 
     A73[{2, 3}, {1, 6, 5, 4, 7}]/36 - A73[{2, 4}, {1, 3, 5, 6, 7}]/144 + 
     A73[{2, 4}, {1, 3, 5, 7, 6}]/144 - A73[{2, 4}, {1, 3, 6, 5, 7}]/72 - 
     A73[{2, 4}, {1, 3, 6, 7, 5}]/144 + A73[{2, 4}, {1, 3, 7, 5, 6}]/72 + 
     A73[{2, 4}, {1, 3, 7, 6, 5}]/144 - A73[{2, 4}, {1, 5, 3, 6, 7}]/72 + 
     A73[{2, 4}, {1, 5, 3, 7, 6}]/72 - A73[{2, 4}, {1, 5, 6, 3, 7}]/48 + 
     A73[{2, 4}, {1, 5, 7, 3, 6}]/48 + A73[{2, 4}, {1, 6, 3, 5, 7}]/48 + 
     A73[{2, 4}, {1, 6, 5, 3, 7}]/48 - A73[{2, 5}, {1, 3, 4, 6, 7}]/144 + 
     A73[{2, 5}, {1, 3, 4, 7, 6}]/144 - A73[{2, 5}, {1, 3, 6, 4, 7}]/72 - 
     A73[{2, 5}, {1, 3, 6, 7, 4}]/144 + A73[{2, 5}, {1, 3, 7, 4, 6}]/72 + 
     A73[{2, 5}, {1, 3, 7, 6, 4}]/144 - A73[{2, 5}, {1, 4, 3, 6, 7}]/72 + 
     A73[{2, 5}, {1, 4, 3, 7, 6}]/72 - A73[{2, 5}, {1, 4, 6, 3, 7}]/48 + 
     A73[{2, 5}, {1, 4, 7, 3, 6}]/48 + A73[{2, 5}, {1, 6, 3, 4, 7}]/48 + 
     A73[{2, 5}, {1, 6, 4, 3, 7}]/48 + A73[{2, 6}, {1, 3, 4, 5, 7}]/48 + 
     A73[{2, 6}, {1, 3, 5, 4, 7}]/48 - A73[{2, 6}, {1, 3, 7, 4, 5}]/48 - 
     A73[{2, 6}, {1, 3, 7, 5, 4}]/48 - A73[{2, 6}, {1, 4, 3, 5, 7}]/144 + 
     A73[{2, 6}, {1, 4, 3, 7, 5}]/144 - A73[{2, 6}, {1, 4, 7, 3, 5}]/144 - 
     A73[{2, 6}, {1, 5, 3, 4, 7}]/144 - A73[{2, 7}, {1, 3, 4, 5, 6}]/48 - 
     A73[{2, 7}, {1, 3, 5, 4, 6}]/48 + A73[{2, 7}, {1, 3, 6, 4, 5}]/48 + 
     A73[{2, 7}, {1, 3, 6, 5, 4}]/48 + A73[{2, 7}, {1, 4, 3, 5, 6}]/144 - 
     A73[{2, 7}, {1, 4, 3, 6, 5}]/144 + A73[{2, 7}, {1, 4, 6, 3, 5}]/144 + 
     A73[{2, 7}, {1, 5, 3, 4, 6}]/144 - A73[{3, 4}, {1, 2, 5, 6, 7}]/144 + 
     A73[{3, 4}, {1, 2, 5, 7, 6}]/144 - A73[{3, 4}, {1, 2, 6, 5, 7}]/72 - 
     A73[{3, 4}, {1, 2, 6, 7, 5}]/144 + A73[{3, 4}, {1, 2, 7, 5, 6}]/72 + 
     A73[{3, 4}, {1, 2, 7, 6, 5}]/144 - A73[{3, 4}, {1, 5, 2, 6, 7}]/72 + 
     A73[{3, 4}, {1, 5, 2, 7, 6}]/72 - A73[{3, 4}, {1, 5, 6, 2, 7}]/48 + 
     A73[{3, 4}, {1, 5, 7, 2, 6}]/48 + A73[{3, 4}, {1, 6, 2, 5, 7}]/48 + 
     A73[{3, 4}, {1, 6, 5, 2, 7}]/48 - A73[{3, 5}, {1, 2, 4, 6, 7}]/144 + 
     A73[{3, 5}, {1, 2, 4, 7, 6}]/144 - A73[{3, 5}, {1, 2, 6, 4, 7}]/72 - 
     A73[{3, 5}, {1, 2, 6, 7, 4}]/144 + A73[{3, 5}, {1, 2, 7, 4, 6}]/72 + 
     A73[{3, 5}, {1, 2, 7, 6, 4}]/144 - A73[{3, 5}, {1, 4, 2, 6, 7}]/72 + 
     A73[{3, 5}, {1, 4, 2, 7, 6}]/72 - A73[{3, 5}, {1, 4, 6, 2, 7}]/48 + 
     A73[{3, 5}, {1, 4, 7, 2, 6}]/48 + A73[{3, 5}, {1, 6, 2, 4, 7}]/48 + 
     A73[{3, 5}, {1, 6, 4, 2, 7}]/48 + A73[{3, 6}, {1, 2, 4, 5, 7}]/48 + 
     A73[{3, 6}, {1, 2, 5, 4, 7}]/48 - A73[{3, 6}, {1, 2, 7, 4, 5}]/48 - 
     A73[{3, 6}, {1, 2, 7, 5, 4}]/48 - A73[{3, 6}, {1, 4, 2, 5, 7}]/144 + 
     A73[{3, 6}, {1, 4, 2, 7, 5}]/144 - A73[{3, 6}, {1, 4, 7, 2, 5}]/144 - 
     A73[{3, 6}, {1, 5, 2, 4, 7}]/144 - A73[{3, 7}, {1, 2, 4, 5, 6}]/48 - 
     A73[{3, 7}, {1, 2, 5, 4, 6}]/48 + A73[{3, 7}, {1, 2, 6, 4, 5}]/48 + 
     A73[{3, 7}, {1, 2, 6, 5, 4}]/48 + A73[{3, 7}, {1, 4, 2, 5, 6}]/144 - 
     A73[{3, 7}, {1, 4, 2, 6, 5}]/144 + A73[{3, 7}, {1, 4, 6, 2, 5}]/144 + 
     A73[{3, 7}, {1, 5, 2, 4, 6}]/144 + A73[{4, 5}, {1, 2, 3, 6, 7}]/36 - 
     A73[{4, 5}, {1, 2, 3, 7, 6}]/36 + A73[{4, 5}, {1, 2, 6, 3, 7}]/18 + 
     A73[{4, 5}, {1, 2, 6, 7, 3}]/36 - A73[{4, 5}, {1, 2, 7, 3, 6}]/18 - 
     A73[{4, 5}, {1, 2, 7, 6, 3}]/36 + A73[{4, 5}, {1, 3, 2, 6, 7}]/36 - 
     A73[{4, 5}, {1, 3, 2, 7, 6}]/36 + A73[{4, 5}, {1, 3, 6, 2, 7}]/18 - 
     A73[{4, 5}, {1, 3, 7, 2, 6}]/18 - A73[{4, 5}, {1, 6, 2, 3, 7}]/18 - 
     A73[{4, 5}, {1, 6, 3, 2, 7}]/18 - A73[{4, 6}, {1, 2, 3, 5, 7}]/72 + 
     A73[{4, 6}, {1, 2, 3, 7, 5}]/72 - A73[{4, 6}, {1, 2, 5, 3, 7}]/36 - 
     A73[{4, 6}, {1, 2, 5, 7, 3}]/72 + A73[{4, 6}, {1, 2, 7, 3, 5}]/36 + 
     A73[{4, 6}, {1, 2, 7, 5, 3}]/72 - A73[{4, 6}, {1, 3, 2, 5, 7}]/72 + 
     A73[{4, 6}, {1, 3, 2, 7, 5}]/72 - A73[{4, 6}, {1, 3, 5, 2, 7}]/36 + 
     A73[{4, 6}, {1, 3, 7, 2, 5}]/36 + A73[{4, 6}, {1, 5, 2, 3, 7}]/36 + 
     A73[{4, 6}, {1, 5, 3, 2, 7}]/36 + A73[{4, 7}, {1, 2, 3, 5, 6}]/72 - 
     A73[{4, 7}, {1, 2, 3, 6, 5}]/72 + A73[{4, 7}, {1, 2, 5, 3, 6}]/36 + 
     A73[{4, 7}, {1, 2, 5, 6, 3}]/72 - A73[{4, 7}, {1, 2, 6, 3, 5}]/36 - 
     A73[{4, 7}, {1, 2, 6, 5, 3}]/72 + A73[{4, 7}, {1, 3, 2, 5, 6}]/72 - 
     A73[{4, 7}, {1, 3, 2, 6, 5}]/72 + A73[{4, 7}, {1, 3, 5, 2, 6}]/36 - 
     A73[{4, 7}, {1, 3, 6, 2, 5}]/36 - A73[{4, 7}, {1, 5, 2, 3, 6}]/36 - 
     A73[{4, 7}, {1, 5, 3, 2, 6}]/36 - A73[{5, 6}, {1, 2, 3, 4, 7}]/72 + 
     A73[{5, 6}, {1, 2, 3, 7, 4}]/72 - A73[{5, 6}, {1, 2, 4, 3, 7}]/36 - 
     A73[{5, 6}, {1, 2, 4, 7, 3}]/72 + A73[{5, 6}, {1, 2, 7, 3, 4}]/36 + 
     A73[{5, 6}, {1, 2, 7, 4, 3}]/72 - A73[{5, 6}, {1, 3, 2, 4, 7}]/72 + 
     A73[{5, 6}, {1, 3, 2, 7, 4}]/72 - A73[{5, 6}, {1, 3, 4, 2, 7}]/36 + 
     A73[{5, 6}, {1, 3, 7, 2, 4}]/36 + A73[{5, 6}, {1, 4, 2, 3, 7}]/36 + 
     A73[{5, 6}, {1, 4, 3, 2, 7}]/36 + A73[{5, 7}, {1, 2, 3, 4, 6}]/72 - 
     A73[{5, 7}, {1, 2, 3, 6, 4}]/72 + A73[{5, 7}, {1, 2, 4, 3, 6}]/36 + 
     A73[{5, 7}, {1, 2, 4, 6, 3}]/72 - A73[{5, 7}, {1, 2, 6, 3, 4}]/36 - 
     A73[{5, 7}, {1, 2, 6, 4, 3}]/72 + A73[{5, 7}, {1, 3, 2, 4, 6}]/72 - 
     A73[{5, 7}, {1, 3, 2, 6, 4}]/72 + A73[{5, 7}, {1, 3, 4, 2, 6}]/36 - 
     A73[{5, 7}, {1, 3, 6, 2, 4}]/36 - A73[{5, 7}, {1, 4, 2, 3, 6}]/36 - 
     A73[{5, 7}, {1, 4, 3, 2, 6}]/36
 
A73rep[10, 2] = A73[{1, 2}, {3, 4, 5, 6, 7}]/72 - 
     A73[{1, 2}, {3, 4, 5, 7, 6}]/72 - A73[{1, 2}, {3, 4, 6, 5, 7}]/72 + 
     A73[{1, 2}, {3, 4, 6, 7, 5}]/36 + A73[{1, 2}, {3, 4, 7, 5, 6}]/72 - 
     A73[{1, 2}, {3, 4, 7, 6, 5}]/36 + A73[{1, 2}, {3, 5, 4, 6, 7}]/72 - 
     A73[{1, 2}, {3, 5, 4, 7, 6}]/72 - A73[{1, 2}, {3, 5, 6, 4, 7}]/72 + 
     A73[{1, 2}, {3, 5, 7, 4, 6}]/72 + A73[{1, 3}, {2, 4, 5, 6, 7}]/72 - 
     A73[{1, 3}, {2, 4, 5, 7, 6}]/72 - A73[{1, 3}, {2, 4, 6, 5, 7}]/72 + 
     A73[{1, 3}, {2, 4, 6, 7, 5}]/36 + A73[{1, 3}, {2, 4, 7, 5, 6}]/72 - 
     A73[{1, 3}, {2, 4, 7, 6, 5}]/36 + A73[{1, 3}, {2, 5, 4, 6, 7}]/72 - 
     A73[{1, 3}, {2, 5, 4, 7, 6}]/72 - A73[{1, 3}, {2, 5, 6, 4, 7}]/72 + 
     A73[{1, 3}, {2, 5, 7, 4, 6}]/72 - A73[{1, 4}, {2, 3, 5, 6, 7}]/48 + 
     A73[{1, 4}, {2, 3, 5, 7, 6}]/48 + A73[{1, 4}, {2, 3, 6, 5, 7}]/72 - 
     A73[{1, 4}, {2, 3, 6, 7, 5}]/48 - A73[{1, 4}, {2, 3, 7, 5, 6}]/72 + 
     A73[{1, 4}, {2, 3, 7, 6, 5}]/48 - A73[{1, 4}, {2, 5, 3, 6, 7}]/72 + 
     A73[{1, 4}, {2, 5, 3, 7, 6}]/72 + A73[{1, 4}, {2, 5, 6, 3, 7}]/144 - 
     A73[{1, 4}, {2, 5, 7, 3, 6}]/144 - A73[{1, 4}, {2, 6, 3, 5, 7}]/144 - 
     A73[{1, 4}, {2, 6, 5, 3, 7}]/144 - A73[{1, 5}, {2, 3, 4, 6, 7}]/48 + 
     A73[{1, 5}, {2, 3, 4, 7, 6}]/48 + A73[{1, 5}, {2, 3, 6, 4, 7}]/72 - 
     A73[{1, 5}, {2, 3, 6, 7, 4}]/48 - A73[{1, 5}, {2, 3, 7, 4, 6}]/72 + 
     A73[{1, 5}, {2, 3, 7, 6, 4}]/48 - A73[{1, 5}, {2, 4, 3, 6, 7}]/72 + 
     A73[{1, 5}, {2, 4, 3, 7, 6}]/72 + A73[{1, 5}, {2, 4, 6, 3, 7}]/144 - 
     A73[{1, 5}, {2, 4, 7, 3, 6}]/144 - A73[{1, 5}, {2, 6, 3, 4, 7}]/144 - 
     A73[{1, 5}, {2, 6, 4, 3, 7}]/144 + A73[{1, 6}, {2, 3, 4, 5, 7}]/144 + 
     A73[{1, 6}, {2, 3, 5, 4, 7}]/144 - A73[{1, 6}, {2, 3, 7, 4, 5}]/144 - 
     A73[{1, 6}, {2, 3, 7, 5, 4}]/144 + A73[{1, 6}, {2, 4, 3, 5, 7}]/48 - 
     A73[{1, 6}, {2, 4, 3, 7, 5}]/48 + A73[{1, 6}, {2, 4, 7, 3, 5}]/48 + 
     A73[{1, 6}, {2, 5, 3, 4, 7}]/48 - A73[{1, 7}, {2, 3, 4, 5, 6}]/144 - 
     A73[{1, 7}, {2, 3, 5, 4, 6}]/144 + A73[{1, 7}, {2, 3, 6, 4, 5}]/144 + 
     A73[{1, 7}, {2, 3, 6, 5, 4}]/144 - A73[{1, 7}, {2, 4, 3, 5, 6}]/48 + 
     A73[{1, 7}, {2, 4, 3, 6, 5}]/48 - A73[{1, 7}, {2, 4, 6, 3, 5}]/48 - 
     A73[{1, 7}, {2, 5, 3, 4, 6}]/48 + A73[{2, 3}, {1, 4, 5, 6, 7}]/72 - 
     A73[{2, 3}, {1, 4, 5, 7, 6}]/72 - A73[{2, 3}, {1, 4, 6, 5, 7}]/72 + 
     A73[{2, 3}, {1, 4, 6, 7, 5}]/36 + A73[{2, 3}, {1, 4, 7, 5, 6}]/72 - 
     A73[{2, 3}, {1, 4, 7, 6, 5}]/36 + A73[{2, 3}, {1, 5, 4, 6, 7}]/72 - 
     A73[{2, 3}, {1, 5, 4, 7, 6}]/72 - A73[{2, 3}, {1, 5, 6, 4, 7}]/72 + 
     A73[{2, 3}, {1, 5, 7, 4, 6}]/72 - A73[{2, 4}, {1, 3, 5, 6, 7}]/48 + 
     A73[{2, 4}, {1, 3, 5, 7, 6}]/48 + A73[{2, 4}, {1, 3, 6, 5, 7}]/72 - 
     A73[{2, 4}, {1, 3, 6, 7, 5}]/48 - A73[{2, 4}, {1, 3, 7, 5, 6}]/72 + 
     A73[{2, 4}, {1, 3, 7, 6, 5}]/48 - A73[{2, 4}, {1, 5, 3, 6, 7}]/72 + 
     A73[{2, 4}, {1, 5, 3, 7, 6}]/72 + A73[{2, 4}, {1, 5, 6, 3, 7}]/144 - 
     A73[{2, 4}, {1, 5, 7, 3, 6}]/144 - A73[{2, 4}, {1, 6, 3, 5, 7}]/144 - 
     A73[{2, 4}, {1, 6, 5, 3, 7}]/144 - A73[{2, 5}, {1, 3, 4, 6, 7}]/48 + 
     A73[{2, 5}, {1, 3, 4, 7, 6}]/48 + A73[{2, 5}, {1, 3, 6, 4, 7}]/72 - 
     A73[{2, 5}, {1, 3, 6, 7, 4}]/48 - A73[{2, 5}, {1, 3, 7, 4, 6}]/72 + 
     A73[{2, 5}, {1, 3, 7, 6, 4}]/48 - A73[{2, 5}, {1, 4, 3, 6, 7}]/72 + 
     A73[{2, 5}, {1, 4, 3, 7, 6}]/72 + A73[{2, 5}, {1, 4, 6, 3, 7}]/144 - 
     A73[{2, 5}, {1, 4, 7, 3, 6}]/144 - A73[{2, 5}, {1, 6, 3, 4, 7}]/144 - 
     A73[{2, 5}, {1, 6, 4, 3, 7}]/144 + A73[{2, 6}, {1, 3, 4, 5, 7}]/144 + 
     A73[{2, 6}, {1, 3, 5, 4, 7}]/144 - A73[{2, 6}, {1, 3, 7, 4, 5}]/144 - 
     A73[{2, 6}, {1, 3, 7, 5, 4}]/144 + A73[{2, 6}, {1, 4, 3, 5, 7}]/48 - 
     A73[{2, 6}, {1, 4, 3, 7, 5}]/48 + A73[{2, 6}, {1, 4, 7, 3, 5}]/48 + 
     A73[{2, 6}, {1, 5, 3, 4, 7}]/48 - A73[{2, 7}, {1, 3, 4, 5, 6}]/144 - 
     A73[{2, 7}, {1, 3, 5, 4, 6}]/144 + A73[{2, 7}, {1, 3, 6, 4, 5}]/144 + 
     A73[{2, 7}, {1, 3, 6, 5, 4}]/144 - A73[{2, 7}, {1, 4, 3, 5, 6}]/48 + 
     A73[{2, 7}, {1, 4, 3, 6, 5}]/48 - A73[{2, 7}, {1, 4, 6, 3, 5}]/48 - 
     A73[{2, 7}, {1, 5, 3, 4, 6}]/48 - A73[{3, 4}, {1, 2, 5, 6, 7}]/48 + 
     A73[{3, 4}, {1, 2, 5, 7, 6}]/48 + A73[{3, 4}, {1, 2, 6, 5, 7}]/72 - 
     A73[{3, 4}, {1, 2, 6, 7, 5}]/48 - A73[{3, 4}, {1, 2, 7, 5, 6}]/72 + 
     A73[{3, 4}, {1, 2, 7, 6, 5}]/48 - A73[{3, 4}, {1, 5, 2, 6, 7}]/72 + 
     A73[{3, 4}, {1, 5, 2, 7, 6}]/72 + A73[{3, 4}, {1, 5, 6, 2, 7}]/144 - 
     A73[{3, 4}, {1, 5, 7, 2, 6}]/144 - A73[{3, 4}, {1, 6, 2, 5, 7}]/144 - 
     A73[{3, 4}, {1, 6, 5, 2, 7}]/144 - A73[{3, 5}, {1, 2, 4, 6, 7}]/48 + 
     A73[{3, 5}, {1, 2, 4, 7, 6}]/48 + A73[{3, 5}, {1, 2, 6, 4, 7}]/72 - 
     A73[{3, 5}, {1, 2, 6, 7, 4}]/48 - A73[{3, 5}, {1, 2, 7, 4, 6}]/72 + 
     A73[{3, 5}, {1, 2, 7, 6, 4}]/48 - A73[{3, 5}, {1, 4, 2, 6, 7}]/72 + 
     A73[{3, 5}, {1, 4, 2, 7, 6}]/72 + A73[{3, 5}, {1, 4, 6, 2, 7}]/144 - 
     A73[{3, 5}, {1, 4, 7, 2, 6}]/144 - A73[{3, 5}, {1, 6, 2, 4, 7}]/144 - 
     A73[{3, 5}, {1, 6, 4, 2, 7}]/144 + A73[{3, 6}, {1, 2, 4, 5, 7}]/144 + 
     A73[{3, 6}, {1, 2, 5, 4, 7}]/144 - A73[{3, 6}, {1, 2, 7, 4, 5}]/144 - 
     A73[{3, 6}, {1, 2, 7, 5, 4}]/144 + A73[{3, 6}, {1, 4, 2, 5, 7}]/48 - 
     A73[{3, 6}, {1, 4, 2, 7, 5}]/48 + A73[{3, 6}, {1, 4, 7, 2, 5}]/48 + 
     A73[{3, 6}, {1, 5, 2, 4, 7}]/48 - A73[{3, 7}, {1, 2, 4, 5, 6}]/144 - 
     A73[{3, 7}, {1, 2, 5, 4, 6}]/144 + A73[{3, 7}, {1, 2, 6, 4, 5}]/144 + 
     A73[{3, 7}, {1, 2, 6, 5, 4}]/144 - A73[{3, 7}, {1, 4, 2, 5, 6}]/48 + 
     A73[{3, 7}, {1, 4, 2, 6, 5}]/48 - A73[{3, 7}, {1, 4, 6, 2, 5}]/48 - 
     A73[{3, 7}, {1, 5, 2, 4, 6}]/48 + A73[{4, 5}, {1, 2, 3, 6, 7}]/18 - 
     A73[{4, 5}, {1, 2, 3, 7, 6}]/18 - A73[{4, 5}, {1, 2, 6, 3, 7}]/36 + 
     A73[{4, 5}, {1, 2, 6, 7, 3}]/18 + A73[{4, 5}, {1, 2, 7, 3, 6}]/36 - 
     A73[{4, 5}, {1, 2, 7, 6, 3}]/18 + A73[{4, 5}, {1, 3, 2, 6, 7}]/18 - 
     A73[{4, 5}, {1, 3, 2, 7, 6}]/18 - A73[{4, 5}, {1, 3, 6, 2, 7}]/36 + 
     A73[{4, 5}, {1, 3, 7, 2, 6}]/36 + A73[{4, 5}, {1, 6, 2, 3, 7}]/36 + 
     A73[{4, 5}, {1, 6, 3, 2, 7}]/36 - A73[{4, 6}, {1, 2, 3, 5, 7}]/36 + 
     A73[{4, 6}, {1, 2, 3, 7, 5}]/36 + A73[{4, 6}, {1, 2, 5, 3, 7}]/72 - 
     A73[{4, 6}, {1, 2, 5, 7, 3}]/36 - A73[{4, 6}, {1, 2, 7, 3, 5}]/72 + 
     A73[{4, 6}, {1, 2, 7, 5, 3}]/36 - A73[{4, 6}, {1, 3, 2, 5, 7}]/36 + 
     A73[{4, 6}, {1, 3, 2, 7, 5}]/36 + A73[{4, 6}, {1, 3, 5, 2, 7}]/72 - 
     A73[{4, 6}, {1, 3, 7, 2, 5}]/72 - A73[{4, 6}, {1, 5, 2, 3, 7}]/72 - 
     A73[{4, 6}, {1, 5, 3, 2, 7}]/72 + A73[{4, 7}, {1, 2, 3, 5, 6}]/36 - 
     A73[{4, 7}, {1, 2, 3, 6, 5}]/36 - A73[{4, 7}, {1, 2, 5, 3, 6}]/72 + 
     A73[{4, 7}, {1, 2, 5, 6, 3}]/36 + A73[{4, 7}, {1, 2, 6, 3, 5}]/72 - 
     A73[{4, 7}, {1, 2, 6, 5, 3}]/36 + A73[{4, 7}, {1, 3, 2, 5, 6}]/36 - 
     A73[{4, 7}, {1, 3, 2, 6, 5}]/36 - A73[{4, 7}, {1, 3, 5, 2, 6}]/72 + 
     A73[{4, 7}, {1, 3, 6, 2, 5}]/72 + A73[{4, 7}, {1, 5, 2, 3, 6}]/72 + 
     A73[{4, 7}, {1, 5, 3, 2, 6}]/72 - A73[{5, 6}, {1, 2, 3, 4, 7}]/36 + 
     A73[{5, 6}, {1, 2, 3, 7, 4}]/36 + A73[{5, 6}, {1, 2, 4, 3, 7}]/72 - 
     A73[{5, 6}, {1, 2, 4, 7, 3}]/36 - A73[{5, 6}, {1, 2, 7, 3, 4}]/72 + 
     A73[{5, 6}, {1, 2, 7, 4, 3}]/36 - A73[{5, 6}, {1, 3, 2, 4, 7}]/36 + 
     A73[{5, 6}, {1, 3, 2, 7, 4}]/36 + A73[{5, 6}, {1, 3, 4, 2, 7}]/72 - 
     A73[{5, 6}, {1, 3, 7, 2, 4}]/72 - A73[{5, 6}, {1, 4, 2, 3, 7}]/72 - 
     A73[{5, 6}, {1, 4, 3, 2, 7}]/72 + A73[{5, 7}, {1, 2, 3, 4, 6}]/36 - 
     A73[{5, 7}, {1, 2, 3, 6, 4}]/36 - A73[{5, 7}, {1, 2, 4, 3, 6}]/72 + 
     A73[{5, 7}, {1, 2, 4, 6, 3}]/36 + A73[{5, 7}, {1, 2, 6, 3, 4}]/72 - 
     A73[{5, 7}, {1, 2, 6, 4, 3}]/36 + A73[{5, 7}, {1, 3, 2, 4, 6}]/36 - 
     A73[{5, 7}, {1, 3, 2, 6, 4}]/36 - A73[{5, 7}, {1, 3, 4, 2, 6}]/72 + 
     A73[{5, 7}, {1, 3, 6, 2, 4}]/72 + A73[{5, 7}, {1, 4, 2, 3, 6}]/72 + 
     A73[{5, 7}, {1, 4, 3, 2, 6}]/72
A74rep[4, 1] = A74[{1, 2, 3}, {4, 5, 6, 7}]/56 - A74[{1, 2, 3}, {4, 5, 7, 6}]/
      56 + A74[{1, 2, 3}, {4, 6, 7, 5}]/56 - A74[{1, 2, 3}, {4, 7, 6, 5}]/
      56 + A74[{1, 2, 4}, {3, 5, 6, 7}]/56 - A74[{1, 2, 4}, {3, 5, 7, 6}]/
      56 + A74[{1, 2, 4}, {3, 6, 7, 5}]/56 - A74[{1, 2, 4}, {3, 7, 6, 5}]/
      56 + A74[{1, 2, 5}, {3, 4, 6, 7}]/56 - A74[{1, 2, 5}, {3, 4, 7, 6}]/
      56 + A74[{1, 2, 5}, {3, 6, 7, 4}]/56 - A74[{1, 2, 5}, {3, 7, 6, 4}]/
      56 + A74[{1, 3, 4}, {2, 5, 6, 7}]/56 - A74[{1, 3, 4}, {2, 5, 7, 6}]/
      56 + A74[{1, 3, 4}, {2, 6, 7, 5}]/56 - A74[{1, 3, 4}, {2, 7, 6, 5}]/
      56 + A74[{1, 3, 5}, {2, 4, 6, 7}]/56 - A74[{1, 3, 5}, {2, 4, 7, 6}]/
      56 + A74[{1, 3, 5}, {2, 6, 7, 4}]/56 - A74[{1, 3, 5}, {2, 7, 6, 4}]/
      56 + A74[{1, 4, 5}, {2, 3, 6, 7}]/56 - A74[{1, 4, 5}, {2, 3, 7, 6}]/
      56 + A74[{1, 4, 5}, {2, 6, 7, 3}]/56 - A74[{1, 4, 5}, {2, 7, 6, 3}]/
      56 + A74[{2, 3, 4}, {1, 5, 6, 7}]/56 - A74[{2, 3, 4}, {1, 5, 7, 6}]/
      56 + A74[{2, 3, 4}, {1, 6, 7, 5}]/56 - A74[{2, 3, 4}, {1, 7, 6, 5}]/
      56 + A74[{2, 3, 5}, {1, 4, 6, 7}]/56 - A74[{2, 3, 5}, {1, 4, 7, 6}]/
      56 + A74[{2, 3, 5}, {1, 6, 7, 4}]/56 - A74[{2, 3, 5}, {1, 7, 6, 4}]/
      56 + A74[{2, 4, 5}, {1, 3, 6, 7}]/56 - A74[{2, 4, 5}, {1, 3, 7, 6}]/
      56 + A74[{2, 4, 5}, {1, 6, 7, 3}]/56 - A74[{2, 4, 5}, {1, 7, 6, 3}]/
      56 + A74[{3, 4, 5}, {1, 2, 6, 7}]/56 - A74[{3, 4, 5}, {1, 2, 7, 6}]/
      56 + A74[{3, 4, 5}, {1, 6, 7, 2}]/56 - A74[{3, 4, 5}, {1, 7, 6, 2}]/56
 
A74rep[4, 2] = -1/42*A74[{1, 6, 7}, {2, 3, 4, 5}] - 
     A74[{1, 6, 7}, {2, 3, 5, 4}]/42 - A74[{1, 6, 7}, {2, 4, 3, 5}]/42 - 
     A74[{1, 6, 7}, {2, 4, 5, 3}]/42 - A74[{1, 6, 7}, {2, 5, 3, 4}]/42 - 
     A74[{1, 6, 7}, {2, 5, 4, 3}]/42 - A74[{2, 6, 7}, {1, 3, 4, 5}]/42 - 
     A74[{2, 6, 7}, {1, 3, 5, 4}]/42 - A74[{2, 6, 7}, {1, 4, 3, 5}]/42 - 
     A74[{2, 6, 7}, {1, 4, 5, 3}]/42 - A74[{2, 6, 7}, {1, 5, 3, 4}]/42 - 
     A74[{2, 6, 7}, {1, 5, 4, 3}]/42 - A74[{3, 6, 7}, {1, 2, 4, 5}]/42 - 
     A74[{3, 6, 7}, {1, 2, 5, 4}]/42 - A74[{3, 6, 7}, {1, 4, 2, 5}]/42 - 
     A74[{3, 6, 7}, {1, 4, 5, 2}]/42 - A74[{3, 6, 7}, {1, 5, 2, 4}]/42 - 
     A74[{3, 6, 7}, {1, 5, 4, 2}]/42 - A74[{4, 6, 7}, {1, 2, 3, 5}]/42 - 
     A74[{4, 6, 7}, {1, 2, 5, 3}]/42 - A74[{4, 6, 7}, {1, 3, 2, 5}]/42 - 
     A74[{4, 6, 7}, {1, 3, 5, 2}]/42 - A74[{4, 6, 7}, {1, 5, 2, 3}]/42 - 
     A74[{4, 6, 7}, {1, 5, 3, 2}]/42 - A74[{5, 6, 7}, {1, 2, 3, 4}]/42 - 
     A74[{5, 6, 7}, {1, 2, 4, 3}]/42 - A74[{5, 6, 7}, {1, 3, 2, 4}]/42 - 
     A74[{5, 6, 7}, {1, 3, 4, 2}]/42 - A74[{5, 6, 7}, {1, 4, 2, 3}]/42 - 
     A74[{5, 6, 7}, {1, 4, 3, 2}]/42
 
A74rep[6, 1] = A74[{1, 2, 3}, {4, 5, 6, 7}]/24 + A74[{1, 2, 3}, {4, 6, 5, 7}]/
      24 - A74[{1, 2, 3}, {4, 7, 5, 6}]/24 - A74[{1, 2, 3}, {4, 7, 6, 5}]/
      24 + A74[{1, 2, 4}, {3, 5, 6, 7}]/24 + A74[{1, 2, 4}, {3, 6, 5, 7}]/
      24 - A74[{1, 2, 4}, {3, 7, 5, 6}]/24 - A74[{1, 2, 4}, {3, 7, 6, 5}]/
      24 - A74[{1, 2, 5}, {3, 4, 6, 7}]/72 + A74[{1, 2, 5}, {3, 4, 7, 6}]/
      72 - A74[{1, 2, 5}, {3, 6, 7, 4}]/72 + A74[{1, 2, 5}, {3, 7, 6, 4}]/
      72 - A74[{1, 2, 6}, {3, 4, 5, 7}]/72 + A74[{1, 2, 6}, {3, 4, 7, 5}]/
      72 - A74[{1, 2, 6}, {3, 5, 7, 4}]/72 + A74[{1, 2, 6}, {3, 7, 5, 4}]/
      72 + A74[{1, 3, 4}, {2, 5, 6, 7}]/24 + A74[{1, 3, 4}, {2, 6, 5, 7}]/
      24 - A74[{1, 3, 4}, {2, 7, 5, 6}]/24 - A74[{1, 3, 4}, {2, 7, 6, 5}]/
      24 - A74[{1, 3, 5}, {2, 4, 6, 7}]/72 + A74[{1, 3, 5}, {2, 4, 7, 6}]/
      72 - A74[{1, 3, 5}, {2, 6, 7, 4}]/72 + A74[{1, 3, 5}, {2, 7, 6, 4}]/
      72 - A74[{1, 3, 6}, {2, 4, 5, 7}]/72 + A74[{1, 3, 6}, {2, 4, 7, 5}]/
      72 - A74[{1, 3, 6}, {2, 5, 7, 4}]/72 + A74[{1, 3, 6}, {2, 7, 5, 4}]/
      72 - A74[{1, 4, 5}, {2, 3, 6, 7}]/72 + A74[{1, 4, 5}, {2, 3, 7, 6}]/
      72 - A74[{1, 4, 5}, {2, 6, 7, 3}]/72 + A74[{1, 4, 5}, {2, 7, 6, 3}]/
      72 - A74[{1, 4, 6}, {2, 3, 5, 7}]/72 + A74[{1, 4, 6}, {2, 3, 7, 5}]/
      72 - A74[{1, 4, 6}, {2, 5, 7, 3}]/72 + A74[{1, 4, 6}, {2, 7, 5, 3}]/
      72 + A74[{2, 3, 4}, {1, 5, 6, 7}]/24 + A74[{2, 3, 4}, {1, 6, 5, 7}]/
      24 - A74[{2, 3, 4}, {1, 7, 5, 6}]/24 - A74[{2, 3, 4}, {1, 7, 6, 5}]/
      24 - A74[{2, 3, 5}, {1, 4, 6, 7}]/72 + A74[{2, 3, 5}, {1, 4, 7, 6}]/
      72 - A74[{2, 3, 5}, {1, 6, 7, 4}]/72 + A74[{2, 3, 5}, {1, 7, 6, 4}]/
      72 - A74[{2, 3, 6}, {1, 4, 5, 7}]/72 + A74[{2, 3, 6}, {1, 4, 7, 5}]/
      72 - A74[{2, 3, 6}, {1, 5, 7, 4}]/72 + A74[{2, 3, 6}, {1, 7, 5, 4}]/
      72 - A74[{2, 4, 5}, {1, 3, 6, 7}]/72 + A74[{2, 4, 5}, {1, 3, 7, 6}]/
      72 - A74[{2, 4, 5}, {1, 6, 7, 3}]/72 + A74[{2, 4, 5}, {1, 7, 6, 3}]/
      72 - A74[{2, 4, 6}, {1, 3, 5, 7}]/72 + A74[{2, 4, 6}, {1, 3, 7, 5}]/
      72 - A74[{2, 4, 6}, {1, 5, 7, 3}]/72 + A74[{2, 4, 6}, {1, 7, 5, 3}]/
      72 - A74[{3, 4, 5}, {1, 2, 6, 7}]/72 + A74[{3, 4, 5}, {1, 2, 7, 6}]/
      72 - A74[{3, 4, 5}, {1, 6, 7, 2}]/72 + A74[{3, 4, 5}, {1, 7, 6, 2}]/
      72 - A74[{3, 4, 6}, {1, 2, 5, 7}]/72 + A74[{3, 4, 6}, {1, 2, 7, 5}]/
      72 - A74[{3, 4, 6}, {1, 5, 7, 2}]/72 + A74[{3, 4, 6}, {1, 7, 5, 2}]/72
 
A74rep[7, 1] = A74[{1, 2, 3}, {4, 5, 6, 7}]/42 - A74[{1, 2, 3}, {4, 5, 7, 6}]/
      42 - A74[{1, 2, 3}, {4, 6, 5, 7}]/42 + A74[{1, 2, 3}, {4, 6, 7, 5}]/
      42 + A74[{1, 2, 3}, {4, 7, 5, 6}]/42 - A74[{1, 2, 3}, {4, 7, 6, 5}]/
      42 + A74[{1, 2, 4}, {3, 5, 6, 7}]/42 - A74[{1, 2, 4}, {3, 5, 7, 6}]/
      42 - A74[{1, 2, 4}, {3, 6, 5, 7}]/42 + A74[{1, 2, 4}, {3, 6, 7, 5}]/
      42 + A74[{1, 2, 4}, {3, 7, 5, 6}]/42 - A74[{1, 2, 4}, {3, 7, 6, 5}]/
      42 - A74[{1, 2, 5}, {3, 4, 6, 7}]/63 + A74[{1, 2, 5}, {3, 4, 7, 6}]/
      63 - A74[{1, 2, 5}, {3, 6, 7, 4}]/63 + A74[{1, 2, 5}, {3, 7, 6, 4}]/
      63 + A74[{1, 2, 6}, {3, 4, 5, 7}]/63 - A74[{1, 2, 6}, {3, 4, 7, 5}]/
      63 + A74[{1, 2, 6}, {3, 5, 7, 4}]/63 - A74[{1, 2, 6}, {3, 7, 5, 4}]/
      63 - A74[{1, 2, 7}, {3, 4, 5, 6}]/63 + A74[{1, 2, 7}, {3, 4, 6, 5}]/
      63 - A74[{1, 2, 7}, {3, 5, 6, 4}]/63 + A74[{1, 2, 7}, {3, 6, 5, 4}]/
      63 + A74[{1, 3, 4}, {2, 5, 6, 7}]/42 - A74[{1, 3, 4}, {2, 5, 7, 6}]/
      42 - A74[{1, 3, 4}, {2, 6, 5, 7}]/42 + A74[{1, 3, 4}, {2, 6, 7, 5}]/
      42 + A74[{1, 3, 4}, {2, 7, 5, 6}]/42 - A74[{1, 3, 4}, {2, 7, 6, 5}]/
      42 - A74[{1, 3, 5}, {2, 4, 6, 7}]/63 + A74[{1, 3, 5}, {2, 4, 7, 6}]/
      63 - A74[{1, 3, 5}, {2, 6, 7, 4}]/63 + A74[{1, 3, 5}, {2, 7, 6, 4}]/
      63 + A74[{1, 3, 6}, {2, 4, 5, 7}]/63 - A74[{1, 3, 6}, {2, 4, 7, 5}]/
      63 + A74[{1, 3, 6}, {2, 5, 7, 4}]/63 - A74[{1, 3, 6}, {2, 7, 5, 4}]/
      63 - A74[{1, 3, 7}, {2, 4, 5, 6}]/63 + A74[{1, 3, 7}, {2, 4, 6, 5}]/
      63 - A74[{1, 3, 7}, {2, 5, 6, 4}]/63 + A74[{1, 3, 7}, {2, 6, 5, 4}]/
      63 - A74[{1, 4, 5}, {2, 3, 6, 7}]/63 + A74[{1, 4, 5}, {2, 3, 7, 6}]/
      63 - A74[{1, 4, 5}, {2, 6, 7, 3}]/63 + A74[{1, 4, 5}, {2, 7, 6, 3}]/
      63 + A74[{1, 4, 6}, {2, 3, 5, 7}]/63 - A74[{1, 4, 6}, {2, 3, 7, 5}]/
      63 + A74[{1, 4, 6}, {2, 5, 7, 3}]/63 - A74[{1, 4, 6}, {2, 7, 5, 3}]/
      63 - A74[{1, 4, 7}, {2, 3, 5, 6}]/63 + A74[{1, 4, 7}, {2, 3, 6, 5}]/
      63 - A74[{1, 4, 7}, {2, 5, 6, 3}]/63 + A74[{1, 4, 7}, {2, 6, 5, 3}]/
      63 + A74[{2, 3, 4}, {1, 5, 6, 7}]/42 - A74[{2, 3, 4}, {1, 5, 7, 6}]/
      42 - A74[{2, 3, 4}, {1, 6, 5, 7}]/42 + A74[{2, 3, 4}, {1, 6, 7, 5}]/
      42 + A74[{2, 3, 4}, {1, 7, 5, 6}]/42 - A74[{2, 3, 4}, {1, 7, 6, 5}]/
      42 - A74[{2, 3, 5}, {1, 4, 6, 7}]/63 + A74[{2, 3, 5}, {1, 4, 7, 6}]/
      63 - A74[{2, 3, 5}, {1, 6, 7, 4}]/63 + A74[{2, 3, 5}, {1, 7, 6, 4}]/
      63 + A74[{2, 3, 6}, {1, 4, 5, 7}]/63 - A74[{2, 3, 6}, {1, 4, 7, 5}]/
      63 + A74[{2, 3, 6}, {1, 5, 7, 4}]/63 - A74[{2, 3, 6}, {1, 7, 5, 4}]/
      63 - A74[{2, 3, 7}, {1, 4, 5, 6}]/63 + A74[{2, 3, 7}, {1, 4, 6, 5}]/
      63 - A74[{2, 3, 7}, {1, 5, 6, 4}]/63 + A74[{2, 3, 7}, {1, 6, 5, 4}]/
      63 - A74[{2, 4, 5}, {1, 3, 6, 7}]/63 + A74[{2, 4, 5}, {1, 3, 7, 6}]/
      63 - A74[{2, 4, 5}, {1, 6, 7, 3}]/63 + A74[{2, 4, 5}, {1, 7, 6, 3}]/
      63 + A74[{2, 4, 6}, {1, 3, 5, 7}]/63 - A74[{2, 4, 6}, {1, 3, 7, 5}]/
      63 + A74[{2, 4, 6}, {1, 5, 7, 3}]/63 - A74[{2, 4, 6}, {1, 7, 5, 3}]/
      63 - A74[{2, 4, 7}, {1, 3, 5, 6}]/63 + A74[{2, 4, 7}, {1, 3, 6, 5}]/
      63 - A74[{2, 4, 7}, {1, 5, 6, 3}]/63 + A74[{2, 4, 7}, {1, 6, 5, 3}]/
      63 - A74[{3, 4, 5}, {1, 2, 6, 7}]/63 + A74[{3, 4, 5}, {1, 2, 7, 6}]/
      63 - A74[{3, 4, 5}, {1, 6, 7, 2}]/63 + A74[{3, 4, 5}, {1, 7, 6, 2}]/
      63 + A74[{3, 4, 6}, {1, 2, 5, 7}]/63 - A74[{3, 4, 6}, {1, 2, 7, 5}]/
      63 + A74[{3, 4, 6}, {1, 5, 7, 2}]/63 - A74[{3, 4, 6}, {1, 7, 5, 2}]/
      63 - A74[{3, 4, 7}, {1, 2, 5, 6}]/63 + A74[{3, 4, 7}, {1, 2, 6, 5}]/
      63 - A74[{3, 4, 7}, {1, 5, 6, 2}]/63 + A74[{3, 4, 7}, {1, 6, 5, 2}]/63
 
A74rep[7, 2] = A74[{1, 5, 6}, {2, 3, 4, 7}]/42 + A74[{1, 5, 6}, {2, 3, 7, 4}]/
      42 + A74[{1, 5, 6}, {2, 4, 3, 7}]/42 + A74[{1, 5, 6}, {2, 4, 7, 3}]/
      42 + A74[{1, 5, 6}, {2, 7, 3, 4}]/42 + A74[{1, 5, 6}, {2, 7, 4, 3}]/
      42 - A74[{1, 5, 7}, {2, 3, 4, 6}]/42 - A74[{1, 5, 7}, {2, 3, 6, 4}]/
      42 - A74[{1, 5, 7}, {2, 4, 3, 6}]/42 - A74[{1, 5, 7}, {2, 4, 6, 3}]/
      42 - A74[{1, 5, 7}, {2, 6, 3, 4}]/42 - A74[{1, 5, 7}, {2, 6, 4, 3}]/
      42 + A74[{1, 6, 7}, {2, 3, 4, 5}]/42 + A74[{1, 6, 7}, {2, 3, 5, 4}]/
      42 + A74[{1, 6, 7}, {2, 4, 3, 5}]/42 + A74[{1, 6, 7}, {2, 4, 5, 3}]/
      42 + A74[{1, 6, 7}, {2, 5, 3, 4}]/42 + A74[{1, 6, 7}, {2, 5, 4, 3}]/
      42 + A74[{2, 5, 6}, {1, 3, 4, 7}]/42 + A74[{2, 5, 6}, {1, 3, 7, 4}]/
      42 + A74[{2, 5, 6}, {1, 4, 3, 7}]/42 + A74[{2, 5, 6}, {1, 4, 7, 3}]/
      42 + A74[{2, 5, 6}, {1, 7, 3, 4}]/42 + A74[{2, 5, 6}, {1, 7, 4, 3}]/
      42 - A74[{2, 5, 7}, {1, 3, 4, 6}]/42 - A74[{2, 5, 7}, {1, 3, 6, 4}]/
      42 - A74[{2, 5, 7}, {1, 4, 3, 6}]/42 - A74[{2, 5, 7}, {1, 4, 6, 3}]/
      42 - A74[{2, 5, 7}, {1, 6, 3, 4}]/42 - A74[{2, 5, 7}, {1, 6, 4, 3}]/
      42 + A74[{2, 6, 7}, {1, 3, 4, 5}]/42 + A74[{2, 6, 7}, {1, 3, 5, 4}]/
      42 + A74[{2, 6, 7}, {1, 4, 3, 5}]/42 + A74[{2, 6, 7}, {1, 4, 5, 3}]/
      42 + A74[{2, 6, 7}, {1, 5, 3, 4}]/42 + A74[{2, 6, 7}, {1, 5, 4, 3}]/
      42 + A74[{3, 5, 6}, {1, 2, 4, 7}]/42 + A74[{3, 5, 6}, {1, 2, 7, 4}]/
      42 + A74[{3, 5, 6}, {1, 4, 2, 7}]/42 + A74[{3, 5, 6}, {1, 4, 7, 2}]/
      42 + A74[{3, 5, 6}, {1, 7, 2, 4}]/42 + A74[{3, 5, 6}, {1, 7, 4, 2}]/
      42 - A74[{3, 5, 7}, {1, 2, 4, 6}]/42 - A74[{3, 5, 7}, {1, 2, 6, 4}]/
      42 - A74[{3, 5, 7}, {1, 4, 2, 6}]/42 - A74[{3, 5, 7}, {1, 4, 6, 2}]/
      42 - A74[{3, 5, 7}, {1, 6, 2, 4}]/42 - A74[{3, 5, 7}, {1, 6, 4, 2}]/
      42 + A74[{3, 6, 7}, {1, 2, 4, 5}]/42 + A74[{3, 6, 7}, {1, 2, 5, 4}]/
      42 + A74[{3, 6, 7}, {1, 4, 2, 5}]/42 + A74[{3, 6, 7}, {1, 4, 5, 2}]/
      42 + A74[{3, 6, 7}, {1, 5, 2, 4}]/42 + A74[{3, 6, 7}, {1, 5, 4, 2}]/
      42 + A74[{4, 5, 6}, {1, 2, 3, 7}]/42 + A74[{4, 5, 6}, {1, 2, 7, 3}]/
      42 + A74[{4, 5, 6}, {1, 3, 2, 7}]/42 + A74[{4, 5, 6}, {1, 3, 7, 2}]/
      42 + A74[{4, 5, 6}, {1, 7, 2, 3}]/42 + A74[{4, 5, 6}, {1, 7, 3, 2}]/
      42 - A74[{4, 5, 7}, {1, 2, 3, 6}]/42 - A74[{4, 5, 7}, {1, 2, 6, 3}]/
      42 - A74[{4, 5, 7}, {1, 3, 2, 6}]/42 - A74[{4, 5, 7}, {1, 3, 6, 2}]/
      42 - A74[{4, 5, 7}, {1, 6, 2, 3}]/42 - A74[{4, 5, 7}, {1, 6, 3, 2}]/
      42 + A74[{4, 6, 7}, {1, 2, 3, 5}]/42 + A74[{4, 6, 7}, {1, 2, 5, 3}]/
      42 + A74[{4, 6, 7}, {1, 3, 2, 5}]/42 + A74[{4, 6, 7}, {1, 3, 5, 2}]/
      42 + A74[{4, 6, 7}, {1, 5, 2, 3}]/42 + A74[{4, 6, 7}, {1, 5, 3, 2}]/
      42 - (2*A74[{5, 6, 7}, {1, 2, 3, 4}])/21 - 
     (2*A74[{5, 6, 7}, {1, 2, 4, 3}])/21 - (2*A74[{5, 6, 7}, {1, 3, 2, 4}])/
      21 - (2*A74[{5, 6, 7}, {1, 3, 4, 2}])/21 - 
     (2*A74[{5, 6, 7}, {1, 4, 2, 3}])/21 - (2*A74[{5, 6, 7}, {1, 4, 3, 2}])/21
 
A74rep[8, 1] = A74[{1, 4, 7}, {2, 3, 5, 6}]/120 + 
     A74[{1, 4, 7}, {2, 3, 6, 5}]/120 - A74[{1, 4, 7}, {2, 5, 3, 6}]/60 + 
     A74[{1, 4, 7}, {2, 5, 6, 3}]/120 - A74[{1, 4, 7}, {2, 6, 3, 5}]/60 + 
     A74[{1, 4, 7}, {2, 6, 5, 3}]/120 + A74[{1, 5, 7}, {2, 3, 4, 6}]/120 + 
     A74[{1, 5, 7}, {2, 3, 6, 4}]/120 - A74[{1, 5, 7}, {2, 4, 3, 6}]/60 + 
     A74[{1, 5, 7}, {2, 4, 6, 3}]/120 - A74[{1, 5, 7}, {2, 6, 3, 4}]/60 + 
     A74[{1, 5, 7}, {2, 6, 4, 3}]/120 + A74[{1, 6, 7}, {2, 3, 4, 5}]/120 + 
     A74[{1, 6, 7}, {2, 3, 5, 4}]/120 - A74[{1, 6, 7}, {2, 4, 3, 5}]/60 + 
     A74[{1, 6, 7}, {2, 4, 5, 3}]/120 - A74[{1, 6, 7}, {2, 5, 3, 4}]/60 + 
     A74[{1, 6, 7}, {2, 5, 4, 3}]/120 + A74[{2, 4, 7}, {1, 3, 5, 6}]/120 + 
     A74[{2, 4, 7}, {1, 3, 6, 5}]/120 - A74[{2, 4, 7}, {1, 5, 3, 6}]/60 + 
     A74[{2, 4, 7}, {1, 5, 6, 3}]/120 - A74[{2, 4, 7}, {1, 6, 3, 5}]/60 + 
     A74[{2, 4, 7}, {1, 6, 5, 3}]/120 + A74[{2, 5, 7}, {1, 3, 4, 6}]/120 + 
     A74[{2, 5, 7}, {1, 3, 6, 4}]/120 - A74[{2, 5, 7}, {1, 4, 3, 6}]/60 + 
     A74[{2, 5, 7}, {1, 4, 6, 3}]/120 - A74[{2, 5, 7}, {1, 6, 3, 4}]/60 + 
     A74[{2, 5, 7}, {1, 6, 4, 3}]/120 + A74[{2, 6, 7}, {1, 3, 4, 5}]/120 + 
     A74[{2, 6, 7}, {1, 3, 5, 4}]/120 - A74[{2, 6, 7}, {1, 4, 3, 5}]/60 + 
     A74[{2, 6, 7}, {1, 4, 5, 3}]/120 - A74[{2, 6, 7}, {1, 5, 3, 4}]/60 + 
     A74[{2, 6, 7}, {1, 5, 4, 3}]/120 + A74[{3, 4, 7}, {1, 2, 5, 6}]/120 + 
     A74[{3, 4, 7}, {1, 2, 6, 5}]/120 - A74[{3, 4, 7}, {1, 5, 2, 6}]/60 + 
     A74[{3, 4, 7}, {1, 5, 6, 2}]/120 - A74[{3, 4, 7}, {1, 6, 2, 5}]/60 + 
     A74[{3, 4, 7}, {1, 6, 5, 2}]/120 + A74[{3, 5, 7}, {1, 2, 4, 6}]/120 + 
     A74[{3, 5, 7}, {1, 2, 6, 4}]/120 - A74[{3, 5, 7}, {1, 4, 2, 6}]/60 + 
     A74[{3, 5, 7}, {1, 4, 6, 2}]/120 - A74[{3, 5, 7}, {1, 6, 2, 4}]/60 + 
     A74[{3, 5, 7}, {1, 6, 4, 2}]/120 + A74[{3, 6, 7}, {1, 2, 4, 5}]/120 + 
     A74[{3, 6, 7}, {1, 2, 5, 4}]/120 - A74[{3, 6, 7}, {1, 4, 2, 5}]/60 + 
     A74[{3, 6, 7}, {1, 4, 5, 2}]/120 - A74[{3, 6, 7}, {1, 5, 2, 4}]/60 + 
     A74[{3, 6, 7}, {1, 5, 4, 2}]/120
 
A74rep[10, 1] = A74[{1, 2, 3}, {4, 5, 6, 7}]/12 - 
     A74[{1, 2, 3}, {4, 5, 7, 6}]/12 + A74[{1, 2, 3}, {4, 6, 7, 5}]/12 - 
     A74[{1, 2, 3}, {4, 7, 6, 5}]/12 - A74[{1, 2, 4}, {3, 5, 6, 7}]/36 + 
     A74[{1, 2, 4}, {3, 5, 7, 6}]/36 - A74[{1, 2, 4}, {3, 6, 7, 5}]/36 + 
     A74[{1, 2, 4}, {3, 7, 6, 5}]/36 - A74[{1, 2, 5}, {3, 4, 6, 7}]/36 + 
     A74[{1, 2, 5}, {3, 4, 7, 6}]/36 - A74[{1, 2, 5}, {3, 6, 7, 4}]/36 + 
     A74[{1, 2, 5}, {3, 7, 6, 4}]/36 + A74[{1, 2, 6}, {3, 4, 5, 7}]/36 + 
     A74[{1, 2, 6}, {3, 5, 4, 7}]/36 - A74[{1, 2, 6}, {3, 7, 4, 5}]/36 - 
     A74[{1, 2, 6}, {3, 7, 5, 4}]/36 - A74[{1, 2, 7}, {3, 4, 5, 6}]/36 - 
     A74[{1, 2, 7}, {3, 5, 4, 6}]/36 + A74[{1, 2, 7}, {3, 6, 4, 5}]/36 + 
     A74[{1, 2, 7}, {3, 6, 5, 4}]/36 - A74[{1, 3, 4}, {2, 5, 6, 7}]/36 + 
     A74[{1, 3, 4}, {2, 5, 7, 6}]/36 - A74[{1, 3, 4}, {2, 6, 7, 5}]/36 + 
     A74[{1, 3, 4}, {2, 7, 6, 5}]/36 - A74[{1, 3, 5}, {2, 4, 6, 7}]/36 + 
     A74[{1, 3, 5}, {2, 4, 7, 6}]/36 - A74[{1, 3, 5}, {2, 6, 7, 4}]/36 + 
     A74[{1, 3, 5}, {2, 7, 6, 4}]/36 + A74[{1, 3, 6}, {2, 4, 5, 7}]/36 + 
     A74[{1, 3, 6}, {2, 5, 4, 7}]/36 - A74[{1, 3, 6}, {2, 7, 4, 5}]/36 - 
     A74[{1, 3, 6}, {2, 7, 5, 4}]/36 - A74[{1, 3, 7}, {2, 4, 5, 6}]/36 - 
     A74[{1, 3, 7}, {2, 5, 4, 6}]/36 + A74[{1, 3, 7}, {2, 6, 4, 5}]/36 + 
     A74[{1, 3, 7}, {2, 6, 5, 4}]/36 + A74[{1, 4, 5}, {2, 3, 6, 7}]/36 - 
     A74[{1, 4, 5}, {2, 3, 7, 6}]/36 + A74[{1, 4, 5}, {2, 6, 7, 3}]/36 - 
     A74[{1, 4, 5}, {2, 7, 6, 3}]/36 - A74[{1, 4, 6}, {2, 3, 5, 7}]/72 + 
     A74[{1, 4, 6}, {2, 3, 7, 5}]/72 - A74[{1, 4, 6}, {2, 5, 7, 3}]/72 + 
     A74[{1, 4, 6}, {2, 7, 5, 3}]/72 + A74[{1, 4, 7}, {2, 3, 5, 6}]/72 - 
     A74[{1, 4, 7}, {2, 3, 6, 5}]/72 + A74[{1, 4, 7}, {2, 5, 6, 3}]/72 - 
     A74[{1, 4, 7}, {2, 6, 5, 3}]/72 - A74[{1, 5, 6}, {2, 3, 4, 7}]/72 + 
     A74[{1, 5, 6}, {2, 3, 7, 4}]/72 - A74[{1, 5, 6}, {2, 4, 7, 3}]/72 + 
     A74[{1, 5, 6}, {2, 7, 4, 3}]/72 + A74[{1, 5, 7}, {2, 3, 4, 6}]/72 - 
     A74[{1, 5, 7}, {2, 3, 6, 4}]/72 + A74[{1, 5, 7}, {2, 4, 6, 3}]/72 - 
     A74[{1, 5, 7}, {2, 6, 4, 3}]/72 - A74[{2, 3, 4}, {1, 5, 6, 7}]/36 + 
     A74[{2, 3, 4}, {1, 5, 7, 6}]/36 - A74[{2, 3, 4}, {1, 6, 7, 5}]/36 + 
     A74[{2, 3, 4}, {1, 7, 6, 5}]/36 - A74[{2, 3, 5}, {1, 4, 6, 7}]/36 + 
     A74[{2, 3, 5}, {1, 4, 7, 6}]/36 - A74[{2, 3, 5}, {1, 6, 7, 4}]/36 + 
     A74[{2, 3, 5}, {1, 7, 6, 4}]/36 + A74[{2, 3, 6}, {1, 4, 5, 7}]/36 + 
     A74[{2, 3, 6}, {1, 5, 4, 7}]/36 - A74[{2, 3, 6}, {1, 7, 4, 5}]/36 - 
     A74[{2, 3, 6}, {1, 7, 5, 4}]/36 - A74[{2, 3, 7}, {1, 4, 5, 6}]/36 - 
     A74[{2, 3, 7}, {1, 5, 4, 6}]/36 + A74[{2, 3, 7}, {1, 6, 4, 5}]/36 + 
     A74[{2, 3, 7}, {1, 6, 5, 4}]/36 + A74[{2, 4, 5}, {1, 3, 6, 7}]/36 - 
     A74[{2, 4, 5}, {1, 3, 7, 6}]/36 + A74[{2, 4, 5}, {1, 6, 7, 3}]/36 - 
     A74[{2, 4, 5}, {1, 7, 6, 3}]/36 - A74[{2, 4, 6}, {1, 3, 5, 7}]/72 + 
     A74[{2, 4, 6}, {1, 3, 7, 5}]/72 - A74[{2, 4, 6}, {1, 5, 7, 3}]/72 + 
     A74[{2, 4, 6}, {1, 7, 5, 3}]/72 + A74[{2, 4, 7}, {1, 3, 5, 6}]/72 - 
     A74[{2, 4, 7}, {1, 3, 6, 5}]/72 + A74[{2, 4, 7}, {1, 5, 6, 3}]/72 - 
     A74[{2, 4, 7}, {1, 6, 5, 3}]/72 - A74[{2, 5, 6}, {1, 3, 4, 7}]/72 + 
     A74[{2, 5, 6}, {1, 3, 7, 4}]/72 - A74[{2, 5, 6}, {1, 4, 7, 3}]/72 + 
     A74[{2, 5, 6}, {1, 7, 4, 3}]/72 + A74[{2, 5, 7}, {1, 3, 4, 6}]/72 - 
     A74[{2, 5, 7}, {1, 3, 6, 4}]/72 + A74[{2, 5, 7}, {1, 4, 6, 3}]/72 - 
     A74[{2, 5, 7}, {1, 6, 4, 3}]/72 + A74[{3, 4, 5}, {1, 2, 6, 7}]/36 - 
     A74[{3, 4, 5}, {1, 2, 7, 6}]/36 + A74[{3, 4, 5}, {1, 6, 7, 2}]/36 - 
     A74[{3, 4, 5}, {1, 7, 6, 2}]/36 - A74[{3, 4, 6}, {1, 2, 5, 7}]/72 + 
     A74[{3, 4, 6}, {1, 2, 7, 5}]/72 - A74[{3, 4, 6}, {1, 5, 7, 2}]/72 + 
     A74[{3, 4, 6}, {1, 7, 5, 2}]/72 + A74[{3, 4, 7}, {1, 2, 5, 6}]/72 - 
     A74[{3, 4, 7}, {1, 2, 6, 5}]/72 + A74[{3, 4, 7}, {1, 5, 6, 2}]/72 - 
     A74[{3, 4, 7}, {1, 6, 5, 2}]/72 - A74[{3, 5, 6}, {1, 2, 4, 7}]/72 + 
     A74[{3, 5, 6}, {1, 2, 7, 4}]/72 - A74[{3, 5, 6}, {1, 4, 7, 2}]/72 + 
     A74[{3, 5, 6}, {1, 7, 4, 2}]/72 + A74[{3, 5, 7}, {1, 2, 4, 6}]/72 - 
     A74[{3, 5, 7}, {1, 2, 6, 4}]/72 + A74[{3, 5, 7}, {1, 4, 6, 2}]/72 - 
     A74[{3, 5, 7}, {1, 6, 4, 2}]/72
 
A74rep[10, 2] = A74[{1, 4, 6}, {2, 3, 5, 7}]/144 + 
     A74[{1, 4, 6}, {2, 3, 7, 5}]/144 - A74[{1, 4, 6}, {2, 5, 3, 7}]/72 + 
     A74[{1, 4, 6}, {2, 5, 7, 3}]/144 - A74[{1, 4, 6}, {2, 7, 3, 5}]/72 + 
     A74[{1, 4, 6}, {2, 7, 5, 3}]/144 - A74[{1, 4, 7}, {2, 3, 5, 6}]/144 - 
     A74[{1, 4, 7}, {2, 3, 6, 5}]/144 + A74[{1, 4, 7}, {2, 5, 3, 6}]/72 - 
     A74[{1, 4, 7}, {2, 5, 6, 3}]/144 + A74[{1, 4, 7}, {2, 6, 3, 5}]/72 - 
     A74[{1, 4, 7}, {2, 6, 5, 3}]/144 + A74[{1, 5, 6}, {2, 3, 4, 7}]/144 + 
     A74[{1, 5, 6}, {2, 3, 7, 4}]/144 - A74[{1, 5, 6}, {2, 4, 3, 7}]/72 + 
     A74[{1, 5, 6}, {2, 4, 7, 3}]/144 - A74[{1, 5, 6}, {2, 7, 3, 4}]/72 + 
     A74[{1, 5, 6}, {2, 7, 4, 3}]/144 - A74[{1, 5, 7}, {2, 3, 4, 6}]/144 - 
     A74[{1, 5, 7}, {2, 3, 6, 4}]/144 + A74[{1, 5, 7}, {2, 4, 3, 6}]/72 - 
     A74[{1, 5, 7}, {2, 4, 6, 3}]/144 + A74[{1, 5, 7}, {2, 6, 3, 4}]/72 - 
     A74[{1, 5, 7}, {2, 6, 4, 3}]/144 + A74[{1, 6, 7}, {2, 3, 4, 5}]/72 + 
     A74[{1, 6, 7}, {2, 3, 5, 4}]/72 - A74[{1, 6, 7}, {2, 4, 3, 5}]/36 + 
     A74[{1, 6, 7}, {2, 4, 5, 3}]/72 - A74[{1, 6, 7}, {2, 5, 3, 4}]/36 + 
     A74[{1, 6, 7}, {2, 5, 4, 3}]/72 + A74[{2, 4, 6}, {1, 3, 5, 7}]/144 + 
     A74[{2, 4, 6}, {1, 3, 7, 5}]/144 - A74[{2, 4, 6}, {1, 5, 3, 7}]/72 + 
     A74[{2, 4, 6}, {1, 5, 7, 3}]/144 - A74[{2, 4, 6}, {1, 7, 3, 5}]/72 + 
     A74[{2, 4, 6}, {1, 7, 5, 3}]/144 - A74[{2, 4, 7}, {1, 3, 5, 6}]/144 - 
     A74[{2, 4, 7}, {1, 3, 6, 5}]/144 + A74[{2, 4, 7}, {1, 5, 3, 6}]/72 - 
     A74[{2, 4, 7}, {1, 5, 6, 3}]/144 + A74[{2, 4, 7}, {1, 6, 3, 5}]/72 - 
     A74[{2, 4, 7}, {1, 6, 5, 3}]/144 + A74[{2, 5, 6}, {1, 3, 4, 7}]/144 + 
     A74[{2, 5, 6}, {1, 3, 7, 4}]/144 - A74[{2, 5, 6}, {1, 4, 3, 7}]/72 + 
     A74[{2, 5, 6}, {1, 4, 7, 3}]/144 - A74[{2, 5, 6}, {1, 7, 3, 4}]/72 + 
     A74[{2, 5, 6}, {1, 7, 4, 3}]/144 - A74[{2, 5, 7}, {1, 3, 4, 6}]/144 - 
     A74[{2, 5, 7}, {1, 3, 6, 4}]/144 + A74[{2, 5, 7}, {1, 4, 3, 6}]/72 - 
     A74[{2, 5, 7}, {1, 4, 6, 3}]/144 + A74[{2, 5, 7}, {1, 6, 3, 4}]/72 - 
     A74[{2, 5, 7}, {1, 6, 4, 3}]/144 + A74[{2, 6, 7}, {1, 3, 4, 5}]/72 + 
     A74[{2, 6, 7}, {1, 3, 5, 4}]/72 - A74[{2, 6, 7}, {1, 4, 3, 5}]/36 + 
     A74[{2, 6, 7}, {1, 4, 5, 3}]/72 - A74[{2, 6, 7}, {1, 5, 3, 4}]/36 + 
     A74[{2, 6, 7}, {1, 5, 4, 3}]/72 + A74[{3, 4, 6}, {1, 2, 5, 7}]/144 + 
     A74[{3, 4, 6}, {1, 2, 7, 5}]/144 - A74[{3, 4, 6}, {1, 5, 2, 7}]/72 + 
     A74[{3, 4, 6}, {1, 5, 7, 2}]/144 - A74[{3, 4, 6}, {1, 7, 2, 5}]/72 + 
     A74[{3, 4, 6}, {1, 7, 5, 2}]/144 - A74[{3, 4, 7}, {1, 2, 5, 6}]/144 - 
     A74[{3, 4, 7}, {1, 2, 6, 5}]/144 + A74[{3, 4, 7}, {1, 5, 2, 6}]/72 - 
     A74[{3, 4, 7}, {1, 5, 6, 2}]/144 + A74[{3, 4, 7}, {1, 6, 2, 5}]/72 - 
     A74[{3, 4, 7}, {1, 6, 5, 2}]/144 + A74[{3, 5, 6}, {1, 2, 4, 7}]/144 + 
     A74[{3, 5, 6}, {1, 2, 7, 4}]/144 - A74[{3, 5, 6}, {1, 4, 2, 7}]/72 + 
     A74[{3, 5, 6}, {1, 4, 7, 2}]/144 - A74[{3, 5, 6}, {1, 7, 2, 4}]/72 + 
     A74[{3, 5, 6}, {1, 7, 4, 2}]/144 - A74[{3, 5, 7}, {1, 2, 4, 6}]/144 - 
     A74[{3, 5, 7}, {1, 2, 6, 4}]/144 + A74[{3, 5, 7}, {1, 4, 2, 6}]/72 - 
     A74[{3, 5, 7}, {1, 4, 6, 2}]/144 + A74[{3, 5, 7}, {1, 6, 2, 4}]/72 - 
     A74[{3, 5, 7}, {1, 6, 4, 2}]/144 + A74[{3, 6, 7}, {1, 2, 4, 5}]/72 + 
     A74[{3, 6, 7}, {1, 2, 5, 4}]/72 - A74[{3, 6, 7}, {1, 4, 2, 5}]/36 + 
     A74[{3, 6, 7}, {1, 4, 5, 2}]/72 - A74[{3, 6, 7}, {1, 5, 2, 4}]/36 + 
     A74[{3, 6, 7}, {1, 5, 4, 2}]/72
 
A74rep[13, 1] = A74[{1, 3, 5}, {2, 4, 6, 7}]/60 - 
     A74[{1, 3, 5}, {2, 4, 7, 6}]/60 - A74[{1, 3, 5}, {2, 6, 7, 4}]/60 + 
     A74[{1, 3, 5}, {2, 7, 6, 4}]/60 - A74[{1, 3, 6}, {2, 4, 5, 7}]/60 + 
     A74[{1, 3, 6}, {2, 4, 7, 5}]/60 + A74[{1, 3, 6}, {2, 5, 7, 4}]/60 - 
     A74[{1, 3, 6}, {2, 7, 5, 4}]/60 + A74[{1, 3, 7}, {2, 4, 5, 6}]/60 - 
     A74[{1, 3, 7}, {2, 4, 6, 5}]/60 - A74[{1, 3, 7}, {2, 5, 6, 4}]/60 + 
     A74[{1, 3, 7}, {2, 6, 5, 4}]/60 + A74[{1, 4, 5}, {2, 3, 6, 7}]/60 - 
     A74[{1, 4, 5}, {2, 3, 7, 6}]/60 - A74[{1, 4, 5}, {2, 6, 7, 3}]/60 + 
     A74[{1, 4, 5}, {2, 7, 6, 3}]/60 - A74[{1, 4, 6}, {2, 3, 5, 7}]/60 + 
     A74[{1, 4, 6}, {2, 3, 7, 5}]/60 + A74[{1, 4, 6}, {2, 5, 7, 3}]/60 - 
     A74[{1, 4, 6}, {2, 7, 5, 3}]/60 + A74[{1, 4, 7}, {2, 3, 5, 6}]/60 - 
     A74[{1, 4, 7}, {2, 3, 6, 5}]/60 - A74[{1, 4, 7}, {2, 5, 6, 3}]/60 + 
     A74[{1, 4, 7}, {2, 6, 5, 3}]/60 + A74[{1, 5, 6}, {2, 3, 4, 7}]/60 - 
     A74[{1, 5, 6}, {2, 3, 7, 4}]/30 + A74[{1, 5, 6}, {2, 4, 3, 7}]/60 - 
     A74[{1, 5, 6}, {2, 4, 7, 3}]/30 + A74[{1, 5, 6}, {2, 7, 3, 4}]/60 + 
     A74[{1, 5, 6}, {2, 7, 4, 3}]/60 - A74[{1, 5, 7}, {2, 3, 4, 6}]/60 + 
     A74[{1, 5, 7}, {2, 3, 6, 4}]/30 - A74[{1, 5, 7}, {2, 4, 3, 6}]/60 + 
     A74[{1, 5, 7}, {2, 4, 6, 3}]/30 - A74[{1, 5, 7}, {2, 6, 3, 4}]/60 - 
     A74[{1, 5, 7}, {2, 6, 4, 3}]/60 + A74[{1, 6, 7}, {2, 3, 4, 5}]/60 - 
     A74[{1, 6, 7}, {2, 3, 5, 4}]/30 + A74[{1, 6, 7}, {2, 4, 3, 5}]/60 - 
     A74[{1, 6, 7}, {2, 4, 5, 3}]/30 + A74[{1, 6, 7}, {2, 5, 3, 4}]/60 + 
     A74[{1, 6, 7}, {2, 5, 4, 3}]/60 + A74[{2, 3, 5}, {1, 4, 6, 7}]/60 - 
     A74[{2, 3, 5}, {1, 4, 7, 6}]/60 - A74[{2, 3, 5}, {1, 6, 7, 4}]/60 + 
     A74[{2, 3, 5}, {1, 7, 6, 4}]/60 - A74[{2, 3, 6}, {1, 4, 5, 7}]/60 + 
     A74[{2, 3, 6}, {1, 4, 7, 5}]/60 + A74[{2, 3, 6}, {1, 5, 7, 4}]/60 - 
     A74[{2, 3, 6}, {1, 7, 5, 4}]/60 + A74[{2, 3, 7}, {1, 4, 5, 6}]/60 - 
     A74[{2, 3, 7}, {1, 4, 6, 5}]/60 - A74[{2, 3, 7}, {1, 5, 6, 4}]/60 + 
     A74[{2, 3, 7}, {1, 6, 5, 4}]/60 + A74[{2, 4, 5}, {1, 3, 6, 7}]/60 - 
     A74[{2, 4, 5}, {1, 3, 7, 6}]/60 - A74[{2, 4, 5}, {1, 6, 7, 3}]/60 + 
     A74[{2, 4, 5}, {1, 7, 6, 3}]/60 - A74[{2, 4, 6}, {1, 3, 5, 7}]/60 + 
     A74[{2, 4, 6}, {1, 3, 7, 5}]/60 + A74[{2, 4, 6}, {1, 5, 7, 3}]/60 - 
     A74[{2, 4, 6}, {1, 7, 5, 3}]/60 + A74[{2, 4, 7}, {1, 3, 5, 6}]/60 - 
     A74[{2, 4, 7}, {1, 3, 6, 5}]/60 - A74[{2, 4, 7}, {1, 5, 6, 3}]/60 + 
     A74[{2, 4, 7}, {1, 6, 5, 3}]/60 + A74[{2, 5, 6}, {1, 3, 4, 7}]/60 - 
     A74[{2, 5, 6}, {1, 3, 7, 4}]/30 + A74[{2, 5, 6}, {1, 4, 3, 7}]/60 - 
     A74[{2, 5, 6}, {1, 4, 7, 3}]/30 + A74[{2, 5, 6}, {1, 7, 3, 4}]/60 + 
     A74[{2, 5, 6}, {1, 7, 4, 3}]/60 - A74[{2, 5, 7}, {1, 3, 4, 6}]/60 + 
     A74[{2, 5, 7}, {1, 3, 6, 4}]/30 - A74[{2, 5, 7}, {1, 4, 3, 6}]/60 + 
     A74[{2, 5, 7}, {1, 4, 6, 3}]/30 - A74[{2, 5, 7}, {1, 6, 3, 4}]/60 - 
     A74[{2, 5, 7}, {1, 6, 4, 3}]/60 + A74[{2, 6, 7}, {1, 3, 4, 5}]/60 - 
     A74[{2, 6, 7}, {1, 3, 5, 4}]/30 + A74[{2, 6, 7}, {1, 4, 3, 5}]/60 - 
     A74[{2, 6, 7}, {1, 4, 5, 3}]/30 + A74[{2, 6, 7}, {1, 5, 3, 4}]/60 + 
     A74[{2, 6, 7}, {1, 5, 4, 3}]/60 + A74[{3, 5, 6}, {1, 2, 4, 7}]/60 + 
     A74[{3, 5, 6}, {1, 2, 7, 4}]/60 - A74[{3, 5, 6}, {1, 4, 2, 7}]/30 + 
     A74[{3, 5, 6}, {1, 4, 7, 2}]/60 - A74[{3, 5, 6}, {1, 7, 2, 4}]/30 + 
     A74[{3, 5, 6}, {1, 7, 4, 2}]/60 - A74[{3, 5, 7}, {1, 2, 4, 6}]/60 - 
     A74[{3, 5, 7}, {1, 2, 6, 4}]/60 + A74[{3, 5, 7}, {1, 4, 2, 6}]/30 - 
     A74[{3, 5, 7}, {1, 4, 6, 2}]/60 + A74[{3, 5, 7}, {1, 6, 2, 4}]/30 - 
     A74[{3, 5, 7}, {1, 6, 4, 2}]/60 + A74[{3, 6, 7}, {1, 2, 4, 5}]/60 + 
     A74[{3, 6, 7}, {1, 2, 5, 4}]/60 - A74[{3, 6, 7}, {1, 4, 2, 5}]/30 + 
     A74[{3, 6, 7}, {1, 4, 5, 2}]/60 - A74[{3, 6, 7}, {1, 5, 2, 4}]/30 + 
     A74[{3, 6, 7}, {1, 5, 4, 2}]/60 + A74[{4, 5, 6}, {1, 2, 3, 7}]/60 + 
     A74[{4, 5, 6}, {1, 2, 7, 3}]/60 - A74[{4, 5, 6}, {1, 3, 2, 7}]/30 + 
     A74[{4, 5, 6}, {1, 3, 7, 2}]/60 - A74[{4, 5, 6}, {1, 7, 2, 3}]/30 + 
     A74[{4, 5, 6}, {1, 7, 3, 2}]/60 - A74[{4, 5, 7}, {1, 2, 3, 6}]/60 - 
     A74[{4, 5, 7}, {1, 2, 6, 3}]/60 + A74[{4, 5, 7}, {1, 3, 2, 6}]/30 - 
     A74[{4, 5, 7}, {1, 3, 6, 2}]/60 + A74[{4, 5, 7}, {1, 6, 2, 3}]/30 - 
     A74[{4, 5, 7}, {1, 6, 3, 2}]/60 + A74[{4, 6, 7}, {1, 2, 3, 5}]/60 + 
     A74[{4, 6, 7}, {1, 2, 5, 3}]/60 - A74[{4, 6, 7}, {1, 3, 2, 5}]/30 + 
     A74[{4, 6, 7}, {1, 3, 5, 2}]/60 - A74[{4, 6, 7}, {1, 5, 2, 3}]/30 + 
     A74[{4, 6, 7}, {1, 5, 3, 2}]/60 - A74[{5, 6, 7}, {1, 2, 3, 4}]/30 - 
     A74[{5, 6, 7}, {1, 2, 4, 3}]/30 + A74[{5, 6, 7}, {1, 3, 2, 4}]/15 - 
     A74[{5, 6, 7}, {1, 3, 4, 2}]/30 + A74[{5, 6, 7}, {1, 4, 2, 3}]/15 - 
     A74[{5, 6, 7}, {1, 4, 3, 2}]/30
A711rep[4, 1] = A711[{1}, {2}, {3, 4, 5, 6, 7}]/84 - 
     A711[{1}, {2}, {3, 4, 5, 7, 6}]/84 + A711[{1}, {2}, {3, 4, 6, 7, 5}]/
      84 - A711[{1}, {2}, {3, 4, 7, 6, 5}]/84 + 
     A711[{1}, {2}, {3, 5, 4, 6, 7}]/84 - A711[{1}, {2}, {3, 5, 4, 7, 6}]/
      84 + A711[{1}, {3}, {2, 4, 5, 6, 7}]/84 - 
     A711[{1}, {3}, {2, 4, 5, 7, 6}]/84 + A711[{1}, {3}, {2, 4, 6, 7, 5}]/
      84 - A711[{1}, {3}, {2, 4, 7, 6, 5}]/84 + 
     A711[{1}, {3}, {2, 5, 4, 6, 7}]/84 - A711[{1}, {3}, {2, 5, 4, 7, 6}]/
      84 + A711[{1}, {4}, {2, 3, 5, 6, 7}]/84 - 
     A711[{1}, {4}, {2, 3, 5, 7, 6}]/84 + A711[{1}, {4}, {2, 3, 6, 7, 5}]/
      84 - A711[{1}, {4}, {2, 3, 7, 6, 5}]/84 + 
     A711[{1}, {4}, {2, 5, 3, 6, 7}]/84 - A711[{1}, {4}, {2, 5, 3, 7, 6}]/
      84 + A711[{1}, {5}, {2, 3, 4, 6, 7}]/84 - 
     A711[{1}, {5}, {2, 3, 4, 7, 6}]/84 + A711[{1}, {5}, {2, 3, 6, 7, 4}]/
      84 - A711[{1}, {5}, {2, 3, 7, 6, 4}]/84 + 
     A711[{1}, {5}, {2, 4, 3, 6, 7}]/84 - A711[{1}, {5}, {2, 4, 3, 7, 6}]/
      84 + A711[{2}, {3}, {1, 4, 5, 6, 7}]/84 - 
     A711[{2}, {3}, {1, 4, 5, 7, 6}]/84 + A711[{2}, {3}, {1, 4, 6, 7, 5}]/
      84 - A711[{2}, {3}, {1, 4, 7, 6, 5}]/84 + 
     A711[{2}, {3}, {1, 5, 4, 6, 7}]/84 - A711[{2}, {3}, {1, 5, 4, 7, 6}]/
      84 + A711[{2}, {4}, {1, 3, 5, 6, 7}]/84 - 
     A711[{2}, {4}, {1, 3, 5, 7, 6}]/84 + A711[{2}, {4}, {1, 3, 6, 7, 5}]/
      84 - A711[{2}, {4}, {1, 3, 7, 6, 5}]/84 + 
     A711[{2}, {4}, {1, 5, 3, 6, 7}]/84 - A711[{2}, {4}, {1, 5, 3, 7, 6}]/
      84 + A711[{2}, {5}, {1, 3, 4, 6, 7}]/84 - 
     A711[{2}, {5}, {1, 3, 4, 7, 6}]/84 + A711[{2}, {5}, {1, 3, 6, 7, 4}]/
      84 - A711[{2}, {5}, {1, 3, 7, 6, 4}]/84 + 
     A711[{2}, {5}, {1, 4, 3, 6, 7}]/84 - A711[{2}, {5}, {1, 4, 3, 7, 6}]/
      84 + A711[{3}, {4}, {1, 2, 5, 6, 7}]/84 - 
     A711[{3}, {4}, {1, 2, 5, 7, 6}]/84 + A711[{3}, {4}, {1, 2, 6, 7, 5}]/
      84 - A711[{3}, {4}, {1, 2, 7, 6, 5}]/84 + 
     A711[{3}, {4}, {1, 5, 2, 6, 7}]/84 - A711[{3}, {4}, {1, 5, 2, 7, 6}]/
      84 + A711[{3}, {5}, {1, 2, 4, 6, 7}]/84 - 
     A711[{3}, {5}, {1, 2, 4, 7, 6}]/84 + A711[{3}, {5}, {1, 2, 6, 7, 4}]/
      84 - A711[{3}, {5}, {1, 2, 7, 6, 4}]/84 + 
     A711[{3}, {5}, {1, 4, 2, 6, 7}]/84 - A711[{3}, {5}, {1, 4, 2, 7, 6}]/
      84 + A711[{4}, {5}, {1, 2, 3, 6, 7}]/84 - 
     A711[{4}, {5}, {1, 2, 3, 7, 6}]/84 + A711[{4}, {5}, {1, 2, 6, 7, 3}]/
      84 - A711[{4}, {5}, {1, 2, 7, 6, 3}]/84 + 
     A711[{4}, {5}, {1, 3, 2, 6, 7}]/84 - A711[{4}, {5}, {1, 3, 2, 7, 6}]/84
 
A711rep[4, 2] = A711[{1}, {2}, {3, 4, 6, 5, 7}]/84 - 
     A711[{1}, {2}, {3, 4, 7, 5, 6}]/84 + A711[{1}, {2}, {3, 5, 6, 4, 7}]/
      84 - A711[{1}, {2}, {3, 5, 7, 4, 6}]/84 - 
     A711[{1}, {2}, {3, 6, 4, 5, 7}]/84 - A711[{1}, {2}, {3, 6, 5, 4, 7}]/
      84 + A711[{1}, {3}, {2, 4, 6, 5, 7}]/84 - 
     A711[{1}, {3}, {2, 4, 7, 5, 6}]/84 + A711[{1}, {3}, {2, 5, 6, 4, 7}]/
      84 - A711[{1}, {3}, {2, 5, 7, 4, 6}]/84 - 
     A711[{1}, {3}, {2, 6, 4, 5, 7}]/84 - A711[{1}, {3}, {2, 6, 5, 4, 7}]/
      84 + A711[{1}, {4}, {2, 3, 6, 5, 7}]/84 - 
     A711[{1}, {4}, {2, 3, 7, 5, 6}]/84 + A711[{1}, {4}, {2, 5, 6, 3, 7}]/
      84 - A711[{1}, {4}, {2, 5, 7, 3, 6}]/84 - 
     A711[{1}, {4}, {2, 6, 3, 5, 7}]/84 - A711[{1}, {4}, {2, 6, 5, 3, 7}]/
      84 + A711[{1}, {5}, {2, 3, 6, 4, 7}]/84 - 
     A711[{1}, {5}, {2, 3, 7, 4, 6}]/84 + A711[{1}, {5}, {2, 4, 6, 3, 7}]/
      84 - A711[{1}, {5}, {2, 4, 7, 3, 6}]/84 - 
     A711[{1}, {5}, {2, 6, 3, 4, 7}]/84 - A711[{1}, {5}, {2, 6, 4, 3, 7}]/
      84 + A711[{2}, {3}, {1, 4, 6, 5, 7}]/84 - 
     A711[{2}, {3}, {1, 4, 7, 5, 6}]/84 + A711[{2}, {3}, {1, 5, 6, 4, 7}]/
      84 - A711[{2}, {3}, {1, 5, 7, 4, 6}]/84 - 
     A711[{2}, {3}, {1, 6, 4, 5, 7}]/84 - A711[{2}, {3}, {1, 6, 5, 4, 7}]/
      84 + A711[{2}, {4}, {1, 3, 6, 5, 7}]/84 - 
     A711[{2}, {4}, {1, 3, 7, 5, 6}]/84 + A711[{2}, {4}, {1, 5, 6, 3, 7}]/
      84 - A711[{2}, {4}, {1, 5, 7, 3, 6}]/84 - 
     A711[{2}, {4}, {1, 6, 3, 5, 7}]/84 - A711[{2}, {4}, {1, 6, 5, 3, 7}]/
      84 + A711[{2}, {5}, {1, 3, 6, 4, 7}]/84 - 
     A711[{2}, {5}, {1, 3, 7, 4, 6}]/84 + A711[{2}, {5}, {1, 4, 6, 3, 7}]/
      84 - A711[{2}, {5}, {1, 4, 7, 3, 6}]/84 - 
     A711[{2}, {5}, {1, 6, 3, 4, 7}]/84 - A711[{2}, {5}, {1, 6, 4, 3, 7}]/
      84 + A711[{3}, {4}, {1, 2, 6, 5, 7}]/84 - 
     A711[{3}, {4}, {1, 2, 7, 5, 6}]/84 + A711[{3}, {4}, {1, 5, 6, 2, 7}]/
      84 - A711[{3}, {4}, {1, 5, 7, 2, 6}]/84 - 
     A711[{3}, {4}, {1, 6, 2, 5, 7}]/84 - A711[{3}, {4}, {1, 6, 5, 2, 7}]/
      84 + A711[{3}, {5}, {1, 2, 6, 4, 7}]/84 - 
     A711[{3}, {5}, {1, 2, 7, 4, 6}]/84 + A711[{3}, {5}, {1, 4, 6, 2, 7}]/
      84 - A711[{3}, {5}, {1, 4, 7, 2, 6}]/84 - 
     A711[{3}, {5}, {1, 6, 2, 4, 7}]/84 - A711[{3}, {5}, {1, 6, 4, 2, 7}]/
      84 + A711[{4}, {5}, {1, 2, 6, 3, 7}]/84 - 
     A711[{4}, {5}, {1, 2, 7, 3, 6}]/84 + A711[{4}, {5}, {1, 3, 6, 2, 7}]/
      84 - A711[{4}, {5}, {1, 3, 7, 2, 6}]/84 - 
     A711[{4}, {5}, {1, 6, 2, 3, 7}]/84 - A711[{4}, {5}, {1, 6, 3, 2, 7}]/84
 
A711rep[6, 1] = A711[{1}, {2}, {3, 4, 5, 6, 7}]/36 + 
     A711[{1}, {2}, {3, 4, 6, 5, 7}]/36 - A711[{1}, {2}, {3, 4, 7, 5, 6}]/
      36 - A711[{1}, {2}, {3, 4, 7, 6, 5}]/36 + 
     A711[{1}, {3}, {2, 4, 5, 6, 7}]/36 + A711[{1}, {3}, {2, 4, 6, 5, 7}]/
      36 - A711[{1}, {3}, {2, 4, 7, 5, 6}]/36 - 
     A711[{1}, {3}, {2, 4, 7, 6, 5}]/36 + A711[{1}, {4}, {2, 3, 5, 6, 7}]/
      36 + A711[{1}, {4}, {2, 3, 6, 5, 7}]/36 - 
     A711[{1}, {4}, {2, 3, 7, 5, 6}]/36 - A711[{1}, {4}, {2, 3, 7, 6, 5}]/
      36 - A711[{1}, {5}, {2, 3, 4, 6, 7}]/72 + 
     A711[{1}, {5}, {2, 3, 4, 7, 6}]/72 - A711[{1}, {5}, {2, 3, 6, 4, 7}]/
      72 - A711[{1}, {5}, {2, 3, 6, 7, 4}]/72 + 
     A711[{1}, {5}, {2, 3, 7, 4, 6}]/72 + A711[{1}, {5}, {2, 3, 7, 6, 4}]/
      72 - A711[{1}, {5}, {2, 4, 3, 6, 7}]/72 + 
     A711[{1}, {5}, {2, 4, 3, 7, 6}]/72 - A711[{1}, {5}, {2, 4, 6, 3, 7}]/
      72 + A711[{1}, {5}, {2, 4, 7, 3, 6}]/72 + 
     A711[{1}, {5}, {2, 6, 3, 4, 7}]/72 + A711[{1}, {5}, {2, 6, 4, 3, 7}]/
      72 - A711[{1}, {6}, {2, 3, 4, 5, 7}]/72 + 
     A711[{1}, {6}, {2, 3, 4, 7, 5}]/72 - A711[{1}, {6}, {2, 3, 5, 4, 7}]/
      72 - A711[{1}, {6}, {2, 3, 5, 7, 4}]/72 + 
     A711[{1}, {6}, {2, 3, 7, 4, 5}]/72 + A711[{1}, {6}, {2, 3, 7, 5, 4}]/
      72 - A711[{1}, {6}, {2, 4, 3, 5, 7}]/72 + 
     A711[{1}, {6}, {2, 4, 3, 7, 5}]/72 - A711[{1}, {6}, {2, 4, 5, 3, 7}]/
      72 + A711[{1}, {6}, {2, 4, 7, 3, 5}]/72 + 
     A711[{1}, {6}, {2, 5, 3, 4, 7}]/72 + A711[{1}, {6}, {2, 5, 4, 3, 7}]/
      72 + A711[{2}, {3}, {1, 4, 5, 6, 7}]/36 + 
     A711[{2}, {3}, {1, 4, 6, 5, 7}]/36 - A711[{2}, {3}, {1, 4, 7, 5, 6}]/
      36 - A711[{2}, {3}, {1, 4, 7, 6, 5}]/36 + 
     A711[{2}, {4}, {1, 3, 5, 6, 7}]/36 + A711[{2}, {4}, {1, 3, 6, 5, 7}]/
      36 - A711[{2}, {4}, {1, 3, 7, 5, 6}]/36 - 
     A711[{2}, {4}, {1, 3, 7, 6, 5}]/36 - A711[{2}, {5}, {1, 3, 4, 6, 7}]/
      72 + A711[{2}, {5}, {1, 3, 4, 7, 6}]/72 - 
     A711[{2}, {5}, {1, 3, 6, 4, 7}]/72 - A711[{2}, {5}, {1, 3, 6, 7, 4}]/
      72 + A711[{2}, {5}, {1, 3, 7, 4, 6}]/72 + 
     A711[{2}, {5}, {1, 3, 7, 6, 4}]/72 - A711[{2}, {5}, {1, 4, 3, 6, 7}]/
      72 + A711[{2}, {5}, {1, 4, 3, 7, 6}]/72 - 
     A711[{2}, {5}, {1, 4, 6, 3, 7}]/72 + A711[{2}, {5}, {1, 4, 7, 3, 6}]/
      72 + A711[{2}, {5}, {1, 6, 3, 4, 7}]/72 + 
     A711[{2}, {5}, {1, 6, 4, 3, 7}]/72 - A711[{2}, {6}, {1, 3, 4, 5, 7}]/
      72 + A711[{2}, {6}, {1, 3, 4, 7, 5}]/72 - 
     A711[{2}, {6}, {1, 3, 5, 4, 7}]/72 - A711[{2}, {6}, {1, 3, 5, 7, 4}]/
      72 + A711[{2}, {6}, {1, 3, 7, 4, 5}]/72 + 
     A711[{2}, {6}, {1, 3, 7, 5, 4}]/72 - A711[{2}, {6}, {1, 4, 3, 5, 7}]/
      72 + A711[{2}, {6}, {1, 4, 3, 7, 5}]/72 - 
     A711[{2}, {6}, {1, 4, 5, 3, 7}]/72 + A711[{2}, {6}, {1, 4, 7, 3, 5}]/
      72 + A711[{2}, {6}, {1, 5, 3, 4, 7}]/72 + 
     A711[{2}, {6}, {1, 5, 4, 3, 7}]/72 + A711[{3}, {4}, {1, 2, 5, 6, 7}]/
      36 + A711[{3}, {4}, {1, 2, 6, 5, 7}]/36 - 
     A711[{3}, {4}, {1, 2, 7, 5, 6}]/36 - A711[{3}, {4}, {1, 2, 7, 6, 5}]/
      36 - A711[{3}, {5}, {1, 2, 4, 6, 7}]/72 + 
     A711[{3}, {5}, {1, 2, 4, 7, 6}]/72 - A711[{3}, {5}, {1, 2, 6, 4, 7}]/
      72 - A711[{3}, {5}, {1, 2, 6, 7, 4}]/72 + 
     A711[{3}, {5}, {1, 2, 7, 4, 6}]/72 + A711[{3}, {5}, {1, 2, 7, 6, 4}]/
      72 - A711[{3}, {5}, {1, 4, 2, 6, 7}]/72 + 
     A711[{3}, {5}, {1, 4, 2, 7, 6}]/72 - A711[{3}, {5}, {1, 4, 6, 2, 7}]/
      72 + A711[{3}, {5}, {1, 4, 7, 2, 6}]/72 + 
     A711[{3}, {5}, {1, 6, 2, 4, 7}]/72 + A711[{3}, {5}, {1, 6, 4, 2, 7}]/
      72 - A711[{3}, {6}, {1, 2, 4, 5, 7}]/72 + 
     A711[{3}, {6}, {1, 2, 4, 7, 5}]/72 - A711[{3}, {6}, {1, 2, 5, 4, 7}]/
      72 - A711[{3}, {6}, {1, 2, 5, 7, 4}]/72 + 
     A711[{3}, {6}, {1, 2, 7, 4, 5}]/72 + A711[{3}, {6}, {1, 2, 7, 5, 4}]/
      72 - A711[{3}, {6}, {1, 4, 2, 5, 7}]/72 + 
     A711[{3}, {6}, {1, 4, 2, 7, 5}]/72 - A711[{3}, {6}, {1, 4, 5, 2, 7}]/
      72 + A711[{3}, {6}, {1, 4, 7, 2, 5}]/72 + 
     A711[{3}, {6}, {1, 5, 2, 4, 7}]/72 + A711[{3}, {6}, {1, 5, 4, 2, 7}]/
      72 - A711[{4}, {5}, {1, 2, 3, 6, 7}]/72 + 
     A711[{4}, {5}, {1, 2, 3, 7, 6}]/72 - A711[{4}, {5}, {1, 2, 6, 3, 7}]/
      72 - A711[{4}, {5}, {1, 2, 6, 7, 3}]/72 + 
     A711[{4}, {5}, {1, 2, 7, 3, 6}]/72 + A711[{4}, {5}, {1, 2, 7, 6, 3}]/
      72 - A711[{4}, {5}, {1, 3, 2, 6, 7}]/72 + 
     A711[{4}, {5}, {1, 3, 2, 7, 6}]/72 - A711[{4}, {5}, {1, 3, 6, 2, 7}]/
      72 + A711[{4}, {5}, {1, 3, 7, 2, 6}]/72 + 
     A711[{4}, {5}, {1, 6, 2, 3, 7}]/72 + A711[{4}, {5}, {1, 6, 3, 2, 7}]/
      72 - A711[{4}, {6}, {1, 2, 3, 5, 7}]/72 + 
     A711[{4}, {6}, {1, 2, 3, 7, 5}]/72 - A711[{4}, {6}, {1, 2, 5, 3, 7}]/
      72 - A711[{4}, {6}, {1, 2, 5, 7, 3}]/72 + 
     A711[{4}, {6}, {1, 2, 7, 3, 5}]/72 + A711[{4}, {6}, {1, 2, 7, 5, 3}]/
      72 - A711[{4}, {6}, {1, 3, 2, 5, 7}]/72 + 
     A711[{4}, {6}, {1, 3, 2, 7, 5}]/72 - A711[{4}, {6}, {1, 3, 5, 2, 7}]/
      72 + A711[{4}, {6}, {1, 3, 7, 2, 5}]/72 + 
     A711[{4}, {6}, {1, 5, 2, 3, 7}]/72 + A711[{4}, {6}, {1, 5, 3, 2, 7}]/72
 
A711rep[6, 2] = A711[{1}, {2}, {3, 5, 4, 6, 7}]/72 - 
     A711[{1}, {2}, {3, 5, 4, 7, 6}]/72 + A711[{1}, {2}, {3, 5, 7, 4, 6}]/
      72 + A711[{1}, {2}, {3, 6, 4, 5, 7}]/72 + 
     A711[{1}, {3}, {2, 5, 4, 6, 7}]/72 - A711[{1}, {3}, {2, 5, 4, 7, 6}]/
      72 + A711[{1}, {3}, {2, 5, 7, 4, 6}]/72 + 
     A711[{1}, {3}, {2, 6, 4, 5, 7}]/72 + A711[{1}, {4}, {2, 5, 3, 6, 7}]/
      72 - A711[{1}, {4}, {2, 5, 3, 7, 6}]/72 + 
     A711[{1}, {4}, {2, 5, 7, 3, 6}]/72 + A711[{1}, {4}, {2, 6, 3, 5, 7}]/
      72 - A711[{1}, {5}, {2, 3, 4, 6, 7}]/144 + 
     A711[{1}, {5}, {2, 3, 4, 7, 6}]/144 + A711[{1}, {5}, {2, 3, 6, 4, 7}]/
      144 - A711[{1}, {5}, {2, 3, 6, 7, 4}]/144 - 
     A711[{1}, {5}, {2, 3, 7, 4, 6}]/144 + A711[{1}, {5}, {2, 3, 7, 6, 4}]/
      144 - A711[{1}, {5}, {2, 4, 3, 6, 7}]/144 + 
     A711[{1}, {5}, {2, 4, 3, 7, 6}]/144 + A711[{1}, {5}, {2, 4, 6, 3, 7}]/
      144 - A711[{1}, {5}, {2, 4, 7, 3, 6}]/144 - 
     A711[{1}, {5}, {2, 6, 3, 4, 7}]/144 - A711[{1}, {5}, {2, 6, 4, 3, 7}]/
      144 - A711[{1}, {6}, {2, 3, 4, 5, 7}]/144 + 
     A711[{1}, {6}, {2, 3, 4, 7, 5}]/144 + A711[{1}, {6}, {2, 3, 5, 4, 7}]/
      144 - A711[{1}, {6}, {2, 3, 5, 7, 4}]/144 - 
     A711[{1}, {6}, {2, 3, 7, 4, 5}]/144 + A711[{1}, {6}, {2, 3, 7, 5, 4}]/
      144 - A711[{1}, {6}, {2, 4, 3, 5, 7}]/144 + 
     A711[{1}, {6}, {2, 4, 3, 7, 5}]/144 + A711[{1}, {6}, {2, 4, 5, 3, 7}]/
      144 - A711[{1}, {6}, {2, 4, 7, 3, 5}]/144 - 
     A711[{1}, {6}, {2, 5, 3, 4, 7}]/144 - A711[{1}, {6}, {2, 5, 4, 3, 7}]/
      144 + A711[{2}, {3}, {1, 5, 4, 6, 7}]/72 - 
     A711[{2}, {3}, {1, 5, 4, 7, 6}]/72 + A711[{2}, {3}, {1, 5, 7, 4, 6}]/
      72 + A711[{2}, {3}, {1, 6, 4, 5, 7}]/72 + 
     A711[{2}, {4}, {1, 5, 3, 6, 7}]/72 - A711[{2}, {4}, {1, 5, 3, 7, 6}]/
      72 + A711[{2}, {4}, {1, 5, 7, 3, 6}]/72 + 
     A711[{2}, {4}, {1, 6, 3, 5, 7}]/72 - A711[{2}, {5}, {1, 3, 4, 6, 7}]/
      144 + A711[{2}, {5}, {1, 3, 4, 7, 6}]/144 + 
     A711[{2}, {5}, {1, 3, 6, 4, 7}]/144 - A711[{2}, {5}, {1, 3, 6, 7, 4}]/
      144 - A711[{2}, {5}, {1, 3, 7, 4, 6}]/144 + 
     A711[{2}, {5}, {1, 3, 7, 6, 4}]/144 - A711[{2}, {5}, {1, 4, 3, 6, 7}]/
      144 + A711[{2}, {5}, {1, 4, 3, 7, 6}]/144 + 
     A711[{2}, {5}, {1, 4, 6, 3, 7}]/144 - A711[{2}, {5}, {1, 4, 7, 3, 6}]/
      144 - A711[{2}, {5}, {1, 6, 3, 4, 7}]/144 - 
     A711[{2}, {5}, {1, 6, 4, 3, 7}]/144 - A711[{2}, {6}, {1, 3, 4, 5, 7}]/
      144 + A711[{2}, {6}, {1, 3, 4, 7, 5}]/144 + 
     A711[{2}, {6}, {1, 3, 5, 4, 7}]/144 - A711[{2}, {6}, {1, 3, 5, 7, 4}]/
      144 - A711[{2}, {6}, {1, 3, 7, 4, 5}]/144 + 
     A711[{2}, {6}, {1, 3, 7, 5, 4}]/144 - A711[{2}, {6}, {1, 4, 3, 5, 7}]/
      144 + A711[{2}, {6}, {1, 4, 3, 7, 5}]/144 + 
     A711[{2}, {6}, {1, 4, 5, 3, 7}]/144 - A711[{2}, {6}, {1, 4, 7, 3, 5}]/
      144 - A711[{2}, {6}, {1, 5, 3, 4, 7}]/144 - 
     A711[{2}, {6}, {1, 5, 4, 3, 7}]/144 + A711[{3}, {4}, {1, 5, 2, 6, 7}]/
      72 - A711[{3}, {4}, {1, 5, 2, 7, 6}]/72 + 
     A711[{3}, {4}, {1, 5, 7, 2, 6}]/72 + A711[{3}, {4}, {1, 6, 2, 5, 7}]/
      72 - A711[{3}, {5}, {1, 2, 4, 6, 7}]/144 + 
     A711[{3}, {5}, {1, 2, 4, 7, 6}]/144 + A711[{3}, {5}, {1, 2, 6, 4, 7}]/
      144 - A711[{3}, {5}, {1, 2, 6, 7, 4}]/144 - 
     A711[{3}, {5}, {1, 2, 7, 4, 6}]/144 + A711[{3}, {5}, {1, 2, 7, 6, 4}]/
      144 - A711[{3}, {5}, {1, 4, 2, 6, 7}]/144 + 
     A711[{3}, {5}, {1, 4, 2, 7, 6}]/144 + A711[{3}, {5}, {1, 4, 6, 2, 7}]/
      144 - A711[{3}, {5}, {1, 4, 7, 2, 6}]/144 - 
     A711[{3}, {5}, {1, 6, 2, 4, 7}]/144 - A711[{3}, {5}, {1, 6, 4, 2, 7}]/
      144 - A711[{3}, {6}, {1, 2, 4, 5, 7}]/144 + 
     A711[{3}, {6}, {1, 2, 4, 7, 5}]/144 + A711[{3}, {6}, {1, 2, 5, 4, 7}]/
      144 - A711[{3}, {6}, {1, 2, 5, 7, 4}]/144 - 
     A711[{3}, {6}, {1, 2, 7, 4, 5}]/144 + A711[{3}, {6}, {1, 2, 7, 5, 4}]/
      144 - A711[{3}, {6}, {1, 4, 2, 5, 7}]/144 + 
     A711[{3}, {6}, {1, 4, 2, 7, 5}]/144 + A711[{3}, {6}, {1, 4, 5, 2, 7}]/
      144 - A711[{3}, {6}, {1, 4, 7, 2, 5}]/144 - 
     A711[{3}, {6}, {1, 5, 2, 4, 7}]/144 - A711[{3}, {6}, {1, 5, 4, 2, 7}]/
      144 - A711[{4}, {5}, {1, 2, 3, 6, 7}]/144 + 
     A711[{4}, {5}, {1, 2, 3, 7, 6}]/144 + A711[{4}, {5}, {1, 2, 6, 3, 7}]/
      144 - A711[{4}, {5}, {1, 2, 6, 7, 3}]/144 - 
     A711[{4}, {5}, {1, 2, 7, 3, 6}]/144 + A711[{4}, {5}, {1, 2, 7, 6, 3}]/
      144 - A711[{4}, {5}, {1, 3, 2, 6, 7}]/144 + 
     A711[{4}, {5}, {1, 3, 2, 7, 6}]/144 + A711[{4}, {5}, {1, 3, 6, 2, 7}]/
      144 - A711[{4}, {5}, {1, 3, 7, 2, 6}]/144 - 
     A711[{4}, {5}, {1, 6, 2, 3, 7}]/144 - A711[{4}, {5}, {1, 6, 3, 2, 7}]/
      144 - A711[{4}, {6}, {1, 2, 3, 5, 7}]/144 + 
     A711[{4}, {6}, {1, 2, 3, 7, 5}]/144 + A711[{4}, {6}, {1, 2, 5, 3, 7}]/
      144 - A711[{4}, {6}, {1, 2, 5, 7, 3}]/144 - 
     A711[{4}, {6}, {1, 2, 7, 3, 5}]/144 + A711[{4}, {6}, {1, 2, 7, 5, 3}]/
      144 - A711[{4}, {6}, {1, 3, 2, 5, 7}]/144 + 
     A711[{4}, {6}, {1, 3, 2, 7, 5}]/144 + A711[{4}, {6}, {1, 3, 5, 2, 7}]/
      144 - A711[{4}, {6}, {1, 3, 7, 2, 5}]/144 - 
     A711[{4}, {6}, {1, 5, 2, 3, 7}]/144 - A711[{4}, {6}, {1, 5, 3, 2, 7}]/144
 
A711rep[7, 1] = A711[{1}, {2}, {3, 4, 5, 6, 7}]/63 - 
     A711[{1}, {2}, {3, 4, 5, 7, 6}]/63 - A711[{1}, {2}, {3, 4, 6, 5, 7}]/
      63 + A711[{1}, {2}, {3, 4, 6, 7, 5}]/63 + 
     A711[{1}, {2}, {3, 4, 7, 5, 6}]/63 - A711[{1}, {2}, {3, 4, 7, 6, 5}]/
      63 + A711[{1}, {3}, {2, 4, 5, 6, 7}]/63 - 
     A711[{1}, {3}, {2, 4, 5, 7, 6}]/63 - A711[{1}, {3}, {2, 4, 6, 5, 7}]/
      63 + A711[{1}, {3}, {2, 4, 6, 7, 5}]/63 + 
     A711[{1}, {3}, {2, 4, 7, 5, 6}]/63 - A711[{1}, {3}, {2, 4, 7, 6, 5}]/
      63 + A711[{1}, {4}, {2, 3, 5, 6, 7}]/63 - 
     A711[{1}, {4}, {2, 3, 5, 7, 6}]/63 - A711[{1}, {4}, {2, 3, 6, 5, 7}]/
      63 + A711[{1}, {4}, {2, 3, 6, 7, 5}]/63 + 
     A711[{1}, {4}, {2, 3, 7, 5, 6}]/63 - A711[{1}, {4}, {2, 3, 7, 6, 5}]/
      63 - A711[{1}, {5}, {2, 3, 4, 6, 7}]/63 + 
     A711[{1}, {5}, {2, 3, 4, 7, 6}]/63 + A711[{1}, {5}, {2, 3, 6, 4, 7}]/
      126 - A711[{1}, {5}, {2, 3, 6, 7, 4}]/63 - 
     A711[{1}, {5}, {2, 3, 7, 4, 6}]/126 + A711[{1}, {5}, {2, 3, 7, 6, 4}]/
      63 - A711[{1}, {5}, {2, 4, 3, 6, 7}]/63 + 
     A711[{1}, {5}, {2, 4, 3, 7, 6}]/63 + A711[{1}, {5}, {2, 4, 6, 3, 7}]/
      126 - A711[{1}, {5}, {2, 4, 7, 3, 6}]/126 - 
     A711[{1}, {5}, {2, 6, 3, 4, 7}]/126 - A711[{1}, {5}, {2, 6, 4, 3, 7}]/
      126 + A711[{1}, {6}, {2, 3, 4, 5, 7}]/63 - 
     A711[{1}, {6}, {2, 3, 4, 7, 5}]/63 - A711[{1}, {6}, {2, 3, 5, 4, 7}]/
      126 + A711[{1}, {6}, {2, 3, 5, 7, 4}]/63 + 
     A711[{1}, {6}, {2, 3, 7, 4, 5}]/126 - A711[{1}, {6}, {2, 3, 7, 5, 4}]/
      63 + A711[{1}, {6}, {2, 4, 3, 5, 7}]/63 - 
     A711[{1}, {6}, {2, 4, 3, 7, 5}]/63 - A711[{1}, {6}, {2, 4, 5, 3, 7}]/
      126 + A711[{1}, {6}, {2, 4, 7, 3, 5}]/126 + 
     A711[{1}, {6}, {2, 5, 3, 4, 7}]/126 + A711[{1}, {6}, {2, 5, 4, 3, 7}]/
      126 - A711[{1}, {7}, {2, 3, 4, 5, 6}]/63 + 
     A711[{1}, {7}, {2, 3, 4, 6, 5}]/63 + A711[{1}, {7}, {2, 3, 5, 4, 6}]/
      126 - A711[{1}, {7}, {2, 3, 5, 6, 4}]/63 - 
     A711[{1}, {7}, {2, 3, 6, 4, 5}]/126 + A711[{1}, {7}, {2, 3, 6, 5, 4}]/
      63 - A711[{1}, {7}, {2, 4, 3, 5, 6}]/63 + 
     A711[{1}, {7}, {2, 4, 3, 6, 5}]/63 + A711[{1}, {7}, {2, 4, 5, 3, 6}]/
      126 - A711[{1}, {7}, {2, 4, 6, 3, 5}]/126 - 
     A711[{1}, {7}, {2, 5, 3, 4, 6}]/126 - A711[{1}, {7}, {2, 5, 4, 3, 6}]/
      126 + A711[{2}, {3}, {1, 4, 5, 6, 7}]/63 - 
     A711[{2}, {3}, {1, 4, 5, 7, 6}]/63 - A711[{2}, {3}, {1, 4, 6, 5, 7}]/
      63 + A711[{2}, {3}, {1, 4, 6, 7, 5}]/63 + 
     A711[{2}, {3}, {1, 4, 7, 5, 6}]/63 - A711[{2}, {3}, {1, 4, 7, 6, 5}]/
      63 + A711[{2}, {4}, {1, 3, 5, 6, 7}]/63 - 
     A711[{2}, {4}, {1, 3, 5, 7, 6}]/63 - A711[{2}, {4}, {1, 3, 6, 5, 7}]/
      63 + A711[{2}, {4}, {1, 3, 6, 7, 5}]/63 + 
     A711[{2}, {4}, {1, 3, 7, 5, 6}]/63 - A711[{2}, {4}, {1, 3, 7, 6, 5}]/
      63 - A711[{2}, {5}, {1, 3, 4, 6, 7}]/63 + 
     A711[{2}, {5}, {1, 3, 4, 7, 6}]/63 + A711[{2}, {5}, {1, 3, 6, 4, 7}]/
      126 - A711[{2}, {5}, {1, 3, 6, 7, 4}]/63 - 
     A711[{2}, {5}, {1, 3, 7, 4, 6}]/126 + A711[{2}, {5}, {1, 3, 7, 6, 4}]/
      63 - A711[{2}, {5}, {1, 4, 3, 6, 7}]/63 + 
     A711[{2}, {5}, {1, 4, 3, 7, 6}]/63 + A711[{2}, {5}, {1, 4, 6, 3, 7}]/
      126 - A711[{2}, {5}, {1, 4, 7, 3, 6}]/126 - 
     A711[{2}, {5}, {1, 6, 3, 4, 7}]/126 - A711[{2}, {5}, {1, 6, 4, 3, 7}]/
      126 + A711[{2}, {6}, {1, 3, 4, 5, 7}]/63 - 
     A711[{2}, {6}, {1, 3, 4, 7, 5}]/63 - A711[{2}, {6}, {1, 3, 5, 4, 7}]/
      126 + A711[{2}, {6}, {1, 3, 5, 7, 4}]/63 + 
     A711[{2}, {6}, {1, 3, 7, 4, 5}]/126 - A711[{2}, {6}, {1, 3, 7, 5, 4}]/
      63 + A711[{2}, {6}, {1, 4, 3, 5, 7}]/63 - 
     A711[{2}, {6}, {1, 4, 3, 7, 5}]/63 - A711[{2}, {6}, {1, 4, 5, 3, 7}]/
      126 + A711[{2}, {6}, {1, 4, 7, 3, 5}]/126 + 
     A711[{2}, {6}, {1, 5, 3, 4, 7}]/126 + A711[{2}, {6}, {1, 5, 4, 3, 7}]/
      126 - A711[{2}, {7}, {1, 3, 4, 5, 6}]/63 + 
     A711[{2}, {7}, {1, 3, 4, 6, 5}]/63 + A711[{2}, {7}, {1, 3, 5, 4, 6}]/
      126 - A711[{2}, {7}, {1, 3, 5, 6, 4}]/63 - 
     A711[{2}, {7}, {1, 3, 6, 4, 5}]/126 + A711[{2}, {7}, {1, 3, 6, 5, 4}]/
      63 - A711[{2}, {7}, {1, 4, 3, 5, 6}]/63 + 
     A711[{2}, {7}, {1, 4, 3, 6, 5}]/63 + A711[{2}, {7}, {1, 4, 5, 3, 6}]/
      126 - A711[{2}, {7}, {1, 4, 6, 3, 5}]/126 - 
     A711[{2}, {7}, {1, 5, 3, 4, 6}]/126 - A711[{2}, {7}, {1, 5, 4, 3, 6}]/
      126 + A711[{3}, {4}, {1, 2, 5, 6, 7}]/63 - 
     A711[{3}, {4}, {1, 2, 5, 7, 6}]/63 - A711[{3}, {4}, {1, 2, 6, 5, 7}]/
      63 + A711[{3}, {4}, {1, 2, 6, 7, 5}]/63 + 
     A711[{3}, {4}, {1, 2, 7, 5, 6}]/63 - A711[{3}, {4}, {1, 2, 7, 6, 5}]/
      63 - A711[{3}, {5}, {1, 2, 4, 6, 7}]/63 + 
     A711[{3}, {5}, {1, 2, 4, 7, 6}]/63 + A711[{3}, {5}, {1, 2, 6, 4, 7}]/
      126 - A711[{3}, {5}, {1, 2, 6, 7, 4}]/63 - 
     A711[{3}, {5}, {1, 2, 7, 4, 6}]/126 + A711[{3}, {5}, {1, 2, 7, 6, 4}]/
      63 - A711[{3}, {5}, {1, 4, 2, 6, 7}]/63 + 
     A711[{3}, {5}, {1, 4, 2, 7, 6}]/63 + A711[{3}, {5}, {1, 4, 6, 2, 7}]/
      126 - A711[{3}, {5}, {1, 4, 7, 2, 6}]/126 - 
     A711[{3}, {5}, {1, 6, 2, 4, 7}]/126 - A711[{3}, {5}, {1, 6, 4, 2, 7}]/
      126 + A711[{3}, {6}, {1, 2, 4, 5, 7}]/63 - 
     A711[{3}, {6}, {1, 2, 4, 7, 5}]/63 - A711[{3}, {6}, {1, 2, 5, 4, 7}]/
      126 + A711[{3}, {6}, {1, 2, 5, 7, 4}]/63 + 
     A711[{3}, {6}, {1, 2, 7, 4, 5}]/126 - A711[{3}, {6}, {1, 2, 7, 5, 4}]/
      63 + A711[{3}, {6}, {1, 4, 2, 5, 7}]/63 - 
     A711[{3}, {6}, {1, 4, 2, 7, 5}]/63 - A711[{3}, {6}, {1, 4, 5, 2, 7}]/
      126 + A711[{3}, {6}, {1, 4, 7, 2, 5}]/126 + 
     A711[{3}, {6}, {1, 5, 2, 4, 7}]/126 + A711[{3}, {6}, {1, 5, 4, 2, 7}]/
      126 - A711[{3}, {7}, {1, 2, 4, 5, 6}]/63 + 
     A711[{3}, {7}, {1, 2, 4, 6, 5}]/63 + A711[{3}, {7}, {1, 2, 5, 4, 6}]/
      126 - A711[{3}, {7}, {1, 2, 5, 6, 4}]/63 - 
     A711[{3}, {7}, {1, 2, 6, 4, 5}]/126 + A711[{3}, {7}, {1, 2, 6, 5, 4}]/
      63 - A711[{3}, {7}, {1, 4, 2, 5, 6}]/63 + 
     A711[{3}, {7}, {1, 4, 2, 6, 5}]/63 + A711[{3}, {7}, {1, 4, 5, 2, 6}]/
      126 - A711[{3}, {7}, {1, 4, 6, 2, 5}]/126 - 
     A711[{3}, {7}, {1, 5, 2, 4, 6}]/126 - A711[{3}, {7}, {1, 5, 4, 2, 6}]/
      126 - A711[{4}, {5}, {1, 2, 3, 6, 7}]/63 + 
     A711[{4}, {5}, {1, 2, 3, 7, 6}]/63 + A711[{4}, {5}, {1, 2, 6, 3, 7}]/
      126 - A711[{4}, {5}, {1, 2, 6, 7, 3}]/63 - 
     A711[{4}, {5}, {1, 2, 7, 3, 6}]/126 + A711[{4}, {5}, {1, 2, 7, 6, 3}]/
      63 - A711[{4}, {5}, {1, 3, 2, 6, 7}]/63 + 
     A711[{4}, {5}, {1, 3, 2, 7, 6}]/63 + A711[{4}, {5}, {1, 3, 6, 2, 7}]/
      126 - A711[{4}, {5}, {1, 3, 7, 2, 6}]/126 - 
     A711[{4}, {5}, {1, 6, 2, 3, 7}]/126 - A711[{4}, {5}, {1, 6, 3, 2, 7}]/
      126 + A711[{4}, {6}, {1, 2, 3, 5, 7}]/63 - 
     A711[{4}, {6}, {1, 2, 3, 7, 5}]/63 - A711[{4}, {6}, {1, 2, 5, 3, 7}]/
      126 + A711[{4}, {6}, {1, 2, 5, 7, 3}]/63 + 
     A711[{4}, {6}, {1, 2, 7, 3, 5}]/126 - A711[{4}, {6}, {1, 2, 7, 5, 3}]/
      63 + A711[{4}, {6}, {1, 3, 2, 5, 7}]/63 - 
     A711[{4}, {6}, {1, 3, 2, 7, 5}]/63 - A711[{4}, {6}, {1, 3, 5, 2, 7}]/
      126 + A711[{4}, {6}, {1, 3, 7, 2, 5}]/126 + 
     A711[{4}, {6}, {1, 5, 2, 3, 7}]/126 + A711[{4}, {6}, {1, 5, 3, 2, 7}]/
      126 - A711[{4}, {7}, {1, 2, 3, 5, 6}]/63 + 
     A711[{4}, {7}, {1, 2, 3, 6, 5}]/63 + A711[{4}, {7}, {1, 2, 5, 3, 6}]/
      126 - A711[{4}, {7}, {1, 2, 5, 6, 3}]/63 - 
     A711[{4}, {7}, {1, 2, 6, 3, 5}]/126 + A711[{4}, {7}, {1, 2, 6, 5, 3}]/
      63 - A711[{4}, {7}, {1, 3, 2, 5, 6}]/63 + 
     A711[{4}, {7}, {1, 3, 2, 6, 5}]/63 + A711[{4}, {7}, {1, 3, 5, 2, 6}]/
      126 - A711[{4}, {7}, {1, 3, 6, 2, 5}]/126 - 
     A711[{4}, {7}, {1, 5, 2, 3, 6}]/126 - A711[{4}, {7}, {1, 5, 3, 2, 6}]/126
 
A711rep[7, 2] = A711[{1}, {2}, {3, 5, 4, 6, 7}]/63 - 
     A711[{1}, {2}, {3, 5, 4, 7, 6}]/63 + A711[{1}, {2}, {3, 5, 6, 4, 7}]/
      63 - A711[{1}, {2}, {3, 5, 7, 4, 6}]/63 - 
     A711[{1}, {2}, {3, 6, 4, 5, 7}]/63 - A711[{1}, {2}, {3, 6, 5, 4, 7}]/
      63 + A711[{1}, {3}, {2, 5, 4, 6, 7}]/63 - 
     A711[{1}, {3}, {2, 5, 4, 7, 6}]/63 + A711[{1}, {3}, {2, 5, 6, 4, 7}]/
      63 - A711[{1}, {3}, {2, 5, 7, 4, 6}]/63 - 
     A711[{1}, {3}, {2, 6, 4, 5, 7}]/63 - A711[{1}, {3}, {2, 6, 5, 4, 7}]/
      63 + A711[{1}, {4}, {2, 5, 3, 6, 7}]/63 - 
     A711[{1}, {4}, {2, 5, 3, 7, 6}]/63 + A711[{1}, {4}, {2, 5, 6, 3, 7}]/
      63 - A711[{1}, {4}, {2, 5, 7, 3, 6}]/63 - 
     A711[{1}, {4}, {2, 6, 3, 5, 7}]/63 - A711[{1}, {4}, {2, 6, 5, 3, 7}]/
      63 - A711[{1}, {5}, {2, 3, 4, 6, 7}]/126 + 
     A711[{1}, {5}, {2, 3, 4, 7, 6}]/126 - A711[{1}, {5}, {2, 3, 6, 4, 7}]/
      63 - A711[{1}, {5}, {2, 3, 6, 7, 4}]/126 + 
     A711[{1}, {5}, {2, 3, 7, 4, 6}]/63 + A711[{1}, {5}, {2, 3, 7, 6, 4}]/
      126 - A711[{1}, {5}, {2, 4, 3, 6, 7}]/126 + 
     A711[{1}, {5}, {2, 4, 3, 7, 6}]/126 - A711[{1}, {5}, {2, 4, 6, 3, 7}]/
      63 + A711[{1}, {5}, {2, 4, 7, 3, 6}]/63 + 
     A711[{1}, {5}, {2, 6, 3, 4, 7}]/63 + A711[{1}, {5}, {2, 6, 4, 3, 7}]/
      63 + A711[{1}, {6}, {2, 3, 4, 5, 7}]/126 - 
     A711[{1}, {6}, {2, 3, 4, 7, 5}]/126 + A711[{1}, {6}, {2, 3, 5, 4, 7}]/
      63 + A711[{1}, {6}, {2, 3, 5, 7, 4}]/126 - 
     A711[{1}, {6}, {2, 3, 7, 4, 5}]/63 - A711[{1}, {6}, {2, 3, 7, 5, 4}]/
      126 + A711[{1}, {6}, {2, 4, 3, 5, 7}]/126 - 
     A711[{1}, {6}, {2, 4, 3, 7, 5}]/126 + A711[{1}, {6}, {2, 4, 5, 3, 7}]/
      63 - A711[{1}, {6}, {2, 4, 7, 3, 5}]/63 - 
     A711[{1}, {6}, {2, 5, 3, 4, 7}]/63 - A711[{1}, {6}, {2, 5, 4, 3, 7}]/
      63 - A711[{1}, {7}, {2, 3, 4, 5, 6}]/126 + 
     A711[{1}, {7}, {2, 3, 4, 6, 5}]/126 - A711[{1}, {7}, {2, 3, 5, 4, 6}]/
      63 - A711[{1}, {7}, {2, 3, 5, 6, 4}]/126 + 
     A711[{1}, {7}, {2, 3, 6, 4, 5}]/63 + A711[{1}, {7}, {2, 3, 6, 5, 4}]/
      126 - A711[{1}, {7}, {2, 4, 3, 5, 6}]/126 + 
     A711[{1}, {7}, {2, 4, 3, 6, 5}]/126 - A711[{1}, {7}, {2, 4, 5, 3, 6}]/
      63 + A711[{1}, {7}, {2, 4, 6, 3, 5}]/63 + 
     A711[{1}, {7}, {2, 5, 3, 4, 6}]/63 + A711[{1}, {7}, {2, 5, 4, 3, 6}]/
      63 + A711[{2}, {3}, {1, 5, 4, 6, 7}]/63 - 
     A711[{2}, {3}, {1, 5, 4, 7, 6}]/63 + A711[{2}, {3}, {1, 5, 6, 4, 7}]/
      63 - A711[{2}, {3}, {1, 5, 7, 4, 6}]/63 - 
     A711[{2}, {3}, {1, 6, 4, 5, 7}]/63 - A711[{2}, {3}, {1, 6, 5, 4, 7}]/
      63 + A711[{2}, {4}, {1, 5, 3, 6, 7}]/63 - 
     A711[{2}, {4}, {1, 5, 3, 7, 6}]/63 + A711[{2}, {4}, {1, 5, 6, 3, 7}]/
      63 - A711[{2}, {4}, {1, 5, 7, 3, 6}]/63 - 
     A711[{2}, {4}, {1, 6, 3, 5, 7}]/63 - A711[{2}, {4}, {1, 6, 5, 3, 7}]/
      63 - A711[{2}, {5}, {1, 3, 4, 6, 7}]/126 + 
     A711[{2}, {5}, {1, 3, 4, 7, 6}]/126 - A711[{2}, {5}, {1, 3, 6, 4, 7}]/
      63 - A711[{2}, {5}, {1, 3, 6, 7, 4}]/126 + 
     A711[{2}, {5}, {1, 3, 7, 4, 6}]/63 + A711[{2}, {5}, {1, 3, 7, 6, 4}]/
      126 - A711[{2}, {5}, {1, 4, 3, 6, 7}]/126 + 
     A711[{2}, {5}, {1, 4, 3, 7, 6}]/126 - A711[{2}, {5}, {1, 4, 6, 3, 7}]/
      63 + A711[{2}, {5}, {1, 4, 7, 3, 6}]/63 + 
     A711[{2}, {5}, {1, 6, 3, 4, 7}]/63 + A711[{2}, {5}, {1, 6, 4, 3, 7}]/
      63 + A711[{2}, {6}, {1, 3, 4, 5, 7}]/126 - 
     A711[{2}, {6}, {1, 3, 4, 7, 5}]/126 + A711[{2}, {6}, {1, 3, 5, 4, 7}]/
      63 + A711[{2}, {6}, {1, 3, 5, 7, 4}]/126 - 
     A711[{2}, {6}, {1, 3, 7, 4, 5}]/63 - A711[{2}, {6}, {1, 3, 7, 5, 4}]/
      126 + A711[{2}, {6}, {1, 4, 3, 5, 7}]/126 - 
     A711[{2}, {6}, {1, 4, 3, 7, 5}]/126 + A711[{2}, {6}, {1, 4, 5, 3, 7}]/
      63 - A711[{2}, {6}, {1, 4, 7, 3, 5}]/63 - 
     A711[{2}, {6}, {1, 5, 3, 4, 7}]/63 - A711[{2}, {6}, {1, 5, 4, 3, 7}]/
      63 - A711[{2}, {7}, {1, 3, 4, 5, 6}]/126 + 
     A711[{2}, {7}, {1, 3, 4, 6, 5}]/126 - A711[{2}, {7}, {1, 3, 5, 4, 6}]/
      63 - A711[{2}, {7}, {1, 3, 5, 6, 4}]/126 + 
     A711[{2}, {7}, {1, 3, 6, 4, 5}]/63 + A711[{2}, {7}, {1, 3, 6, 5, 4}]/
      126 - A711[{2}, {7}, {1, 4, 3, 5, 6}]/126 + 
     A711[{2}, {7}, {1, 4, 3, 6, 5}]/126 - A711[{2}, {7}, {1, 4, 5, 3, 6}]/
      63 + A711[{2}, {7}, {1, 4, 6, 3, 5}]/63 + 
     A711[{2}, {7}, {1, 5, 3, 4, 6}]/63 + A711[{2}, {7}, {1, 5, 4, 3, 6}]/
      63 + A711[{3}, {4}, {1, 5, 2, 6, 7}]/63 - 
     A711[{3}, {4}, {1, 5, 2, 7, 6}]/63 + A711[{3}, {4}, {1, 5, 6, 2, 7}]/
      63 - A711[{3}, {4}, {1, 5, 7, 2, 6}]/63 - 
     A711[{3}, {4}, {1, 6, 2, 5, 7}]/63 - A711[{3}, {4}, {1, 6, 5, 2, 7}]/
      63 - A711[{3}, {5}, {1, 2, 4, 6, 7}]/126 + 
     A711[{3}, {5}, {1, 2, 4, 7, 6}]/126 - A711[{3}, {5}, {1, 2, 6, 4, 7}]/
      63 - A711[{3}, {5}, {1, 2, 6, 7, 4}]/126 + 
     A711[{3}, {5}, {1, 2, 7, 4, 6}]/63 + A711[{3}, {5}, {1, 2, 7, 6, 4}]/
      126 - A711[{3}, {5}, {1, 4, 2, 6, 7}]/126 + 
     A711[{3}, {5}, {1, 4, 2, 7, 6}]/126 - A711[{3}, {5}, {1, 4, 6, 2, 7}]/
      63 + A711[{3}, {5}, {1, 4, 7, 2, 6}]/63 + 
     A711[{3}, {5}, {1, 6, 2, 4, 7}]/63 + A711[{3}, {5}, {1, 6, 4, 2, 7}]/
      63 + A711[{3}, {6}, {1, 2, 4, 5, 7}]/126 - 
     A711[{3}, {6}, {1, 2, 4, 7, 5}]/126 + A711[{3}, {6}, {1, 2, 5, 4, 7}]/
      63 + A711[{3}, {6}, {1, 2, 5, 7, 4}]/126 - 
     A711[{3}, {6}, {1, 2, 7, 4, 5}]/63 - A711[{3}, {6}, {1, 2, 7, 5, 4}]/
      126 + A711[{3}, {6}, {1, 4, 2, 5, 7}]/126 - 
     A711[{3}, {6}, {1, 4, 2, 7, 5}]/126 + A711[{3}, {6}, {1, 4, 5, 2, 7}]/
      63 - A711[{3}, {6}, {1, 4, 7, 2, 5}]/63 - 
     A711[{3}, {6}, {1, 5, 2, 4, 7}]/63 - A711[{3}, {6}, {1, 5, 4, 2, 7}]/
      63 - A711[{3}, {7}, {1, 2, 4, 5, 6}]/126 + 
     A711[{3}, {7}, {1, 2, 4, 6, 5}]/126 - A711[{3}, {7}, {1, 2, 5, 4, 6}]/
      63 - A711[{3}, {7}, {1, 2, 5, 6, 4}]/126 + 
     A711[{3}, {7}, {1, 2, 6, 4, 5}]/63 + A711[{3}, {7}, {1, 2, 6, 5, 4}]/
      126 - A711[{3}, {7}, {1, 4, 2, 5, 6}]/126 + 
     A711[{3}, {7}, {1, 4, 2, 6, 5}]/126 - A711[{3}, {7}, {1, 4, 5, 2, 6}]/
      63 + A711[{3}, {7}, {1, 4, 6, 2, 5}]/63 + 
     A711[{3}, {7}, {1, 5, 2, 4, 6}]/63 + A711[{3}, {7}, {1, 5, 4, 2, 6}]/
      63 - A711[{4}, {5}, {1, 2, 3, 6, 7}]/126 + 
     A711[{4}, {5}, {1, 2, 3, 7, 6}]/126 - A711[{4}, {5}, {1, 2, 6, 3, 7}]/
      63 - A711[{4}, {5}, {1, 2, 6, 7, 3}]/126 + 
     A711[{4}, {5}, {1, 2, 7, 3, 6}]/63 + A711[{4}, {5}, {1, 2, 7, 6, 3}]/
      126 - A711[{4}, {5}, {1, 3, 2, 6, 7}]/126 + 
     A711[{4}, {5}, {1, 3, 2, 7, 6}]/126 - A711[{4}, {5}, {1, 3, 6, 2, 7}]/
      63 + A711[{4}, {5}, {1, 3, 7, 2, 6}]/63 + 
     A711[{4}, {5}, {1, 6, 2, 3, 7}]/63 + A711[{4}, {5}, {1, 6, 3, 2, 7}]/
      63 + A711[{4}, {6}, {1, 2, 3, 5, 7}]/126 - 
     A711[{4}, {6}, {1, 2, 3, 7, 5}]/126 + A711[{4}, {6}, {1, 2, 5, 3, 7}]/
      63 + A711[{4}, {6}, {1, 2, 5, 7, 3}]/126 - 
     A711[{4}, {6}, {1, 2, 7, 3, 5}]/63 - A711[{4}, {6}, {1, 2, 7, 5, 3}]/
      126 + A711[{4}, {6}, {1, 3, 2, 5, 7}]/126 - 
     A711[{4}, {6}, {1, 3, 2, 7, 5}]/126 + A711[{4}, {6}, {1, 3, 5, 2, 7}]/
      63 - A711[{4}, {6}, {1, 3, 7, 2, 5}]/63 - 
     A711[{4}, {6}, {1, 5, 2, 3, 7}]/63 - A711[{4}, {6}, {1, 5, 3, 2, 7}]/
      63 - A711[{4}, {7}, {1, 2, 3, 5, 6}]/126 + 
     A711[{4}, {7}, {1, 2, 3, 6, 5}]/126 - A711[{4}, {7}, {1, 2, 5, 3, 6}]/
      63 - A711[{4}, {7}, {1, 2, 5, 6, 3}]/126 + 
     A711[{4}, {7}, {1, 2, 6, 3, 5}]/63 + A711[{4}, {7}, {1, 2, 6, 5, 3}]/
      126 - A711[{4}, {7}, {1, 3, 2, 5, 6}]/126 + 
     A711[{4}, {7}, {1, 3, 2, 6, 5}]/126 - A711[{4}, {7}, {1, 3, 5, 2, 6}]/
      63 + A711[{4}, {7}, {1, 3, 6, 2, 5}]/63 + 
     A711[{4}, {7}, {1, 5, 2, 3, 6}]/63 + A711[{4}, {7}, {1, 5, 3, 2, 6}]/63
 
A711rep[8, 1] = A711[{1}, {2}, {3, 4, 5, 6, 7}]/40 + 
     A711[{1}, {2}, {3, 4, 5, 7, 6}]/120 + A711[{1}, {2}, {3, 4, 6, 5, 7}]/
      40 + A711[{1}, {2}, {3, 4, 6, 7, 5}]/120 - 
     A711[{1}, {2}, {3, 4, 7, 5, 6}]/120 - A711[{1}, {2}, {3, 4, 7, 6, 5}]/
      120 + A711[{1}, {2}, {3, 5, 4, 6, 7}]/40 + 
     A711[{1}, {2}, {3, 5, 4, 7, 6}]/120 + A711[{1}, {2}, {3, 5, 6, 4, 7}]/
      40 - A711[{1}, {2}, {3, 5, 7, 4, 6}]/120 + 
     A711[{1}, {2}, {3, 6, 4, 5, 7}]/40 + A711[{1}, {2}, {3, 6, 5, 4, 7}]/
      40 + A711[{1}, {3}, {2, 4, 5, 6, 7}]/40 + 
     A711[{1}, {3}, {2, 4, 5, 7, 6}]/120 + A711[{1}, {3}, {2, 4, 6, 5, 7}]/
      40 + A711[{1}, {3}, {2, 4, 6, 7, 5}]/120 - 
     A711[{1}, {3}, {2, 4, 7, 5, 6}]/120 - A711[{1}, {3}, {2, 4, 7, 6, 5}]/
      120 + A711[{1}, {3}, {2, 5, 4, 6, 7}]/40 + 
     A711[{1}, {3}, {2, 5, 4, 7, 6}]/120 + A711[{1}, {3}, {2, 5, 6, 4, 7}]/
      40 - A711[{1}, {3}, {2, 5, 7, 4, 6}]/120 + 
     A711[{1}, {3}, {2, 6, 4, 5, 7}]/40 + A711[{1}, {3}, {2, 6, 5, 4, 7}]/
      40 - A711[{1}, {4}, {2, 3, 5, 6, 7}]/60 - 
     A711[{1}, {4}, {2, 3, 6, 5, 7}]/60 + A711[{1}, {4}, {2, 3, 7, 5, 6}]/
      60 + A711[{1}, {4}, {2, 3, 7, 6, 5}]/60 - 
     A711[{1}, {4}, {2, 5, 3, 6, 7}]/120 + A711[{1}, {4}, {2, 5, 3, 7, 6}]/
      120 - A711[{1}, {4}, {2, 5, 7, 3, 6}]/120 - 
     A711[{1}, {4}, {2, 6, 3, 5, 7}]/120 - A711[{1}, {5}, {2, 3, 4, 6, 7}]/
      60 - A711[{1}, {5}, {2, 3, 6, 4, 7}]/60 + 
     A711[{1}, {5}, {2, 3, 7, 4, 6}]/60 + A711[{1}, {5}, {2, 3, 7, 6, 4}]/
      60 - A711[{1}, {5}, {2, 4, 3, 6, 7}]/120 + 
     A711[{1}, {5}, {2, 4, 3, 7, 6}]/120 - A711[{1}, {5}, {2, 4, 7, 3, 6}]/
      120 - A711[{1}, {5}, {2, 6, 3, 4, 7}]/120 - 
     A711[{1}, {6}, {2, 3, 4, 5, 7}]/60 - A711[{1}, {6}, {2, 3, 5, 4, 7}]/
      60 + A711[{1}, {6}, {2, 3, 7, 4, 5}]/60 + 
     A711[{1}, {6}, {2, 3, 7, 5, 4}]/60 - A711[{1}, {6}, {2, 4, 3, 5, 7}]/
      120 + A711[{1}, {6}, {2, 4, 3, 7, 5}]/120 - 
     A711[{1}, {6}, {2, 4, 7, 3, 5}]/120 - A711[{1}, {6}, {2, 5, 3, 4, 7}]/
      120 + A711[{2}, {3}, {1, 4, 5, 6, 7}]/40 + 
     A711[{2}, {3}, {1, 4, 5, 7, 6}]/120 + A711[{2}, {3}, {1, 4, 6, 5, 7}]/
      40 + A711[{2}, {3}, {1, 4, 6, 7, 5}]/120 - 
     A711[{2}, {3}, {1, 4, 7, 5, 6}]/120 - A711[{2}, {3}, {1, 4, 7, 6, 5}]/
      120 + A711[{2}, {3}, {1, 5, 4, 6, 7}]/40 + 
     A711[{2}, {3}, {1, 5, 4, 7, 6}]/120 + A711[{2}, {3}, {1, 5, 6, 4, 7}]/
      40 - A711[{2}, {3}, {1, 5, 7, 4, 6}]/120 + 
     A711[{2}, {3}, {1, 6, 4, 5, 7}]/40 + A711[{2}, {3}, {1, 6, 5, 4, 7}]/
      40 - A711[{2}, {4}, {1, 3, 5, 6, 7}]/60 - 
     A711[{2}, {4}, {1, 3, 6, 5, 7}]/60 + A711[{2}, {4}, {1, 3, 7, 5, 6}]/
      60 + A711[{2}, {4}, {1, 3, 7, 6, 5}]/60 - 
     A711[{2}, {4}, {1, 5, 3, 6, 7}]/120 + A711[{2}, {4}, {1, 5, 3, 7, 6}]/
      120 - A711[{2}, {4}, {1, 5, 7, 3, 6}]/120 - 
     A711[{2}, {4}, {1, 6, 3, 5, 7}]/120 - A711[{2}, {5}, {1, 3, 4, 6, 7}]/
      60 - A711[{2}, {5}, {1, 3, 6, 4, 7}]/60 + 
     A711[{2}, {5}, {1, 3, 7, 4, 6}]/60 + A711[{2}, {5}, {1, 3, 7, 6, 4}]/
      60 - A711[{2}, {5}, {1, 4, 3, 6, 7}]/120 + 
     A711[{2}, {5}, {1, 4, 3, 7, 6}]/120 - A711[{2}, {5}, {1, 4, 7, 3, 6}]/
      120 - A711[{2}, {5}, {1, 6, 3, 4, 7}]/120 - 
     A711[{2}, {6}, {1, 3, 4, 5, 7}]/60 - A711[{2}, {6}, {1, 3, 5, 4, 7}]/
      60 + A711[{2}, {6}, {1, 3, 7, 4, 5}]/60 + 
     A711[{2}, {6}, {1, 3, 7, 5, 4}]/60 - A711[{2}, {6}, {1, 4, 3, 5, 7}]/
      120 + A711[{2}, {6}, {1, 4, 3, 7, 5}]/120 - 
     A711[{2}, {6}, {1, 4, 7, 3, 5}]/120 - A711[{2}, {6}, {1, 5, 3, 4, 7}]/
      120 - A711[{3}, {4}, {1, 2, 5, 6, 7}]/60 - 
     A711[{3}, {4}, {1, 2, 6, 5, 7}]/60 + A711[{3}, {4}, {1, 2, 7, 5, 6}]/
      60 + A711[{3}, {4}, {1, 2, 7, 6, 5}]/60 - 
     A711[{3}, {4}, {1, 5, 2, 6, 7}]/120 + A711[{3}, {4}, {1, 5, 2, 7, 6}]/
      120 - A711[{3}, {4}, {1, 5, 7, 2, 6}]/120 - 
     A711[{3}, {4}, {1, 6, 2, 5, 7}]/120 - A711[{3}, {5}, {1, 2, 4, 6, 7}]/
      60 - A711[{3}, {5}, {1, 2, 6, 4, 7}]/60 + 
     A711[{3}, {5}, {1, 2, 7, 4, 6}]/60 + A711[{3}, {5}, {1, 2, 7, 6, 4}]/
      60 - A711[{3}, {5}, {1, 4, 2, 6, 7}]/120 + 
     A711[{3}, {5}, {1, 4, 2, 7, 6}]/120 - A711[{3}, {5}, {1, 4, 7, 2, 6}]/
      120 - A711[{3}, {5}, {1, 6, 2, 4, 7}]/120 - 
     A711[{3}, {6}, {1, 2, 4, 5, 7}]/60 - A711[{3}, {6}, {1, 2, 5, 4, 7}]/
      60 + A711[{3}, {6}, {1, 2, 7, 4, 5}]/60 + 
     A711[{3}, {6}, {1, 2, 7, 5, 4}]/60 - A711[{3}, {6}, {1, 4, 2, 5, 7}]/
      120 + A711[{3}, {6}, {1, 4, 2, 7, 5}]/120 - 
     A711[{3}, {6}, {1, 4, 7, 2, 5}]/120 - A711[{3}, {6}, {1, 5, 2, 4, 7}]/
      120 + A711[{4}, {5}, {1, 2, 3, 6, 7}]/40 - 
     A711[{4}, {5}, {1, 2, 3, 7, 6}]/40 + A711[{4}, {5}, {1, 2, 6, 3, 7}]/
      120 + A711[{4}, {5}, {1, 2, 6, 7, 3}]/40 - 
     A711[{4}, {5}, {1, 2, 7, 3, 6}]/120 - A711[{4}, {5}, {1, 2, 7, 6, 3}]/
      40 + A711[{4}, {5}, {1, 3, 2, 6, 7}]/40 - 
     A711[{4}, {5}, {1, 3, 2, 7, 6}]/40 + A711[{4}, {5}, {1, 3, 6, 2, 7}]/
      120 - A711[{4}, {5}, {1, 3, 7, 2, 6}]/120 - 
     A711[{4}, {5}, {1, 6, 2, 3, 7}]/120 - A711[{4}, {5}, {1, 6, 3, 2, 7}]/
      120 + A711[{4}, {6}, {1, 2, 3, 5, 7}]/40 - 
     A711[{4}, {6}, {1, 2, 3, 7, 5}]/40 + A711[{4}, {6}, {1, 2, 5, 3, 7}]/
      120 + A711[{4}, {6}, {1, 2, 5, 7, 3}]/40 - 
     A711[{4}, {6}, {1, 2, 7, 3, 5}]/120 - A711[{4}, {6}, {1, 2, 7, 5, 3}]/
      40 + A711[{4}, {6}, {1, 3, 2, 5, 7}]/40 - 
     A711[{4}, {6}, {1, 3, 2, 7, 5}]/40 + A711[{4}, {6}, {1, 3, 5, 2, 7}]/
      120 - A711[{4}, {6}, {1, 3, 7, 2, 5}]/120 - 
     A711[{4}, {6}, {1, 5, 2, 3, 7}]/120 - A711[{4}, {6}, {1, 5, 3, 2, 7}]/
      120 + A711[{5}, {6}, {1, 2, 3, 4, 7}]/40 - 
     A711[{5}, {6}, {1, 2, 3, 7, 4}]/40 + A711[{5}, {6}, {1, 2, 4, 3, 7}]/
      120 + A711[{5}, {6}, {1, 2, 4, 7, 3}]/40 - 
     A711[{5}, {6}, {1, 2, 7, 3, 4}]/120 - A711[{5}, {6}, {1, 2, 7, 4, 3}]/
      40 + A711[{5}, {6}, {1, 3, 2, 4, 7}]/40 - 
     A711[{5}, {6}, {1, 3, 2, 7, 4}]/40 + A711[{5}, {6}, {1, 3, 4, 2, 7}]/
      120 - A711[{5}, {6}, {1, 3, 7, 2, 4}]/120 - 
     A711[{5}, {6}, {1, 4, 2, 3, 7}]/120 - A711[{5}, {6}, {1, 4, 3, 2, 7}]/120
 
A711rep[8, 2] = A711[{1}, {2}, {3, 4, 5, 6, 7}]/120 - 
     A711[{1}, {2}, {3, 4, 5, 7, 6}]/40 + A711[{1}, {2}, {3, 4, 6, 5, 7}]/
      120 - A711[{1}, {2}, {3, 4, 6, 7, 5}]/40 + 
     A711[{1}, {2}, {3, 4, 7, 5, 6}]/40 + A711[{1}, {2}, {3, 4, 7, 6, 5}]/
      40 + A711[{1}, {2}, {3, 5, 4, 6, 7}]/120 - 
     A711[{1}, {2}, {3, 5, 4, 7, 6}]/40 + A711[{1}, {2}, {3, 5, 6, 4, 7}]/
      120 + A711[{1}, {2}, {3, 5, 7, 4, 6}]/40 + 
     A711[{1}, {2}, {3, 6, 4, 5, 7}]/120 + A711[{1}, {2}, {3, 6, 5, 4, 7}]/
      120 + A711[{1}, {3}, {2, 4, 5, 6, 7}]/120 - 
     A711[{1}, {3}, {2, 4, 5, 7, 6}]/40 + A711[{1}, {3}, {2, 4, 6, 5, 7}]/
      120 - A711[{1}, {3}, {2, 4, 6, 7, 5}]/40 + 
     A711[{1}, {3}, {2, 4, 7, 5, 6}]/40 + A711[{1}, {3}, {2, 4, 7, 6, 5}]/
      40 + A711[{1}, {3}, {2, 5, 4, 6, 7}]/120 - 
     A711[{1}, {3}, {2, 5, 4, 7, 6}]/40 + A711[{1}, {3}, {2, 5, 6, 4, 7}]/
      120 + A711[{1}, {3}, {2, 5, 7, 4, 6}]/40 + 
     A711[{1}, {3}, {2, 6, 4, 5, 7}]/120 + A711[{1}, {3}, {2, 6, 5, 4, 7}]/
      120 + A711[{1}, {4}, {2, 3, 5, 6, 7}]/120 + 
     A711[{1}, {4}, {2, 3, 6, 5, 7}]/120 - A711[{1}, {4}, {2, 3, 7, 5, 6}]/
      120 - A711[{1}, {4}, {2, 3, 7, 6, 5}]/120 - 
     A711[{1}, {4}, {2, 5, 3, 6, 7}]/60 + A711[{1}, {4}, {2, 5, 3, 7, 6}]/
      60 - A711[{1}, {4}, {2, 5, 7, 3, 6}]/60 - 
     A711[{1}, {4}, {2, 6, 3, 5, 7}]/60 + A711[{1}, {5}, {2, 3, 4, 6, 7}]/
      120 + A711[{1}, {5}, {2, 3, 6, 4, 7}]/120 - 
     A711[{1}, {5}, {2, 3, 7, 4, 6}]/120 - A711[{1}, {5}, {2, 3, 7, 6, 4}]/
      120 - A711[{1}, {5}, {2, 4, 3, 6, 7}]/60 + 
     A711[{1}, {5}, {2, 4, 3, 7, 6}]/60 - A711[{1}, {5}, {2, 4, 7, 3, 6}]/
      60 - A711[{1}, {5}, {2, 6, 3, 4, 7}]/60 + 
     A711[{1}, {6}, {2, 3, 4, 5, 7}]/120 + A711[{1}, {6}, {2, 3, 5, 4, 7}]/
      120 - A711[{1}, {6}, {2, 3, 7, 4, 5}]/120 - 
     A711[{1}, {6}, {2, 3, 7, 5, 4}]/120 - A711[{1}, {6}, {2, 4, 3, 5, 7}]/
      60 + A711[{1}, {6}, {2, 4, 3, 7, 5}]/60 - 
     A711[{1}, {6}, {2, 4, 7, 3, 5}]/60 - A711[{1}, {6}, {2, 5, 3, 4, 7}]/
      60 + A711[{2}, {3}, {1, 4, 5, 6, 7}]/120 - 
     A711[{2}, {3}, {1, 4, 5, 7, 6}]/40 + A711[{2}, {3}, {1, 4, 6, 5, 7}]/
      120 - A711[{2}, {3}, {1, 4, 6, 7, 5}]/40 + 
     A711[{2}, {3}, {1, 4, 7, 5, 6}]/40 + A711[{2}, {3}, {1, 4, 7, 6, 5}]/
      40 + A711[{2}, {3}, {1, 5, 4, 6, 7}]/120 - 
     A711[{2}, {3}, {1, 5, 4, 7, 6}]/40 + A711[{2}, {3}, {1, 5, 6, 4, 7}]/
      120 + A711[{2}, {3}, {1, 5, 7, 4, 6}]/40 + 
     A711[{2}, {3}, {1, 6, 4, 5, 7}]/120 + A711[{2}, {3}, {1, 6, 5, 4, 7}]/
      120 + A711[{2}, {4}, {1, 3, 5, 6, 7}]/120 + 
     A711[{2}, {4}, {1, 3, 6, 5, 7}]/120 - A711[{2}, {4}, {1, 3, 7, 5, 6}]/
      120 - A711[{2}, {4}, {1, 3, 7, 6, 5}]/120 - 
     A711[{2}, {4}, {1, 5, 3, 6, 7}]/60 + A711[{2}, {4}, {1, 5, 3, 7, 6}]/
      60 - A711[{2}, {4}, {1, 5, 7, 3, 6}]/60 - 
     A711[{2}, {4}, {1, 6, 3, 5, 7}]/60 + A711[{2}, {5}, {1, 3, 4, 6, 7}]/
      120 + A711[{2}, {5}, {1, 3, 6, 4, 7}]/120 - 
     A711[{2}, {5}, {1, 3, 7, 4, 6}]/120 - A711[{2}, {5}, {1, 3, 7, 6, 4}]/
      120 - A711[{2}, {5}, {1, 4, 3, 6, 7}]/60 + 
     A711[{2}, {5}, {1, 4, 3, 7, 6}]/60 - A711[{2}, {5}, {1, 4, 7, 3, 6}]/
      60 - A711[{2}, {5}, {1, 6, 3, 4, 7}]/60 + 
     A711[{2}, {6}, {1, 3, 4, 5, 7}]/120 + A711[{2}, {6}, {1, 3, 5, 4, 7}]/
      120 - A711[{2}, {6}, {1, 3, 7, 4, 5}]/120 - 
     A711[{2}, {6}, {1, 3, 7, 5, 4}]/120 - A711[{2}, {6}, {1, 4, 3, 5, 7}]/
      60 + A711[{2}, {6}, {1, 4, 3, 7, 5}]/60 - 
     A711[{2}, {6}, {1, 4, 7, 3, 5}]/60 - A711[{2}, {6}, {1, 5, 3, 4, 7}]/
      60 + A711[{3}, {4}, {1, 2, 5, 6, 7}]/120 + 
     A711[{3}, {4}, {1, 2, 6, 5, 7}]/120 - A711[{3}, {4}, {1, 2, 7, 5, 6}]/
      120 - A711[{3}, {4}, {1, 2, 7, 6, 5}]/120 - 
     A711[{3}, {4}, {1, 5, 2, 6, 7}]/60 + A711[{3}, {4}, {1, 5, 2, 7, 6}]/
      60 - A711[{3}, {4}, {1, 5, 7, 2, 6}]/60 - 
     A711[{3}, {4}, {1, 6, 2, 5, 7}]/60 + A711[{3}, {5}, {1, 2, 4, 6, 7}]/
      120 + A711[{3}, {5}, {1, 2, 6, 4, 7}]/120 - 
     A711[{3}, {5}, {1, 2, 7, 4, 6}]/120 - A711[{3}, {5}, {1, 2, 7, 6, 4}]/
      120 - A711[{3}, {5}, {1, 4, 2, 6, 7}]/60 + 
     A711[{3}, {5}, {1, 4, 2, 7, 6}]/60 - A711[{3}, {5}, {1, 4, 7, 2, 6}]/
      60 - A711[{3}, {5}, {1, 6, 2, 4, 7}]/60 + 
     A711[{3}, {6}, {1, 2, 4, 5, 7}]/120 + A711[{3}, {6}, {1, 2, 5, 4, 7}]/
      120 - A711[{3}, {6}, {1, 2, 7, 4, 5}]/120 - 
     A711[{3}, {6}, {1, 2, 7, 5, 4}]/120 - A711[{3}, {6}, {1, 4, 2, 5, 7}]/
      60 + A711[{3}, {6}, {1, 4, 2, 7, 5}]/60 - 
     A711[{3}, {6}, {1, 4, 7, 2, 5}]/60 - A711[{3}, {6}, {1, 5, 2, 4, 7}]/
      60 + A711[{4}, {5}, {1, 2, 3, 6, 7}]/120 - 
     A711[{4}, {5}, {1, 2, 3, 7, 6}]/120 - A711[{4}, {5}, {1, 2, 6, 3, 7}]/
      40 + A711[{4}, {5}, {1, 2, 6, 7, 3}]/120 + 
     A711[{4}, {5}, {1, 2, 7, 3, 6}]/40 - A711[{4}, {5}, {1, 2, 7, 6, 3}]/
      120 + A711[{4}, {5}, {1, 3, 2, 6, 7}]/120 - 
     A711[{4}, {5}, {1, 3, 2, 7, 6}]/120 - A711[{4}, {5}, {1, 3, 6, 2, 7}]/
      40 + A711[{4}, {5}, {1, 3, 7, 2, 6}]/40 + 
     A711[{4}, {5}, {1, 6, 2, 3, 7}]/40 + A711[{4}, {5}, {1, 6, 3, 2, 7}]/
      40 + A711[{4}, {6}, {1, 2, 3, 5, 7}]/120 - 
     A711[{4}, {6}, {1, 2, 3, 7, 5}]/120 - A711[{4}, {6}, {1, 2, 5, 3, 7}]/
      40 + A711[{4}, {6}, {1, 2, 5, 7, 3}]/120 + 
     A711[{4}, {6}, {1, 2, 7, 3, 5}]/40 - A711[{4}, {6}, {1, 2, 7, 5, 3}]/
      120 + A711[{4}, {6}, {1, 3, 2, 5, 7}]/120 - 
     A711[{4}, {6}, {1, 3, 2, 7, 5}]/120 - A711[{4}, {6}, {1, 3, 5, 2, 7}]/
      40 + A711[{4}, {6}, {1, 3, 7, 2, 5}]/40 + 
     A711[{4}, {6}, {1, 5, 2, 3, 7}]/40 + A711[{4}, {6}, {1, 5, 3, 2, 7}]/
      40 + A711[{5}, {6}, {1, 2, 3, 4, 7}]/120 - 
     A711[{5}, {6}, {1, 2, 3, 7, 4}]/120 - A711[{5}, {6}, {1, 2, 4, 3, 7}]/
      40 + A711[{5}, {6}, {1, 2, 4, 7, 3}]/120 + 
     A711[{5}, {6}, {1, 2, 7, 3, 4}]/40 - A711[{5}, {6}, {1, 2, 7, 4, 3}]/
      120 + A711[{5}, {6}, {1, 3, 2, 4, 7}]/120 - 
     A711[{5}, {6}, {1, 3, 2, 7, 4}]/120 - A711[{5}, {6}, {1, 3, 4, 2, 7}]/
      40 + A711[{5}, {6}, {1, 3, 7, 2, 4}]/40 + 
     A711[{5}, {6}, {1, 4, 2, 3, 7}]/40 + A711[{5}, {6}, {1, 4, 3, 2, 7}]/40
 
A711rep[10, 1] = A711[{1}, {2}, {3, 4, 5, 6, 7}]/72 - 
     A711[{1}, {2}, {3, 4, 5, 7, 6}]/72 + A711[{1}, {2}, {3, 4, 6, 5, 7}]/
      72 - A711[{1}, {2}, {3, 4, 7, 5, 6}]/72 + 
     A711[{1}, {2}, {3, 5, 4, 6, 7}]/72 - A711[{1}, {2}, {3, 5, 4, 7, 6}]/
      72 + A711[{1}, {2}, {3, 5, 6, 4, 7}]/72 - 
     A711[{1}, {2}, {3, 5, 7, 4, 6}]/72 - A711[{1}, {2}, {3, 6, 4, 5, 7}]/
      36 - A711[{1}, {2}, {3, 6, 5, 4, 7}]/36 + 
     A711[{1}, {3}, {2, 4, 5, 6, 7}]/72 - A711[{1}, {3}, {2, 4, 5, 7, 6}]/
      72 + A711[{1}, {3}, {2, 4, 6, 5, 7}]/72 - 
     A711[{1}, {3}, {2, 4, 7, 5, 6}]/72 + A711[{1}, {3}, {2, 5, 4, 6, 7}]/
      72 - A711[{1}, {3}, {2, 5, 4, 7, 6}]/72 + 
     A711[{1}, {3}, {2, 5, 6, 4, 7}]/72 - A711[{1}, {3}, {2, 5, 7, 4, 6}]/
      72 - A711[{1}, {3}, {2, 6, 4, 5, 7}]/36 - 
     A711[{1}, {3}, {2, 6, 5, 4, 7}]/36 - A711[{1}, {4}, {2, 3, 5, 6, 7}]/
      144 + A711[{1}, {4}, {2, 3, 5, 7, 6}]/144 - 
     A711[{1}, {4}, {2, 3, 6, 5, 7}]/72 - A711[{1}, {4}, {2, 3, 6, 7, 5}]/
      144 + A711[{1}, {4}, {2, 3, 7, 5, 6}]/72 + 
     A711[{1}, {4}, {2, 3, 7, 6, 5}]/144 - A711[{1}, {4}, {2, 5, 3, 6, 7}]/
      72 + A711[{1}, {4}, {2, 5, 3, 7, 6}]/72 - 
     A711[{1}, {4}, {2, 5, 6, 3, 7}]/48 + A711[{1}, {4}, {2, 5, 7, 3, 6}]/
      48 + A711[{1}, {4}, {2, 6, 3, 5, 7}]/48 + 
     A711[{1}, {4}, {2, 6, 5, 3, 7}]/48 - A711[{1}, {5}, {2, 3, 4, 6, 7}]/
      144 + A711[{1}, {5}, {2, 3, 4, 7, 6}]/144 - 
     A711[{1}, {5}, {2, 3, 6, 4, 7}]/72 - A711[{1}, {5}, {2, 3, 6, 7, 4}]/
      144 + A711[{1}, {5}, {2, 3, 7, 4, 6}]/72 + 
     A711[{1}, {5}, {2, 3, 7, 6, 4}]/144 - A711[{1}, {5}, {2, 4, 3, 6, 7}]/
      72 + A711[{1}, {5}, {2, 4, 3, 7, 6}]/72 - 
     A711[{1}, {5}, {2, 4, 6, 3, 7}]/48 + A711[{1}, {5}, {2, 4, 7, 3, 6}]/
      48 + A711[{1}, {5}, {2, 6, 3, 4, 7}]/48 + 
     A711[{1}, {5}, {2, 6, 4, 3, 7}]/48 + A711[{1}, {6}, {2, 3, 4, 5, 7}]/
      48 + A711[{1}, {6}, {2, 3, 5, 4, 7}]/48 - 
     A711[{1}, {6}, {2, 3, 7, 4, 5}]/48 - A711[{1}, {6}, {2, 3, 7, 5, 4}]/
      48 - A711[{1}, {6}, {2, 4, 3, 5, 7}]/144 + 
     A711[{1}, {6}, {2, 4, 3, 7, 5}]/144 - A711[{1}, {6}, {2, 4, 7, 3, 5}]/
      144 - A711[{1}, {6}, {2, 5, 3, 4, 7}]/144 - 
     A711[{1}, {7}, {2, 3, 4, 5, 6}]/48 - A711[{1}, {7}, {2, 3, 5, 4, 6}]/
      48 + A711[{1}, {7}, {2, 3, 6, 4, 5}]/48 + 
     A711[{1}, {7}, {2, 3, 6, 5, 4}]/48 + A711[{1}, {7}, {2, 4, 3, 5, 6}]/
      144 - A711[{1}, {7}, {2, 4, 3, 6, 5}]/144 + 
     A711[{1}, {7}, {2, 4, 6, 3, 5}]/144 + A711[{1}, {7}, {2, 5, 3, 4, 6}]/
      144 + A711[{2}, {3}, {1, 4, 5, 6, 7}]/72 - 
     A711[{2}, {3}, {1, 4, 5, 7, 6}]/72 + A711[{2}, {3}, {1, 4, 6, 5, 7}]/
      72 - A711[{2}, {3}, {1, 4, 7, 5, 6}]/72 + 
     A711[{2}, {3}, {1, 5, 4, 6, 7}]/72 - A711[{2}, {3}, {1, 5, 4, 7, 6}]/
      72 + A711[{2}, {3}, {1, 5, 6, 4, 7}]/72 - 
     A711[{2}, {3}, {1, 5, 7, 4, 6}]/72 - A711[{2}, {3}, {1, 6, 4, 5, 7}]/
      36 - A711[{2}, {3}, {1, 6, 5, 4, 7}]/36 - 
     A711[{2}, {4}, {1, 3, 5, 6, 7}]/144 + A711[{2}, {4}, {1, 3, 5, 7, 6}]/
      144 - A711[{2}, {4}, {1, 3, 6, 5, 7}]/72 - 
     A711[{2}, {4}, {1, 3, 6, 7, 5}]/144 + A711[{2}, {4}, {1, 3, 7, 5, 6}]/
      72 + A711[{2}, {4}, {1, 3, 7, 6, 5}]/144 - 
     A711[{2}, {4}, {1, 5, 3, 6, 7}]/72 + A711[{2}, {4}, {1, 5, 3, 7, 6}]/
      72 - A711[{2}, {4}, {1, 5, 6, 3, 7}]/48 + 
     A711[{2}, {4}, {1, 5, 7, 3, 6}]/48 + A711[{2}, {4}, {1, 6, 3, 5, 7}]/
      48 + A711[{2}, {4}, {1, 6, 5, 3, 7}]/48 - 
     A711[{2}, {5}, {1, 3, 4, 6, 7}]/144 + A711[{2}, {5}, {1, 3, 4, 7, 6}]/
      144 - A711[{2}, {5}, {1, 3, 6, 4, 7}]/72 - 
     A711[{2}, {5}, {1, 3, 6, 7, 4}]/144 + A711[{2}, {5}, {1, 3, 7, 4, 6}]/
      72 + A711[{2}, {5}, {1, 3, 7, 6, 4}]/144 - 
     A711[{2}, {5}, {1, 4, 3, 6, 7}]/72 + A711[{2}, {5}, {1, 4, 3, 7, 6}]/
      72 - A711[{2}, {5}, {1, 4, 6, 3, 7}]/48 + 
     A711[{2}, {5}, {1, 4, 7, 3, 6}]/48 + A711[{2}, {5}, {1, 6, 3, 4, 7}]/
      48 + A711[{2}, {5}, {1, 6, 4, 3, 7}]/48 + 
     A711[{2}, {6}, {1, 3, 4, 5, 7}]/48 + A711[{2}, {6}, {1, 3, 5, 4, 7}]/
      48 - A711[{2}, {6}, {1, 3, 7, 4, 5}]/48 - 
     A711[{2}, {6}, {1, 3, 7, 5, 4}]/48 - A711[{2}, {6}, {1, 4, 3, 5, 7}]/
      144 + A711[{2}, {6}, {1, 4, 3, 7, 5}]/144 - 
     A711[{2}, {6}, {1, 4, 7, 3, 5}]/144 - A711[{2}, {6}, {1, 5, 3, 4, 7}]/
      144 - A711[{2}, {7}, {1, 3, 4, 5, 6}]/48 - 
     A711[{2}, {7}, {1, 3, 5, 4, 6}]/48 + A711[{2}, {7}, {1, 3, 6, 4, 5}]/
      48 + A711[{2}, {7}, {1, 3, 6, 5, 4}]/48 + 
     A711[{2}, {7}, {1, 4, 3, 5, 6}]/144 - A711[{2}, {7}, {1, 4, 3, 6, 5}]/
      144 + A711[{2}, {7}, {1, 4, 6, 3, 5}]/144 + 
     A711[{2}, {7}, {1, 5, 3, 4, 6}]/144 - A711[{3}, {4}, {1, 2, 5, 6, 7}]/
      144 + A711[{3}, {4}, {1, 2, 5, 7, 6}]/144 - 
     A711[{3}, {4}, {1, 2, 6, 5, 7}]/72 - A711[{3}, {4}, {1, 2, 6, 7, 5}]/
      144 + A711[{3}, {4}, {1, 2, 7, 5, 6}]/72 + 
     A711[{3}, {4}, {1, 2, 7, 6, 5}]/144 - A711[{3}, {4}, {1, 5, 2, 6, 7}]/
      72 + A711[{3}, {4}, {1, 5, 2, 7, 6}]/72 - 
     A711[{3}, {4}, {1, 5, 6, 2, 7}]/48 + A711[{3}, {4}, {1, 5, 7, 2, 6}]/
      48 + A711[{3}, {4}, {1, 6, 2, 5, 7}]/48 + 
     A711[{3}, {4}, {1, 6, 5, 2, 7}]/48 - A711[{3}, {5}, {1, 2, 4, 6, 7}]/
      144 + A711[{3}, {5}, {1, 2, 4, 7, 6}]/144 - 
     A711[{3}, {5}, {1, 2, 6, 4, 7}]/72 - A711[{3}, {5}, {1, 2, 6, 7, 4}]/
      144 + A711[{3}, {5}, {1, 2, 7, 4, 6}]/72 + 
     A711[{3}, {5}, {1, 2, 7, 6, 4}]/144 - A711[{3}, {5}, {1, 4, 2, 6, 7}]/
      72 + A711[{3}, {5}, {1, 4, 2, 7, 6}]/72 - 
     A711[{3}, {5}, {1, 4, 6, 2, 7}]/48 + A711[{3}, {5}, {1, 4, 7, 2, 6}]/
      48 + A711[{3}, {5}, {1, 6, 2, 4, 7}]/48 + 
     A711[{3}, {5}, {1, 6, 4, 2, 7}]/48 + A711[{3}, {6}, {1, 2, 4, 5, 7}]/
      48 + A711[{3}, {6}, {1, 2, 5, 4, 7}]/48 - 
     A711[{3}, {6}, {1, 2, 7, 4, 5}]/48 - A711[{3}, {6}, {1, 2, 7, 5, 4}]/
      48 - A711[{3}, {6}, {1, 4, 2, 5, 7}]/144 + 
     A711[{3}, {6}, {1, 4, 2, 7, 5}]/144 - A711[{3}, {6}, {1, 4, 7, 2, 5}]/
      144 - A711[{3}, {6}, {1, 5, 2, 4, 7}]/144 - 
     A711[{3}, {7}, {1, 2, 4, 5, 6}]/48 - A711[{3}, {7}, {1, 2, 5, 4, 6}]/
      48 + A711[{3}, {7}, {1, 2, 6, 4, 5}]/48 + 
     A711[{3}, {7}, {1, 2, 6, 5, 4}]/48 + A711[{3}, {7}, {1, 4, 2, 5, 6}]/
      144 - A711[{3}, {7}, {1, 4, 2, 6, 5}]/144 + 
     A711[{3}, {7}, {1, 4, 6, 2, 5}]/144 + A711[{3}, {7}, {1, 5, 2, 4, 6}]/
      144 + A711[{4}, {5}, {1, 2, 3, 6, 7}]/36 - 
     A711[{4}, {5}, {1, 2, 3, 7, 6}]/36 + A711[{4}, {5}, {1, 2, 6, 3, 7}]/
      18 + A711[{4}, {5}, {1, 2, 6, 7, 3}]/36 - 
     A711[{4}, {5}, {1, 2, 7, 3, 6}]/18 - A711[{4}, {5}, {1, 2, 7, 6, 3}]/
      36 + A711[{4}, {5}, {1, 3, 2, 6, 7}]/36 - 
     A711[{4}, {5}, {1, 3, 2, 7, 6}]/36 + A711[{4}, {5}, {1, 3, 6, 2, 7}]/
      18 - A711[{4}, {5}, {1, 3, 7, 2, 6}]/18 - 
     A711[{4}, {5}, {1, 6, 2, 3, 7}]/18 - A711[{4}, {5}, {1, 6, 3, 2, 7}]/
      18 - A711[{4}, {6}, {1, 2, 3, 5, 7}]/72 + 
     A711[{4}, {6}, {1, 2, 3, 7, 5}]/72 - A711[{4}, {6}, {1, 2, 5, 3, 7}]/
      36 - A711[{4}, {6}, {1, 2, 5, 7, 3}]/72 + 
     A711[{4}, {6}, {1, 2, 7, 3, 5}]/36 + A711[{4}, {6}, {1, 2, 7, 5, 3}]/
      72 - A711[{4}, {6}, {1, 3, 2, 5, 7}]/72 + 
     A711[{4}, {6}, {1, 3, 2, 7, 5}]/72 - A711[{4}, {6}, {1, 3, 5, 2, 7}]/
      36 + A711[{4}, {6}, {1, 3, 7, 2, 5}]/36 + 
     A711[{4}, {6}, {1, 5, 2, 3, 7}]/36 + A711[{4}, {6}, {1, 5, 3, 2, 7}]/
      36 + A711[{4}, {7}, {1, 2, 3, 5, 6}]/72 - 
     A711[{4}, {7}, {1, 2, 3, 6, 5}]/72 + A711[{4}, {7}, {1, 2, 5, 3, 6}]/
      36 + A711[{4}, {7}, {1, 2, 5, 6, 3}]/72 - 
     A711[{4}, {7}, {1, 2, 6, 3, 5}]/36 - A711[{4}, {7}, {1, 2, 6, 5, 3}]/
      72 + A711[{4}, {7}, {1, 3, 2, 5, 6}]/72 - 
     A711[{4}, {7}, {1, 3, 2, 6, 5}]/72 + A711[{4}, {7}, {1, 3, 5, 2, 6}]/
      36 - A711[{4}, {7}, {1, 3, 6, 2, 5}]/36 - 
     A711[{4}, {7}, {1, 5, 2, 3, 6}]/36 - A711[{4}, {7}, {1, 5, 3, 2, 6}]/
      36 - A711[{5}, {6}, {1, 2, 3, 4, 7}]/72 + 
     A711[{5}, {6}, {1, 2, 3, 7, 4}]/72 - A711[{5}, {6}, {1, 2, 4, 3, 7}]/
      36 - A711[{5}, {6}, {1, 2, 4, 7, 3}]/72 + 
     A711[{5}, {6}, {1, 2, 7, 3, 4}]/36 + A711[{5}, {6}, {1, 2, 7, 4, 3}]/
      72 - A711[{5}, {6}, {1, 3, 2, 4, 7}]/72 + 
     A711[{5}, {6}, {1, 3, 2, 7, 4}]/72 - A711[{5}, {6}, {1, 3, 4, 2, 7}]/
      36 + A711[{5}, {6}, {1, 3, 7, 2, 4}]/36 + 
     A711[{5}, {6}, {1, 4, 2, 3, 7}]/36 + A711[{5}, {6}, {1, 4, 3, 2, 7}]/
      36 + A711[{5}, {7}, {1, 2, 3, 4, 6}]/72 - 
     A711[{5}, {7}, {1, 2, 3, 6, 4}]/72 + A711[{5}, {7}, {1, 2, 4, 3, 6}]/
      36 + A711[{5}, {7}, {1, 2, 4, 6, 3}]/72 - 
     A711[{5}, {7}, {1, 2, 6, 3, 4}]/36 - A711[{5}, {7}, {1, 2, 6, 4, 3}]/
      72 + A711[{5}, {7}, {1, 3, 2, 4, 6}]/72 - 
     A711[{5}, {7}, {1, 3, 2, 6, 4}]/72 + A711[{5}, {7}, {1, 3, 4, 2, 6}]/
      36 - A711[{5}, {7}, {1, 3, 6, 2, 4}]/36 - 
     A711[{5}, {7}, {1, 4, 2, 3, 6}]/36 - A711[{5}, {7}, {1, 4, 3, 2, 6}]/36
 
A711rep[10, 2] = A711[{1}, {2}, {3, 4, 5, 6, 7}]/72 - 
     A711[{1}, {2}, {3, 4, 5, 7, 6}]/72 - A711[{1}, {2}, {3, 4, 6, 5, 7}]/
      72 + A711[{1}, {2}, {3, 4, 6, 7, 5}]/36 + 
     A711[{1}, {2}, {3, 4, 7, 5, 6}]/72 - A711[{1}, {2}, {3, 4, 7, 6, 5}]/
      36 + A711[{1}, {2}, {3, 5, 4, 6, 7}]/72 - 
     A711[{1}, {2}, {3, 5, 4, 7, 6}]/72 - A711[{1}, {2}, {3, 5, 6, 4, 7}]/
      72 + A711[{1}, {2}, {3, 5, 7, 4, 6}]/72 + 
     A711[{1}, {3}, {2, 4, 5, 6, 7}]/72 - A711[{1}, {3}, {2, 4, 5, 7, 6}]/
      72 - A711[{1}, {3}, {2, 4, 6, 5, 7}]/72 + 
     A711[{1}, {3}, {2, 4, 6, 7, 5}]/36 + A711[{1}, {3}, {2, 4, 7, 5, 6}]/
      72 - A711[{1}, {3}, {2, 4, 7, 6, 5}]/36 + 
     A711[{1}, {3}, {2, 5, 4, 6, 7}]/72 - A711[{1}, {3}, {2, 5, 4, 7, 6}]/
      72 - A711[{1}, {3}, {2, 5, 6, 4, 7}]/72 + 
     A711[{1}, {3}, {2, 5, 7, 4, 6}]/72 - A711[{1}, {4}, {2, 3, 5, 6, 7}]/
      48 + A711[{1}, {4}, {2, 3, 5, 7, 6}]/48 + 
     A711[{1}, {4}, {2, 3, 6, 5, 7}]/72 - A711[{1}, {4}, {2, 3, 6, 7, 5}]/
      48 - A711[{1}, {4}, {2, 3, 7, 5, 6}]/72 + 
     A711[{1}, {4}, {2, 3, 7, 6, 5}]/48 - A711[{1}, {4}, {2, 5, 3, 6, 7}]/
      72 + A711[{1}, {4}, {2, 5, 3, 7, 6}]/72 + 
     A711[{1}, {4}, {2, 5, 6, 3, 7}]/144 - A711[{1}, {4}, {2, 5, 7, 3, 6}]/
      144 - A711[{1}, {4}, {2, 6, 3, 5, 7}]/144 - 
     A711[{1}, {4}, {2, 6, 5, 3, 7}]/144 - A711[{1}, {5}, {2, 3, 4, 6, 7}]/
      48 + A711[{1}, {5}, {2, 3, 4, 7, 6}]/48 + 
     A711[{1}, {5}, {2, 3, 6, 4, 7}]/72 - A711[{1}, {5}, {2, 3, 6, 7, 4}]/
      48 - A711[{1}, {5}, {2, 3, 7, 4, 6}]/72 + 
     A711[{1}, {5}, {2, 3, 7, 6, 4}]/48 - A711[{1}, {5}, {2, 4, 3, 6, 7}]/
      72 + A711[{1}, {5}, {2, 4, 3, 7, 6}]/72 + 
     A711[{1}, {5}, {2, 4, 6, 3, 7}]/144 - A711[{1}, {5}, {2, 4, 7, 3, 6}]/
      144 - A711[{1}, {5}, {2, 6, 3, 4, 7}]/144 - 
     A711[{1}, {5}, {2, 6, 4, 3, 7}]/144 + A711[{1}, {6}, {2, 3, 4, 5, 7}]/
      144 + A711[{1}, {6}, {2, 3, 5, 4, 7}]/144 - 
     A711[{1}, {6}, {2, 3, 7, 4, 5}]/144 - A711[{1}, {6}, {2, 3, 7, 5, 4}]/
      144 + A711[{1}, {6}, {2, 4, 3, 5, 7}]/48 - 
     A711[{1}, {6}, {2, 4, 3, 7, 5}]/48 + A711[{1}, {6}, {2, 4, 7, 3, 5}]/
      48 + A711[{1}, {6}, {2, 5, 3, 4, 7}]/48 - 
     A711[{1}, {7}, {2, 3, 4, 5, 6}]/144 - A711[{1}, {7}, {2, 3, 5, 4, 6}]/
      144 + A711[{1}, {7}, {2, 3, 6, 4, 5}]/144 + 
     A711[{1}, {7}, {2, 3, 6, 5, 4}]/144 - A711[{1}, {7}, {2, 4, 3, 5, 6}]/
      48 + A711[{1}, {7}, {2, 4, 3, 6, 5}]/48 - 
     A711[{1}, {7}, {2, 4, 6, 3, 5}]/48 - A711[{1}, {7}, {2, 5, 3, 4, 6}]/
      48 + A711[{2}, {3}, {1, 4, 5, 6, 7}]/72 - 
     A711[{2}, {3}, {1, 4, 5, 7, 6}]/72 - A711[{2}, {3}, {1, 4, 6, 5, 7}]/
      72 + A711[{2}, {3}, {1, 4, 6, 7, 5}]/36 + 
     A711[{2}, {3}, {1, 4, 7, 5, 6}]/72 - A711[{2}, {3}, {1, 4, 7, 6, 5}]/
      36 + A711[{2}, {3}, {1, 5, 4, 6, 7}]/72 - 
     A711[{2}, {3}, {1, 5, 4, 7, 6}]/72 - A711[{2}, {3}, {1, 5, 6, 4, 7}]/
      72 + A711[{2}, {3}, {1, 5, 7, 4, 6}]/72 - 
     A711[{2}, {4}, {1, 3, 5, 6, 7}]/48 + A711[{2}, {4}, {1, 3, 5, 7, 6}]/
      48 + A711[{2}, {4}, {1, 3, 6, 5, 7}]/72 - 
     A711[{2}, {4}, {1, 3, 6, 7, 5}]/48 - A711[{2}, {4}, {1, 3, 7, 5, 6}]/
      72 + A711[{2}, {4}, {1, 3, 7, 6, 5}]/48 - 
     A711[{2}, {4}, {1, 5, 3, 6, 7}]/72 + A711[{2}, {4}, {1, 5, 3, 7, 6}]/
      72 + A711[{2}, {4}, {1, 5, 6, 3, 7}]/144 - 
     A711[{2}, {4}, {1, 5, 7, 3, 6}]/144 - A711[{2}, {4}, {1, 6, 3, 5, 7}]/
      144 - A711[{2}, {4}, {1, 6, 5, 3, 7}]/144 - 
     A711[{2}, {5}, {1, 3, 4, 6, 7}]/48 + A711[{2}, {5}, {1, 3, 4, 7, 6}]/
      48 + A711[{2}, {5}, {1, 3, 6, 4, 7}]/72 - 
     A711[{2}, {5}, {1, 3, 6, 7, 4}]/48 - A711[{2}, {5}, {1, 3, 7, 4, 6}]/
      72 + A711[{2}, {5}, {1, 3, 7, 6, 4}]/48 - 
     A711[{2}, {5}, {1, 4, 3, 6, 7}]/72 + A711[{2}, {5}, {1, 4, 3, 7, 6}]/
      72 + A711[{2}, {5}, {1, 4, 6, 3, 7}]/144 - 
     A711[{2}, {5}, {1, 4, 7, 3, 6}]/144 - A711[{2}, {5}, {1, 6, 3, 4, 7}]/
      144 - A711[{2}, {5}, {1, 6, 4, 3, 7}]/144 + 
     A711[{2}, {6}, {1, 3, 4, 5, 7}]/144 + A711[{2}, {6}, {1, 3, 5, 4, 7}]/
      144 - A711[{2}, {6}, {1, 3, 7, 4, 5}]/144 - 
     A711[{2}, {6}, {1, 3, 7, 5, 4}]/144 + A711[{2}, {6}, {1, 4, 3, 5, 7}]/
      48 - A711[{2}, {6}, {1, 4, 3, 7, 5}]/48 + 
     A711[{2}, {6}, {1, 4, 7, 3, 5}]/48 + A711[{2}, {6}, {1, 5, 3, 4, 7}]/
      48 - A711[{2}, {7}, {1, 3, 4, 5, 6}]/144 - 
     A711[{2}, {7}, {1, 3, 5, 4, 6}]/144 + A711[{2}, {7}, {1, 3, 6, 4, 5}]/
      144 + A711[{2}, {7}, {1, 3, 6, 5, 4}]/144 - 
     A711[{2}, {7}, {1, 4, 3, 5, 6}]/48 + A711[{2}, {7}, {1, 4, 3, 6, 5}]/
      48 - A711[{2}, {7}, {1, 4, 6, 3, 5}]/48 - 
     A711[{2}, {7}, {1, 5, 3, 4, 6}]/48 - A711[{3}, {4}, {1, 2, 5, 6, 7}]/
      48 + A711[{3}, {4}, {1, 2, 5, 7, 6}]/48 + 
     A711[{3}, {4}, {1, 2, 6, 5, 7}]/72 - A711[{3}, {4}, {1, 2, 6, 7, 5}]/
      48 - A711[{3}, {4}, {1, 2, 7, 5, 6}]/72 + 
     A711[{3}, {4}, {1, 2, 7, 6, 5}]/48 - A711[{3}, {4}, {1, 5, 2, 6, 7}]/
      72 + A711[{3}, {4}, {1, 5, 2, 7, 6}]/72 + 
     A711[{3}, {4}, {1, 5, 6, 2, 7}]/144 - A711[{3}, {4}, {1, 5, 7, 2, 6}]/
      144 - A711[{3}, {4}, {1, 6, 2, 5, 7}]/144 - 
     A711[{3}, {4}, {1, 6, 5, 2, 7}]/144 - A711[{3}, {5}, {1, 2, 4, 6, 7}]/
      48 + A711[{3}, {5}, {1, 2, 4, 7, 6}]/48 + 
     A711[{3}, {5}, {1, 2, 6, 4, 7}]/72 - A711[{3}, {5}, {1, 2, 6, 7, 4}]/
      48 - A711[{3}, {5}, {1, 2, 7, 4, 6}]/72 + 
     A711[{3}, {5}, {1, 2, 7, 6, 4}]/48 - A711[{3}, {5}, {1, 4, 2, 6, 7}]/
      72 + A711[{3}, {5}, {1, 4, 2, 7, 6}]/72 + 
     A711[{3}, {5}, {1, 4, 6, 2, 7}]/144 - A711[{3}, {5}, {1, 4, 7, 2, 6}]/
      144 - A711[{3}, {5}, {1, 6, 2, 4, 7}]/144 - 
     A711[{3}, {5}, {1, 6, 4, 2, 7}]/144 + A711[{3}, {6}, {1, 2, 4, 5, 7}]/
      144 + A711[{3}, {6}, {1, 2, 5, 4, 7}]/144 - 
     A711[{3}, {6}, {1, 2, 7, 4, 5}]/144 - A711[{3}, {6}, {1, 2, 7, 5, 4}]/
      144 + A711[{3}, {6}, {1, 4, 2, 5, 7}]/48 - 
     A711[{3}, {6}, {1, 4, 2, 7, 5}]/48 + A711[{3}, {6}, {1, 4, 7, 2, 5}]/
      48 + A711[{3}, {6}, {1, 5, 2, 4, 7}]/48 - 
     A711[{3}, {7}, {1, 2, 4, 5, 6}]/144 - A711[{3}, {7}, {1, 2, 5, 4, 6}]/
      144 + A711[{3}, {7}, {1, 2, 6, 4, 5}]/144 + 
     A711[{3}, {7}, {1, 2, 6, 5, 4}]/144 - A711[{3}, {7}, {1, 4, 2, 5, 6}]/
      48 + A711[{3}, {7}, {1, 4, 2, 6, 5}]/48 - 
     A711[{3}, {7}, {1, 4, 6, 2, 5}]/48 - A711[{3}, {7}, {1, 5, 2, 4, 6}]/
      48 + A711[{4}, {5}, {1, 2, 3, 6, 7}]/18 - 
     A711[{4}, {5}, {1, 2, 3, 7, 6}]/18 - A711[{4}, {5}, {1, 2, 6, 3, 7}]/
      36 + A711[{4}, {5}, {1, 2, 6, 7, 3}]/18 + 
     A711[{4}, {5}, {1, 2, 7, 3, 6}]/36 - A711[{4}, {5}, {1, 2, 7, 6, 3}]/
      18 + A711[{4}, {5}, {1, 3, 2, 6, 7}]/18 - 
     A711[{4}, {5}, {1, 3, 2, 7, 6}]/18 - A711[{4}, {5}, {1, 3, 6, 2, 7}]/
      36 + A711[{4}, {5}, {1, 3, 7, 2, 6}]/36 + 
     A711[{4}, {5}, {1, 6, 2, 3, 7}]/36 + A711[{4}, {5}, {1, 6, 3, 2, 7}]/
      36 - A711[{4}, {6}, {1, 2, 3, 5, 7}]/36 + 
     A711[{4}, {6}, {1, 2, 3, 7, 5}]/36 + A711[{4}, {6}, {1, 2, 5, 3, 7}]/
      72 - A711[{4}, {6}, {1, 2, 5, 7, 3}]/36 - 
     A711[{4}, {6}, {1, 2, 7, 3, 5}]/72 + A711[{4}, {6}, {1, 2, 7, 5, 3}]/
      36 - A711[{4}, {6}, {1, 3, 2, 5, 7}]/36 + 
     A711[{4}, {6}, {1, 3, 2, 7, 5}]/36 + A711[{4}, {6}, {1, 3, 5, 2, 7}]/
      72 - A711[{4}, {6}, {1, 3, 7, 2, 5}]/72 - 
     A711[{4}, {6}, {1, 5, 2, 3, 7}]/72 - A711[{4}, {6}, {1, 5, 3, 2, 7}]/
      72 + A711[{4}, {7}, {1, 2, 3, 5, 6}]/36 - 
     A711[{4}, {7}, {1, 2, 3, 6, 5}]/36 - A711[{4}, {7}, {1, 2, 5, 3, 6}]/
      72 + A711[{4}, {7}, {1, 2, 5, 6, 3}]/36 + 
     A711[{4}, {7}, {1, 2, 6, 3, 5}]/72 - A711[{4}, {7}, {1, 2, 6, 5, 3}]/
      36 + A711[{4}, {7}, {1, 3, 2, 5, 6}]/36 - 
     A711[{4}, {7}, {1, 3, 2, 6, 5}]/36 - A711[{4}, {7}, {1, 3, 5, 2, 6}]/
      72 + A711[{4}, {7}, {1, 3, 6, 2, 5}]/72 + 
     A711[{4}, {7}, {1, 5, 2, 3, 6}]/72 + A711[{4}, {7}, {1, 5, 3, 2, 6}]/
      72 - A711[{5}, {6}, {1, 2, 3, 4, 7}]/36 + 
     A711[{5}, {6}, {1, 2, 3, 7, 4}]/36 + A711[{5}, {6}, {1, 2, 4, 3, 7}]/
      72 - A711[{5}, {6}, {1, 2, 4, 7, 3}]/36 - 
     A711[{5}, {6}, {1, 2, 7, 3, 4}]/72 + A711[{5}, {6}, {1, 2, 7, 4, 3}]/
      36 - A711[{5}, {6}, {1, 3, 2, 4, 7}]/36 + 
     A711[{5}, {6}, {1, 3, 2, 7, 4}]/36 + A711[{5}, {6}, {1, 3, 4, 2, 7}]/
      72 - A711[{5}, {6}, {1, 3, 7, 2, 4}]/72 - 
     A711[{5}, {6}, {1, 4, 2, 3, 7}]/72 - A711[{5}, {6}, {1, 4, 3, 2, 7}]/
      72 + A711[{5}, {7}, {1, 2, 3, 4, 6}]/36 - 
     A711[{5}, {7}, {1, 2, 3, 6, 4}]/36 - A711[{5}, {7}, {1, 2, 4, 3, 6}]/
      72 + A711[{5}, {7}, {1, 2, 4, 6, 3}]/36 + 
     A711[{5}, {7}, {1, 2, 6, 3, 4}]/72 - A711[{5}, {7}, {1, 2, 6, 4, 3}]/
      36 + A711[{5}, {7}, {1, 3, 2, 4, 6}]/36 - 
     A711[{5}, {7}, {1, 3, 2, 6, 4}]/36 - A711[{5}, {7}, {1, 3, 4, 2, 6}]/
      72 + A711[{5}, {7}, {1, 3, 6, 2, 4}]/72 + 
     A711[{5}, {7}, {1, 4, 2, 3, 6}]/72 + A711[{5}, {7}, {1, 4, 3, 2, 6}]/72
A712rep[4, 1] = A712[{1}, {2, 3}, {4, 5, 6, 7}]/84 - 
     A712[{1}, {2, 3}, {4, 5, 7, 6}]/84 + A712[{1}, {2, 4}, {3, 5, 6, 7}]/
      84 - A712[{1}, {2, 4}, {3, 5, 7, 6}]/84 + 
     A712[{1}, {2, 5}, {3, 4, 6, 7}]/84 - A712[{1}, {2, 5}, {3, 4, 7, 6}]/
      84 + A712[{1}, {3, 4}, {2, 5, 6, 7}]/84 - 
     A712[{1}, {3, 4}, {2, 5, 7, 6}]/84 + A712[{1}, {3, 5}, {2, 4, 6, 7}]/
      84 - A712[{1}, {3, 5}, {2, 4, 7, 6}]/84 + 
     A712[{1}, {4, 5}, {2, 3, 6, 7}]/84 - A712[{1}, {4, 5}, {2, 3, 7, 6}]/
      84 + A712[{2}, {1, 3}, {4, 5, 6, 7}]/84 - 
     A712[{2}, {1, 3}, {4, 5, 7, 6}]/84 + A712[{2}, {1, 4}, {3, 5, 6, 7}]/
      84 - A712[{2}, {1, 4}, {3, 5, 7, 6}]/84 + 
     A712[{2}, {1, 5}, {3, 4, 6, 7}]/84 - A712[{2}, {1, 5}, {3, 4, 7, 6}]/
      84 + A712[{2}, {3, 4}, {1, 5, 6, 7}]/84 - 
     A712[{2}, {3, 4}, {1, 5, 7, 6}]/84 + A712[{2}, {3, 5}, {1, 4, 6, 7}]/
      84 - A712[{2}, {3, 5}, {1, 4, 7, 6}]/84 + 
     A712[{2}, {4, 5}, {1, 3, 6, 7}]/84 - A712[{2}, {4, 5}, {1, 3, 7, 6}]/
      84 + A712[{3}, {1, 2}, {4, 5, 6, 7}]/84 - 
     A712[{3}, {1, 2}, {4, 5, 7, 6}]/84 + A712[{3}, {1, 4}, {2, 5, 6, 7}]/
      84 - A712[{3}, {1, 4}, {2, 5, 7, 6}]/84 + 
     A712[{3}, {1, 5}, {2, 4, 6, 7}]/84 - A712[{3}, {1, 5}, {2, 4, 7, 6}]/
      84 + A712[{3}, {2, 4}, {1, 5, 6, 7}]/84 - 
     A712[{3}, {2, 4}, {1, 5, 7, 6}]/84 + A712[{3}, {2, 5}, {1, 4, 6, 7}]/
      84 - A712[{3}, {2, 5}, {1, 4, 7, 6}]/84 + 
     A712[{3}, {4, 5}, {1, 2, 6, 7}]/84 - A712[{3}, {4, 5}, {1, 2, 7, 6}]/
      84 + A712[{4}, {1, 2}, {3, 5, 6, 7}]/84 - 
     A712[{4}, {1, 2}, {3, 5, 7, 6}]/84 + A712[{4}, {1, 3}, {2, 5, 6, 7}]/
      84 - A712[{4}, {1, 3}, {2, 5, 7, 6}]/84 + 
     A712[{4}, {1, 5}, {2, 3, 6, 7}]/84 - A712[{4}, {1, 5}, {2, 3, 7, 6}]/
      84 + A712[{4}, {2, 3}, {1, 5, 6, 7}]/84 - 
     A712[{4}, {2, 3}, {1, 5, 7, 6}]/84 + A712[{4}, {2, 5}, {1, 3, 6, 7}]/
      84 - A712[{4}, {2, 5}, {1, 3, 7, 6}]/84 + 
     A712[{4}, {3, 5}, {1, 2, 6, 7}]/84 - A712[{4}, {3, 5}, {1, 2, 7, 6}]/
      84 + A712[{5}, {1, 2}, {3, 4, 6, 7}]/84 - 
     A712[{5}, {1, 2}, {3, 4, 7, 6}]/84 + A712[{5}, {1, 3}, {2, 4, 6, 7}]/
      84 - A712[{5}, {1, 3}, {2, 4, 7, 6}]/84 + 
     A712[{5}, {1, 4}, {2, 3, 6, 7}]/84 - A712[{5}, {1, 4}, {2, 3, 7, 6}]/
      84 + A712[{5}, {2, 3}, {1, 4, 6, 7}]/84 - 
     A712[{5}, {2, 3}, {1, 4, 7, 6}]/84 + A712[{5}, {2, 4}, {1, 3, 6, 7}]/
      84 - A712[{5}, {2, 4}, {1, 3, 7, 6}]/84 + 
     A712[{5}, {3, 4}, {1, 2, 6, 7}]/84 - A712[{5}, {3, 4}, {1, 2, 7, 6}]/84
 
A712rep[6, 1] = A712[{1}, {2, 3}, {4, 5, 6, 7}]/36 + 
     A712[{1}, {2, 3}, {4, 6, 5, 7}]/36 + A712[{1}, {2, 4}, {3, 5, 6, 7}]/
      36 + A712[{1}, {2, 4}, {3, 6, 5, 7}]/36 + 
     A712[{1}, {3, 4}, {2, 5, 6, 7}]/36 + A712[{1}, {3, 4}, {2, 6, 5, 7}]/
      36 + A712[{2}, {1, 3}, {4, 5, 6, 7}]/36 + 
     A712[{2}, {1, 3}, {4, 6, 5, 7}]/36 + A712[{2}, {1, 4}, {3, 5, 6, 7}]/
      36 + A712[{2}, {1, 4}, {3, 6, 5, 7}]/36 + 
     A712[{2}, {3, 4}, {1, 5, 6, 7}]/36 + A712[{2}, {3, 4}, {1, 6, 5, 7}]/
      36 + A712[{3}, {1, 2}, {4, 5, 6, 7}]/36 + 
     A712[{3}, {1, 2}, {4, 6, 5, 7}]/36 + A712[{3}, {1, 4}, {2, 5, 6, 7}]/
      36 + A712[{3}, {1, 4}, {2, 6, 5, 7}]/36 + 
     A712[{3}, {2, 4}, {1, 5, 6, 7}]/36 + A712[{3}, {2, 4}, {1, 6, 5, 7}]/
      36 + A712[{4}, {1, 2}, {3, 5, 6, 7}]/36 + 
     A712[{4}, {1, 2}, {3, 6, 5, 7}]/36 + A712[{4}, {1, 3}, {2, 5, 6, 7}]/
      36 + A712[{4}, {1, 3}, {2, 6, 5, 7}]/36 + 
     A712[{4}, {2, 3}, {1, 5, 6, 7}]/36 + A712[{4}, {2, 3}, {1, 6, 5, 7}]/
      36 - A712[{5}, {1, 2}, {3, 4, 6, 7}]/36 + 
     A712[{5}, {1, 2}, {3, 4, 7, 6}]/36 - A712[{5}, {1, 3}, {2, 4, 6, 7}]/
      36 + A712[{5}, {1, 3}, {2, 4, 7, 6}]/36 - 
     A712[{5}, {1, 4}, {2, 3, 6, 7}]/36 + A712[{5}, {1, 4}, {2, 3, 7, 6}]/
      36 - A712[{5}, {2, 3}, {1, 4, 6, 7}]/36 + 
     A712[{5}, {2, 3}, {1, 4, 7, 6}]/36 - A712[{5}, {2, 4}, {1, 3, 6, 7}]/
      36 + A712[{5}, {2, 4}, {1, 3, 7, 6}]/36 - 
     A712[{5}, {3, 4}, {1, 2, 6, 7}]/36 + A712[{5}, {3, 4}, {1, 2, 7, 6}]/
      36 - A712[{6}, {1, 2}, {3, 4, 5, 7}]/36 + 
     A712[{6}, {1, 2}, {3, 4, 7, 5}]/36 - A712[{6}, {1, 3}, {2, 4, 5, 7}]/
      36 + A712[{6}, {1, 3}, {2, 4, 7, 5}]/36 - 
     A712[{6}, {1, 4}, {2, 3, 5, 7}]/36 + A712[{6}, {1, 4}, {2, 3, 7, 5}]/
      36 - A712[{6}, {2, 3}, {1, 4, 5, 7}]/36 + 
     A712[{6}, {2, 3}, {1, 4, 7, 5}]/36 - A712[{6}, {2, 4}, {1, 3, 5, 7}]/
      36 + A712[{6}, {2, 4}, {1, 3, 7, 5}]/36 - 
     A712[{6}, {3, 4}, {1, 2, 5, 7}]/36 + A712[{6}, {3, 4}, {1, 2, 7, 5}]/36
 
A712rep[6, 2] = A712[{1}, {2, 3}, {4, 5, 6, 7}]/72 + 
     A712[{1}, {2, 3}, {4, 6, 5, 7}]/72 + A712[{1}, {2, 4}, {3, 5, 6, 7}]/
      72 + A712[{1}, {2, 4}, {3, 6, 5, 7}]/72 - 
     A712[{1}, {2, 5}, {3, 4, 6, 7}]/72 + A712[{1}, {2, 5}, {3, 4, 7, 6}]/
      72 - A712[{1}, {2, 6}, {3, 4, 5, 7}]/72 + 
     A712[{1}, {2, 6}, {3, 4, 7, 5}]/72 + A712[{1}, {3, 4}, {2, 5, 6, 7}]/
      72 + A712[{1}, {3, 4}, {2, 6, 5, 7}]/72 - 
     A712[{1}, {3, 5}, {2, 4, 6, 7}]/72 + A712[{1}, {3, 5}, {2, 4, 7, 6}]/
      72 - A712[{1}, {3, 6}, {2, 4, 5, 7}]/72 + 
     A712[{1}, {3, 6}, {2, 4, 7, 5}]/72 - A712[{1}, {4, 5}, {2, 3, 6, 7}]/
      72 + A712[{1}, {4, 5}, {2, 3, 7, 6}]/72 - 
     A712[{1}, {4, 6}, {2, 3, 5, 7}]/72 + A712[{1}, {4, 6}, {2, 3, 7, 5}]/
      72 + A712[{2}, {1, 3}, {4, 5, 6, 7}]/72 + 
     A712[{2}, {1, 3}, {4, 6, 5, 7}]/72 + A712[{2}, {1, 4}, {3, 5, 6, 7}]/
      72 + A712[{2}, {1, 4}, {3, 6, 5, 7}]/72 - 
     A712[{2}, {1, 5}, {3, 4, 6, 7}]/72 + A712[{2}, {1, 5}, {3, 4, 7, 6}]/
      72 - A712[{2}, {1, 6}, {3, 4, 5, 7}]/72 + 
     A712[{2}, {1, 6}, {3, 4, 7, 5}]/72 + A712[{2}, {3, 4}, {1, 5, 6, 7}]/
      72 + A712[{2}, {3, 4}, {1, 6, 5, 7}]/72 - 
     A712[{2}, {3, 5}, {1, 4, 6, 7}]/72 + A712[{2}, {3, 5}, {1, 4, 7, 6}]/
      72 - A712[{2}, {3, 6}, {1, 4, 5, 7}]/72 + 
     A712[{2}, {3, 6}, {1, 4, 7, 5}]/72 - A712[{2}, {4, 5}, {1, 3, 6, 7}]/
      72 + A712[{2}, {4, 5}, {1, 3, 7, 6}]/72 - 
     A712[{2}, {4, 6}, {1, 3, 5, 7}]/72 + A712[{2}, {4, 6}, {1, 3, 7, 5}]/
      72 + A712[{3}, {1, 2}, {4, 5, 6, 7}]/72 + 
     A712[{3}, {1, 2}, {4, 6, 5, 7}]/72 + A712[{3}, {1, 4}, {2, 5, 6, 7}]/
      72 + A712[{3}, {1, 4}, {2, 6, 5, 7}]/72 - 
     A712[{3}, {1, 5}, {2, 4, 6, 7}]/72 + A712[{3}, {1, 5}, {2, 4, 7, 6}]/
      72 - A712[{3}, {1, 6}, {2, 4, 5, 7}]/72 + 
     A712[{3}, {1, 6}, {2, 4, 7, 5}]/72 + A712[{3}, {2, 4}, {1, 5, 6, 7}]/
      72 + A712[{3}, {2, 4}, {1, 6, 5, 7}]/72 - 
     A712[{3}, {2, 5}, {1, 4, 6, 7}]/72 + A712[{3}, {2, 5}, {1, 4, 7, 6}]/
      72 - A712[{3}, {2, 6}, {1, 4, 5, 7}]/72 + 
     A712[{3}, {2, 6}, {1, 4, 7, 5}]/72 - A712[{3}, {4, 5}, {1, 2, 6, 7}]/
      72 + A712[{3}, {4, 5}, {1, 2, 7, 6}]/72 - 
     A712[{3}, {4, 6}, {1, 2, 5, 7}]/72 + A712[{3}, {4, 6}, {1, 2, 7, 5}]/
      72 + A712[{4}, {1, 2}, {3, 5, 6, 7}]/72 + 
     A712[{4}, {1, 2}, {3, 6, 5, 7}]/72 + A712[{4}, {1, 3}, {2, 5, 6, 7}]/
      72 + A712[{4}, {1, 3}, {2, 6, 5, 7}]/72 - 
     A712[{4}, {1, 5}, {2, 3, 6, 7}]/72 + A712[{4}, {1, 5}, {2, 3, 7, 6}]/
      72 - A712[{4}, {1, 6}, {2, 3, 5, 7}]/72 + 
     A712[{4}, {1, 6}, {2, 3, 7, 5}]/72 + A712[{4}, {2, 3}, {1, 5, 6, 7}]/
      72 + A712[{4}, {2, 3}, {1, 6, 5, 7}]/72 - 
     A712[{4}, {2, 5}, {1, 3, 6, 7}]/72 + A712[{4}, {2, 5}, {1, 3, 7, 6}]/
      72 - A712[{4}, {2, 6}, {1, 3, 5, 7}]/72 + 
     A712[{4}, {2, 6}, {1, 3, 7, 5}]/72 - A712[{4}, {3, 5}, {1, 2, 6, 7}]/
      72 + A712[{4}, {3, 5}, {1, 2, 7, 6}]/72 - 
     A712[{4}, {3, 6}, {1, 2, 5, 7}]/72 + A712[{4}, {3, 6}, {1, 2, 7, 5}]/
      72 + A712[{5}, {1, 2}, {3, 4, 6, 7}]/72 - 
     A712[{5}, {1, 2}, {3, 4, 7, 6}]/72 + A712[{5}, {1, 3}, {2, 4, 6, 7}]/
      72 - A712[{5}, {1, 3}, {2, 4, 7, 6}]/72 + 
     A712[{5}, {1, 4}, {2, 3, 6, 7}]/72 - A712[{5}, {1, 4}, {2, 3, 7, 6}]/
      72 + A712[{5}, {2, 3}, {1, 4, 6, 7}]/72 - 
     A712[{5}, {2, 3}, {1, 4, 7, 6}]/72 + A712[{5}, {2, 4}, {1, 3, 6, 7}]/
      72 - A712[{5}, {2, 4}, {1, 3, 7, 6}]/72 + 
     A712[{5}, {3, 4}, {1, 2, 6, 7}]/72 - A712[{5}, {3, 4}, {1, 2, 7, 6}]/
      72 + A712[{6}, {1, 2}, {3, 4, 5, 7}]/72 - 
     A712[{6}, {1, 2}, {3, 4, 7, 5}]/72 + A712[{6}, {1, 3}, {2, 4, 5, 7}]/
      72 - A712[{6}, {1, 3}, {2, 4, 7, 5}]/72 + 
     A712[{6}, {1, 4}, {2, 3, 5, 7}]/72 - A712[{6}, {1, 4}, {2, 3, 7, 5}]/
      72 + A712[{6}, {2, 3}, {1, 4, 5, 7}]/72 - 
     A712[{6}, {2, 3}, {1, 4, 7, 5}]/72 + A712[{6}, {2, 4}, {1, 3, 5, 7}]/
      72 - A712[{6}, {2, 4}, {1, 3, 7, 5}]/72 + 
     A712[{6}, {3, 4}, {1, 2, 5, 7}]/72 - A712[{6}, {3, 4}, {1, 2, 7, 5}]/72
 
A712rep[7, 1] = A712[{1}, {2, 3}, {4, 5, 6, 7}]/63 - 
     A712[{1}, {2, 3}, {4, 5, 7, 6}]/63 - A712[{1}, {2, 3}, {4, 6, 5, 7}]/
      63 + A712[{1}, {2, 4}, {3, 5, 6, 7}]/63 - 
     A712[{1}, {2, 4}, {3, 5, 7, 6}]/63 - A712[{1}, {2, 4}, {3, 6, 5, 7}]/
      63 + A712[{1}, {3, 4}, {2, 5, 6, 7}]/63 - 
     A712[{1}, {3, 4}, {2, 5, 7, 6}]/63 - A712[{1}, {3, 4}, {2, 6, 5, 7}]/
      63 + A712[{2}, {1, 3}, {4, 5, 6, 7}]/63 - 
     A712[{2}, {1, 3}, {4, 5, 7, 6}]/63 - A712[{2}, {1, 3}, {4, 6, 5, 7}]/
      63 + A712[{2}, {1, 4}, {3, 5, 6, 7}]/63 - 
     A712[{2}, {1, 4}, {3, 5, 7, 6}]/63 - A712[{2}, {1, 4}, {3, 6, 5, 7}]/
      63 + A712[{2}, {3, 4}, {1, 5, 6, 7}]/63 - 
     A712[{2}, {3, 4}, {1, 5, 7, 6}]/63 - A712[{2}, {3, 4}, {1, 6, 5, 7}]/
      63 + A712[{3}, {1, 2}, {4, 5, 6, 7}]/63 - 
     A712[{3}, {1, 2}, {4, 5, 7, 6}]/63 - A712[{3}, {1, 2}, {4, 6, 5, 7}]/
      63 + A712[{3}, {1, 4}, {2, 5, 6, 7}]/63 - 
     A712[{3}, {1, 4}, {2, 5, 7, 6}]/63 - A712[{3}, {1, 4}, {2, 6, 5, 7}]/
      63 + A712[{3}, {2, 4}, {1, 5, 6, 7}]/63 - 
     A712[{3}, {2, 4}, {1, 5, 7, 6}]/63 - A712[{3}, {2, 4}, {1, 6, 5, 7}]/
      63 + A712[{4}, {1, 2}, {3, 5, 6, 7}]/63 - 
     A712[{4}, {1, 2}, {3, 5, 7, 6}]/63 - A712[{4}, {1, 2}, {3, 6, 5, 7}]/
      63 + A712[{4}, {1, 3}, {2, 5, 6, 7}]/63 - 
     A712[{4}, {1, 3}, {2, 5, 7, 6}]/63 - A712[{4}, {1, 3}, {2, 6, 5, 7}]/
      63 + A712[{4}, {2, 3}, {1, 5, 6, 7}]/63 - 
     A712[{4}, {2, 3}, {1, 5, 7, 6}]/63 - A712[{4}, {2, 3}, {1, 6, 5, 7}]/
      63 - (2*A712[{5}, {1, 2}, {3, 4, 6, 7}])/63 + 
     (2*A712[{5}, {1, 2}, {3, 4, 7, 6}])/63 - 
     (2*A712[{5}, {1, 3}, {2, 4, 6, 7}])/63 + 
     (2*A712[{5}, {1, 3}, {2, 4, 7, 6}])/63 - 
     (2*A712[{5}, {1, 4}, {2, 3, 6, 7}])/63 + 
     (2*A712[{5}, {1, 4}, {2, 3, 7, 6}])/63 - 
     (2*A712[{5}, {2, 3}, {1, 4, 6, 7}])/63 + 
     (2*A712[{5}, {2, 3}, {1, 4, 7, 6}])/63 - 
     (2*A712[{5}, {2, 4}, {1, 3, 6, 7}])/63 + 
     (2*A712[{5}, {2, 4}, {1, 3, 7, 6}])/63 - 
     (2*A712[{5}, {3, 4}, {1, 2, 6, 7}])/63 + 
     (2*A712[{5}, {3, 4}, {1, 2, 7, 6}])/63 + 
     (2*A712[{6}, {1, 2}, {3, 4, 5, 7}])/63 - 
     (2*A712[{6}, {1, 2}, {3, 4, 7, 5}])/63 + 
     (2*A712[{6}, {1, 3}, {2, 4, 5, 7}])/63 - 
     (2*A712[{6}, {1, 3}, {2, 4, 7, 5}])/63 + 
     (2*A712[{6}, {1, 4}, {2, 3, 5, 7}])/63 - 
     (2*A712[{6}, {1, 4}, {2, 3, 7, 5}])/63 + 
     (2*A712[{6}, {2, 3}, {1, 4, 5, 7}])/63 - 
     (2*A712[{6}, {2, 3}, {1, 4, 7, 5}])/63 + 
     (2*A712[{6}, {2, 4}, {1, 3, 5, 7}])/63 - 
     (2*A712[{6}, {2, 4}, {1, 3, 7, 5}])/63 + 
     (2*A712[{6}, {3, 4}, {1, 2, 5, 7}])/63 - 
     (2*A712[{6}, {3, 4}, {1, 2, 7, 5}])/63 - 
     (2*A712[{7}, {1, 2}, {3, 4, 5, 6}])/63 + 
     (2*A712[{7}, {1, 2}, {3, 4, 6, 5}])/63 - 
     (2*A712[{7}, {1, 3}, {2, 4, 5, 6}])/63 + 
     (2*A712[{7}, {1, 3}, {2, 4, 6, 5}])/63 - 
     (2*A712[{7}, {1, 4}, {2, 3, 5, 6}])/63 + 
     (2*A712[{7}, {1, 4}, {2, 3, 6, 5}])/63 - 
     (2*A712[{7}, {2, 3}, {1, 4, 5, 6}])/63 + 
     (2*A712[{7}, {2, 3}, {1, 4, 6, 5}])/63 - 
     (2*A712[{7}, {2, 4}, {1, 3, 5, 6}])/63 + 
     (2*A712[{7}, {2, 4}, {1, 3, 6, 5}])/63 - 
     (2*A712[{7}, {3, 4}, {1, 2, 5, 6}])/63 + 
     (2*A712[{7}, {3, 4}, {1, 2, 6, 5}])/63
 
A712rep[7, 2] = A712[{1}, {2, 5}, {3, 4, 6, 7}]/126 - 
     A712[{1}, {2, 5}, {3, 4, 7, 6}]/126 - A712[{1}, {2, 6}, {3, 4, 5, 7}]/
      126 + A712[{1}, {2, 6}, {3, 4, 7, 5}]/126 + 
     A712[{1}, {2, 7}, {3, 4, 5, 6}]/126 - A712[{1}, {2, 7}, {3, 4, 6, 5}]/
      126 + A712[{1}, {3, 5}, {2, 4, 6, 7}]/126 - 
     A712[{1}, {3, 5}, {2, 4, 7, 6}]/126 - A712[{1}, {3, 6}, {2, 4, 5, 7}]/
      126 + A712[{1}, {3, 6}, {2, 4, 7, 5}]/126 + 
     A712[{1}, {3, 7}, {2, 4, 5, 6}]/126 - A712[{1}, {3, 7}, {2, 4, 6, 5}]/
      126 + A712[{1}, {4, 5}, {2, 3, 6, 7}]/126 - 
     A712[{1}, {4, 5}, {2, 3, 7, 6}]/126 - A712[{1}, {4, 6}, {2, 3, 5, 7}]/
      126 + A712[{1}, {4, 6}, {2, 3, 7, 5}]/126 + 
     A712[{1}, {4, 7}, {2, 3, 5, 6}]/126 - A712[{1}, {4, 7}, {2, 3, 6, 5}]/
      126 + A712[{2}, {1, 5}, {3, 4, 6, 7}]/126 - 
     A712[{2}, {1, 5}, {3, 4, 7, 6}]/126 - A712[{2}, {1, 6}, {3, 4, 5, 7}]/
      126 + A712[{2}, {1, 6}, {3, 4, 7, 5}]/126 + 
     A712[{2}, {1, 7}, {3, 4, 5, 6}]/126 - A712[{2}, {1, 7}, {3, 4, 6, 5}]/
      126 + A712[{2}, {3, 5}, {1, 4, 6, 7}]/126 - 
     A712[{2}, {3, 5}, {1, 4, 7, 6}]/126 - A712[{2}, {3, 6}, {1, 4, 5, 7}]/
      126 + A712[{2}, {3, 6}, {1, 4, 7, 5}]/126 + 
     A712[{2}, {3, 7}, {1, 4, 5, 6}]/126 - A712[{2}, {3, 7}, {1, 4, 6, 5}]/
      126 + A712[{2}, {4, 5}, {1, 3, 6, 7}]/126 - 
     A712[{2}, {4, 5}, {1, 3, 7, 6}]/126 - A712[{2}, {4, 6}, {1, 3, 5, 7}]/
      126 + A712[{2}, {4, 6}, {1, 3, 7, 5}]/126 + 
     A712[{2}, {4, 7}, {1, 3, 5, 6}]/126 - A712[{2}, {4, 7}, {1, 3, 6, 5}]/
      126 + A712[{3}, {1, 5}, {2, 4, 6, 7}]/126 - 
     A712[{3}, {1, 5}, {2, 4, 7, 6}]/126 - A712[{3}, {1, 6}, {2, 4, 5, 7}]/
      126 + A712[{3}, {1, 6}, {2, 4, 7, 5}]/126 + 
     A712[{3}, {1, 7}, {2, 4, 5, 6}]/126 - A712[{3}, {1, 7}, {2, 4, 6, 5}]/
      126 + A712[{3}, {2, 5}, {1, 4, 6, 7}]/126 - 
     A712[{3}, {2, 5}, {1, 4, 7, 6}]/126 - A712[{3}, {2, 6}, {1, 4, 5, 7}]/
      126 + A712[{3}, {2, 6}, {1, 4, 7, 5}]/126 + 
     A712[{3}, {2, 7}, {1, 4, 5, 6}]/126 - A712[{3}, {2, 7}, {1, 4, 6, 5}]/
      126 + A712[{3}, {4, 5}, {1, 2, 6, 7}]/126 - 
     A712[{3}, {4, 5}, {1, 2, 7, 6}]/126 - A712[{3}, {4, 6}, {1, 2, 5, 7}]/
      126 + A712[{3}, {4, 6}, {1, 2, 7, 5}]/126 + 
     A712[{3}, {4, 7}, {1, 2, 5, 6}]/126 - A712[{3}, {4, 7}, {1, 2, 6, 5}]/
      126 + A712[{4}, {1, 5}, {2, 3, 6, 7}]/126 - 
     A712[{4}, {1, 5}, {2, 3, 7, 6}]/126 - A712[{4}, {1, 6}, {2, 3, 5, 7}]/
      126 + A712[{4}, {1, 6}, {2, 3, 7, 5}]/126 + 
     A712[{4}, {1, 7}, {2, 3, 5, 6}]/126 - A712[{4}, {1, 7}, {2, 3, 6, 5}]/
      126 + A712[{4}, {2, 5}, {1, 3, 6, 7}]/126 - 
     A712[{4}, {2, 5}, {1, 3, 7, 6}]/126 - A712[{4}, {2, 6}, {1, 3, 5, 7}]/
      126 + A712[{4}, {2, 6}, {1, 3, 7, 5}]/126 + 
     A712[{4}, {2, 7}, {1, 3, 5, 6}]/126 - A712[{4}, {2, 7}, {1, 3, 6, 5}]/
      126 + A712[{4}, {3, 5}, {1, 2, 6, 7}]/126 - 
     A712[{4}, {3, 5}, {1, 2, 7, 6}]/126 - A712[{4}, {3, 6}, {1, 2, 5, 7}]/
      126 + A712[{4}, {3, 6}, {1, 2, 7, 5}]/126 + 
     A712[{4}, {3, 7}, {1, 2, 5, 6}]/126 - A712[{4}, {3, 7}, {1, 2, 6, 5}]/
      126 - A712[{5}, {1, 2}, {3, 4, 6, 7}]/63 + 
     A712[{5}, {1, 2}, {3, 4, 7, 6}]/63 - A712[{5}, {1, 3}, {2, 4, 6, 7}]/
      63 + A712[{5}, {1, 3}, {2, 4, 7, 6}]/63 - 
     A712[{5}, {1, 4}, {2, 3, 6, 7}]/63 + A712[{5}, {1, 4}, {2, 3, 7, 6}]/
      63 - A712[{5}, {2, 3}, {1, 4, 6, 7}]/63 + 
     A712[{5}, {2, 3}, {1, 4, 7, 6}]/63 - A712[{5}, {2, 4}, {1, 3, 6, 7}]/
      63 + A712[{5}, {2, 4}, {1, 3, 7, 6}]/63 - 
     A712[{5}, {3, 4}, {1, 2, 6, 7}]/63 + A712[{5}, {3, 4}, {1, 2, 7, 6}]/
      63 + A712[{6}, {1, 2}, {3, 4, 5, 7}]/63 - 
     A712[{6}, {1, 2}, {3, 4, 7, 5}]/63 + A712[{6}, {1, 3}, {2, 4, 5, 7}]/
      63 - A712[{6}, {1, 3}, {2, 4, 7, 5}]/63 + 
     A712[{6}, {1, 4}, {2, 3, 5, 7}]/63 - A712[{6}, {1, 4}, {2, 3, 7, 5}]/
      63 + A712[{6}, {2, 3}, {1, 4, 5, 7}]/63 - 
     A712[{6}, {2, 3}, {1, 4, 7, 5}]/63 + A712[{6}, {2, 4}, {1, 3, 5, 7}]/
      63 - A712[{6}, {2, 4}, {1, 3, 7, 5}]/63 + 
     A712[{6}, {3, 4}, {1, 2, 5, 7}]/63 - A712[{6}, {3, 4}, {1, 2, 7, 5}]/
      63 - A712[{7}, {1, 2}, {3, 4, 5, 6}]/63 + 
     A712[{7}, {1, 2}, {3, 4, 6, 5}]/63 - A712[{7}, {1, 3}, {2, 4, 5, 6}]/
      63 + A712[{7}, {1, 3}, {2, 4, 6, 5}]/63 - 
     A712[{7}, {1, 4}, {2, 3, 5, 6}]/63 + A712[{7}, {1, 4}, {2, 3, 6, 5}]/
      63 - A712[{7}, {2, 3}, {1, 4, 5, 6}]/63 + 
     A712[{7}, {2, 3}, {1, 4, 6, 5}]/63 - A712[{7}, {2, 4}, {1, 3, 5, 6}]/
      63 + A712[{7}, {2, 4}, {1, 3, 6, 5}]/63 - 
     A712[{7}, {3, 4}, {1, 2, 5, 6}]/63 + A712[{7}, {3, 4}, {1, 2, 6, 5}]/63
 
A712rep[8, 1] = A712[{1}, {2, 4}, {3, 5, 6, 7}]/120 + 
     A712[{1}, {2, 4}, {3, 6, 5, 7}]/120 + A712[{1}, {2, 5}, {3, 4, 6, 7}]/
      120 + A712[{1}, {2, 5}, {3, 6, 4, 7}]/120 + 
     A712[{1}, {2, 6}, {3, 4, 5, 7}]/120 + A712[{1}, {2, 6}, {3, 5, 4, 7}]/
      120 + A712[{1}, {3, 4}, {2, 5, 6, 7}]/120 + 
     A712[{1}, {3, 4}, {2, 6, 5, 7}]/120 + A712[{1}, {3, 5}, {2, 4, 6, 7}]/
      120 + A712[{1}, {3, 5}, {2, 6, 4, 7}]/120 + 
     A712[{1}, {3, 6}, {2, 4, 5, 7}]/120 + A712[{1}, {3, 6}, {2, 5, 4, 7}]/
      120 - A712[{1}, {4, 5}, {2, 3, 6, 7}]/60 + 
     A712[{1}, {4, 5}, {2, 3, 7, 6}]/60 - A712[{1}, {4, 6}, {2, 3, 5, 7}]/
      60 + A712[{1}, {4, 6}, {2, 3, 7, 5}]/60 - 
     A712[{1}, {5, 6}, {2, 3, 4, 7}]/60 + A712[{1}, {5, 6}, {2, 3, 7, 4}]/
      60 + A712[{2}, {1, 4}, {3, 5, 6, 7}]/120 + 
     A712[{2}, {1, 4}, {3, 6, 5, 7}]/120 + A712[{2}, {1, 5}, {3, 4, 6, 7}]/
      120 + A712[{2}, {1, 5}, {3, 6, 4, 7}]/120 + 
     A712[{2}, {1, 6}, {3, 4, 5, 7}]/120 + A712[{2}, {1, 6}, {3, 5, 4, 7}]/
      120 + A712[{2}, {3, 4}, {1, 5, 6, 7}]/120 + 
     A712[{2}, {3, 4}, {1, 6, 5, 7}]/120 + A712[{2}, {3, 5}, {1, 4, 6, 7}]/
      120 + A712[{2}, {3, 5}, {1, 6, 4, 7}]/120 + 
     A712[{2}, {3, 6}, {1, 4, 5, 7}]/120 + A712[{2}, {3, 6}, {1, 5, 4, 7}]/
      120 - A712[{2}, {4, 5}, {1, 3, 6, 7}]/60 + 
     A712[{2}, {4, 5}, {1, 3, 7, 6}]/60 - A712[{2}, {4, 6}, {1, 3, 5, 7}]/
      60 + A712[{2}, {4, 6}, {1, 3, 7, 5}]/60 - 
     A712[{2}, {5, 6}, {1, 3, 4, 7}]/60 + A712[{2}, {5, 6}, {1, 3, 7, 4}]/
      60 + A712[{3}, {1, 4}, {2, 5, 6, 7}]/120 + 
     A712[{3}, {1, 4}, {2, 6, 5, 7}]/120 + A712[{3}, {1, 5}, {2, 4, 6, 7}]/
      120 + A712[{3}, {1, 5}, {2, 6, 4, 7}]/120 + 
     A712[{3}, {1, 6}, {2, 4, 5, 7}]/120 + A712[{3}, {1, 6}, {2, 5, 4, 7}]/
      120 + A712[{3}, {2, 4}, {1, 5, 6, 7}]/120 + 
     A712[{3}, {2, 4}, {1, 6, 5, 7}]/120 + A712[{3}, {2, 5}, {1, 4, 6, 7}]/
      120 + A712[{3}, {2, 5}, {1, 6, 4, 7}]/120 + 
     A712[{3}, {2, 6}, {1, 4, 5, 7}]/120 + A712[{3}, {2, 6}, {1, 5, 4, 7}]/
      120 - A712[{3}, {4, 5}, {1, 2, 6, 7}]/60 + 
     A712[{3}, {4, 5}, {1, 2, 7, 6}]/60 - A712[{3}, {4, 6}, {1, 2, 5, 7}]/
      60 + A712[{3}, {4, 6}, {1, 2, 7, 5}]/60 - 
     A712[{3}, {5, 6}, {1, 2, 4, 7}]/60 + A712[{3}, {5, 6}, {1, 2, 7, 4}]/
      60 - A712[{4}, {1, 2}, {3, 5, 6, 7}]/60 - 
     A712[{4}, {1, 2}, {3, 6, 5, 7}]/60 - A712[{4}, {1, 3}, {2, 5, 6, 7}]/
      60 - A712[{4}, {1, 3}, {2, 6, 5, 7}]/60 + 
     A712[{4}, {1, 5}, {2, 3, 6, 7}]/120 - A712[{4}, {1, 5}, {2, 3, 7, 6}]/
      120 + A712[{4}, {1, 6}, {2, 3, 5, 7}]/120 - 
     A712[{4}, {1, 6}, {2, 3, 7, 5}]/120 - A712[{4}, {2, 3}, {1, 5, 6, 7}]/
      60 - A712[{4}, {2, 3}, {1, 6, 5, 7}]/60 + 
     A712[{4}, {2, 5}, {1, 3, 6, 7}]/120 - A712[{4}, {2, 5}, {1, 3, 7, 6}]/
      120 + A712[{4}, {2, 6}, {1, 3, 5, 7}]/120 - 
     A712[{4}, {2, 6}, {1, 3, 7, 5}]/120 + A712[{4}, {3, 5}, {1, 2, 6, 7}]/
      120 - A712[{4}, {3, 5}, {1, 2, 7, 6}]/120 + 
     A712[{4}, {3, 6}, {1, 2, 5, 7}]/120 - A712[{4}, {3, 6}, {1, 2, 7, 5}]/
      120 - A712[{5}, {1, 2}, {3, 4, 6, 7}]/60 - 
     A712[{5}, {1, 2}, {3, 6, 4, 7}]/60 - A712[{5}, {1, 3}, {2, 4, 6, 7}]/
      60 - A712[{5}, {1, 3}, {2, 6, 4, 7}]/60 + 
     A712[{5}, {1, 4}, {2, 3, 6, 7}]/120 - A712[{5}, {1, 4}, {2, 3, 7, 6}]/
      120 + A712[{5}, {1, 6}, {2, 3, 4, 7}]/120 - 
     A712[{5}, {1, 6}, {2, 3, 7, 4}]/120 - A712[{5}, {2, 3}, {1, 4, 6, 7}]/
      60 - A712[{5}, {2, 3}, {1, 6, 4, 7}]/60 + 
     A712[{5}, {2, 4}, {1, 3, 6, 7}]/120 - A712[{5}, {2, 4}, {1, 3, 7, 6}]/
      120 + A712[{5}, {2, 6}, {1, 3, 4, 7}]/120 - 
     A712[{5}, {2, 6}, {1, 3, 7, 4}]/120 + A712[{5}, {3, 4}, {1, 2, 6, 7}]/
      120 - A712[{5}, {3, 4}, {1, 2, 7, 6}]/120 + 
     A712[{5}, {3, 6}, {1, 2, 4, 7}]/120 - A712[{5}, {3, 6}, {1, 2, 7, 4}]/
      120 - A712[{6}, {1, 2}, {3, 4, 5, 7}]/60 - 
     A712[{6}, {1, 2}, {3, 5, 4, 7}]/60 - A712[{6}, {1, 3}, {2, 4, 5, 7}]/
      60 - A712[{6}, {1, 3}, {2, 5, 4, 7}]/60 + 
     A712[{6}, {1, 4}, {2, 3, 5, 7}]/120 - A712[{6}, {1, 4}, {2, 3, 7, 5}]/
      120 + A712[{6}, {1, 5}, {2, 3, 4, 7}]/120 - 
     A712[{6}, {1, 5}, {2, 3, 7, 4}]/120 - A712[{6}, {2, 3}, {1, 4, 5, 7}]/
      60 - A712[{6}, {2, 3}, {1, 5, 4, 7}]/60 + 
     A712[{6}, {2, 4}, {1, 3, 5, 7}]/120 - A712[{6}, {2, 4}, {1, 3, 7, 5}]/
      120 + A712[{6}, {2, 5}, {1, 3, 4, 7}]/120 - 
     A712[{6}, {2, 5}, {1, 3, 7, 4}]/120 + A712[{6}, {3, 4}, {1, 2, 5, 7}]/
      120 - A712[{6}, {3, 4}, {1, 2, 7, 5}]/120 + 
     A712[{6}, {3, 5}, {1, 2, 4, 7}]/120 - A712[{6}, {3, 5}, {1, 2, 7, 4}]/120
 
A712rep[9, 1] = A712[{1}, {2, 4}, {3, 5, 6, 7}]/60 + 
     A712[{1}, {2, 4}, {3, 5, 7, 6}]/60 + A712[{1}, {2, 5}, {3, 4, 6, 7}]/
      60 + A712[{1}, {2, 5}, {3, 4, 7, 6}]/60 - 
     A712[{1}, {2, 6}, {3, 4, 5, 7}]/60 - A712[{1}, {2, 6}, {3, 5, 4, 7}]/
      60 - A712[{1}, {2, 7}, {3, 4, 5, 6}]/60 - 
     A712[{1}, {2, 7}, {3, 5, 4, 6}]/60 + A712[{1}, {3, 4}, {2, 5, 6, 7}]/
      60 + A712[{1}, {3, 4}, {2, 5, 7, 6}]/60 + 
     A712[{1}, {3, 5}, {2, 4, 6, 7}]/60 + A712[{1}, {3, 5}, {2, 4, 7, 6}]/
      60 - A712[{1}, {3, 6}, {2, 4, 5, 7}]/60 - 
     A712[{1}, {3, 6}, {2, 5, 4, 7}]/60 - A712[{1}, {3, 7}, {2, 4, 5, 6}]/
      60 - A712[{1}, {3, 7}, {2, 5, 4, 6}]/60 + 
     A712[{2}, {1, 4}, {3, 5, 6, 7}]/60 + A712[{2}, {1, 4}, {3, 5, 7, 6}]/
      60 + A712[{2}, {1, 5}, {3, 4, 6, 7}]/60 + 
     A712[{2}, {1, 5}, {3, 4, 7, 6}]/60 - A712[{2}, {1, 6}, {3, 4, 5, 7}]/
      60 - A712[{2}, {1, 6}, {3, 5, 4, 7}]/60 - 
     A712[{2}, {1, 7}, {3, 4, 5, 6}]/60 - A712[{2}, {1, 7}, {3, 5, 4, 6}]/
      60 + A712[{2}, {3, 4}, {1, 5, 6, 7}]/60 + 
     A712[{2}, {3, 4}, {1, 5, 7, 6}]/60 + A712[{2}, {3, 5}, {1, 4, 6, 7}]/
      60 + A712[{2}, {3, 5}, {1, 4, 7, 6}]/60 - 
     A712[{2}, {3, 6}, {1, 4, 5, 7}]/60 - A712[{2}, {3, 6}, {1, 5, 4, 7}]/
      60 - A712[{2}, {3, 7}, {1, 4, 5, 6}]/60 - 
     A712[{2}, {3, 7}, {1, 5, 4, 6}]/60 + A712[{3}, {1, 4}, {2, 5, 6, 7}]/
      60 + A712[{3}, {1, 4}, {2, 5, 7, 6}]/60 + 
     A712[{3}, {1, 5}, {2, 4, 6, 7}]/60 + A712[{3}, {1, 5}, {2, 4, 7, 6}]/
      60 - A712[{3}, {1, 6}, {2, 4, 5, 7}]/60 - 
     A712[{3}, {1, 6}, {2, 5, 4, 7}]/60 - A712[{3}, {1, 7}, {2, 4, 5, 6}]/
      60 - A712[{3}, {1, 7}, {2, 5, 4, 6}]/60 + 
     A712[{3}, {2, 4}, {1, 5, 6, 7}]/60 + A712[{3}, {2, 4}, {1, 5, 7, 6}]/
      60 + A712[{3}, {2, 5}, {1, 4, 6, 7}]/60 + 
     A712[{3}, {2, 5}, {1, 4, 7, 6}]/60 - A712[{3}, {2, 6}, {1, 4, 5, 7}]/
      60 - A712[{3}, {2, 6}, {1, 5, 4, 7}]/60 - 
     A712[{3}, {2, 7}, {1, 4, 5, 6}]/60 - A712[{3}, {2, 7}, {1, 5, 4, 6}]/
      60 - A712[{4}, {1, 2}, {3, 5, 6, 7}]/30 - 
     A712[{4}, {1, 2}, {3, 5, 7, 6}]/30 - A712[{4}, {1, 3}, {2, 5, 6, 7}]/
      30 - A712[{4}, {1, 3}, {2, 5, 7, 6}]/30 + 
     A712[{4}, {1, 6}, {2, 3, 5, 7}]/60 - A712[{4}, {1, 6}, {2, 3, 7, 5}]/
      60 + A712[{4}, {1, 7}, {2, 3, 5, 6}]/60 - 
     A712[{4}, {1, 7}, {2, 3, 6, 5}]/60 - A712[{4}, {2, 3}, {1, 5, 6, 7}]/
      30 - A712[{4}, {2, 3}, {1, 5, 7, 6}]/30 + 
     A712[{4}, {2, 6}, {1, 3, 5, 7}]/60 - A712[{4}, {2, 6}, {1, 3, 7, 5}]/
      60 + A712[{4}, {2, 7}, {1, 3, 5, 6}]/60 - 
     A712[{4}, {2, 7}, {1, 3, 6, 5}]/60 + A712[{4}, {3, 6}, {1, 2, 5, 7}]/
      60 - A712[{4}, {3, 6}, {1, 2, 7, 5}]/60 + 
     A712[{4}, {3, 7}, {1, 2, 5, 6}]/60 - A712[{4}, {3, 7}, {1, 2, 6, 5}]/
      60 - A712[{5}, {1, 2}, {3, 4, 6, 7}]/30 - 
     A712[{5}, {1, 2}, {3, 4, 7, 6}]/30 - A712[{5}, {1, 3}, {2, 4, 6, 7}]/
      30 - A712[{5}, {1, 3}, {2, 4, 7, 6}]/30 + 
     A712[{5}, {1, 6}, {2, 3, 4, 7}]/60 - A712[{5}, {1, 6}, {2, 3, 7, 4}]/
      60 + A712[{5}, {1, 7}, {2, 3, 4, 6}]/60 - 
     A712[{5}, {1, 7}, {2, 3, 6, 4}]/60 - A712[{5}, {2, 3}, {1, 4, 6, 7}]/
      30 - A712[{5}, {2, 3}, {1, 4, 7, 6}]/30 + 
     A712[{5}, {2, 6}, {1, 3, 4, 7}]/60 - A712[{5}, {2, 6}, {1, 3, 7, 4}]/
      60 + A712[{5}, {2, 7}, {1, 3, 4, 6}]/60 - 
     A712[{5}, {2, 7}, {1, 3, 6, 4}]/60 + A712[{5}, {3, 6}, {1, 2, 4, 7}]/
      60 - A712[{5}, {3, 6}, {1, 2, 7, 4}]/60 + 
     A712[{5}, {3, 7}, {1, 2, 4, 6}]/60 - A712[{5}, {3, 7}, {1, 2, 6, 4}]/
      60 + A712[{6}, {1, 2}, {3, 4, 5, 7}]/30 + 
     A712[{6}, {1, 2}, {3, 5, 4, 7}]/30 + A712[{6}, {1, 3}, {2, 4, 5, 7}]/
      30 + A712[{6}, {1, 3}, {2, 5, 4, 7}]/30 - 
     A712[{6}, {1, 4}, {2, 3, 5, 7}]/60 + A712[{6}, {1, 4}, {2, 3, 7, 5}]/
      60 - A712[{6}, {1, 5}, {2, 3, 4, 7}]/60 + 
     A712[{6}, {1, 5}, {2, 3, 7, 4}]/60 + A712[{6}, {2, 3}, {1, 4, 5, 7}]/
      30 + A712[{6}, {2, 3}, {1, 5, 4, 7}]/30 - 
     A712[{6}, {2, 4}, {1, 3, 5, 7}]/60 + A712[{6}, {2, 4}, {1, 3, 7, 5}]/
      60 - A712[{6}, {2, 5}, {1, 3, 4, 7}]/60 + 
     A712[{6}, {2, 5}, {1, 3, 7, 4}]/60 - A712[{6}, {3, 4}, {1, 2, 5, 7}]/
      60 + A712[{6}, {3, 4}, {1, 2, 7, 5}]/60 - 
     A712[{6}, {3, 5}, {1, 2, 4, 7}]/60 + A712[{6}, {3, 5}, {1, 2, 7, 4}]/
      60 + A712[{7}, {1, 2}, {3, 4, 5, 6}]/30 + 
     A712[{7}, {1, 2}, {3, 5, 4, 6}]/30 + A712[{7}, {1, 3}, {2, 4, 5, 6}]/
      30 + A712[{7}, {1, 3}, {2, 5, 4, 6}]/30 - 
     A712[{7}, {1, 4}, {2, 3, 5, 6}]/60 + A712[{7}, {1, 4}, {2, 3, 6, 5}]/
      60 - A712[{7}, {1, 5}, {2, 3, 4, 6}]/60 + 
     A712[{7}, {1, 5}, {2, 3, 6, 4}]/60 + A712[{7}, {2, 3}, {1, 4, 5, 6}]/
      30 + A712[{7}, {2, 3}, {1, 5, 4, 6}]/30 - 
     A712[{7}, {2, 4}, {1, 3, 5, 6}]/60 + A712[{7}, {2, 4}, {1, 3, 6, 5}]/
      60 - A712[{7}, {2, 5}, {1, 3, 4, 6}]/60 + 
     A712[{7}, {2, 5}, {1, 3, 6, 4}]/60 - A712[{7}, {3, 4}, {1, 2, 5, 6}]/
      60 + A712[{7}, {3, 4}, {1, 2, 6, 5}]/60 - 
     A712[{7}, {3, 5}, {1, 2, 4, 6}]/60 + A712[{7}, {3, 5}, {1, 2, 6, 4}]/60
 
A712rep[10, 1] = A712[{1}, {2, 3}, {4, 5, 6, 7}]/18 - 
     A712[{1}, {2, 3}, {4, 5, 7, 6}]/18 - A712[{1}, {2, 4}, {3, 5, 6, 7}]/
      72 + A712[{1}, {2, 4}, {3, 5, 7, 6}]/72 + 
     A712[{1}, {2, 4}, {3, 6, 5, 7}]/72 - A712[{1}, {2, 5}, {3, 4, 6, 7}]/
      72 + A712[{1}, {2, 5}, {3, 4, 7, 6}]/72 + 
     A712[{1}, {2, 5}, {3, 6, 4, 7}]/72 - A712[{1}, {3, 4}, {2, 5, 6, 7}]/
      72 + A712[{1}, {3, 4}, {2, 5, 7, 6}]/72 + 
     A712[{1}, {3, 4}, {2, 6, 5, 7}]/72 - A712[{1}, {3, 5}, {2, 4, 6, 7}]/
      72 + A712[{1}, {3, 5}, {2, 4, 7, 6}]/72 + 
     A712[{1}, {3, 5}, {2, 6, 4, 7}]/72 + A712[{2}, {1, 3}, {4, 5, 6, 7}]/
      18 - A712[{2}, {1, 3}, {4, 5, 7, 6}]/18 - 
     A712[{2}, {1, 4}, {3, 5, 6, 7}]/72 + A712[{2}, {1, 4}, {3, 5, 7, 6}]/
      72 + A712[{2}, {1, 4}, {3, 6, 5, 7}]/72 - 
     A712[{2}, {1, 5}, {3, 4, 6, 7}]/72 + A712[{2}, {1, 5}, {3, 4, 7, 6}]/
      72 + A712[{2}, {1, 5}, {3, 6, 4, 7}]/72 - 
     A712[{2}, {3, 4}, {1, 5, 6, 7}]/72 + A712[{2}, {3, 4}, {1, 5, 7, 6}]/
      72 + A712[{2}, {3, 4}, {1, 6, 5, 7}]/72 - 
     A712[{2}, {3, 5}, {1, 4, 6, 7}]/72 + A712[{2}, {3, 5}, {1, 4, 7, 6}]/
      72 + A712[{2}, {3, 5}, {1, 6, 4, 7}]/72 + 
     A712[{3}, {1, 2}, {4, 5, 6, 7}]/18 - A712[{3}, {1, 2}, {4, 5, 7, 6}]/
      18 - A712[{3}, {1, 4}, {2, 5, 6, 7}]/72 + 
     A712[{3}, {1, 4}, {2, 5, 7, 6}]/72 + A712[{3}, {1, 4}, {2, 6, 5, 7}]/
      72 - A712[{3}, {1, 5}, {2, 4, 6, 7}]/72 + 
     A712[{3}, {1, 5}, {2, 4, 7, 6}]/72 + A712[{3}, {1, 5}, {2, 6, 4, 7}]/
      72 - A712[{3}, {2, 4}, {1, 5, 6, 7}]/72 + 
     A712[{3}, {2, 4}, {1, 5, 7, 6}]/72 + A712[{3}, {2, 4}, {1, 6, 5, 7}]/
      72 - A712[{3}, {2, 5}, {1, 4, 6, 7}]/72 + 
     A712[{3}, {2, 5}, {1, 4, 7, 6}]/72 + A712[{3}, {2, 5}, {1, 6, 4, 7}]/
      72 - A712[{4}, {1, 2}, {3, 5, 6, 7}]/36 + 
     A712[{4}, {1, 2}, {3, 5, 7, 6}]/36 - A712[{4}, {1, 2}, {3, 6, 5, 7}]/
      36 - A712[{4}, {1, 3}, {2, 5, 6, 7}]/36 + 
     A712[{4}, {1, 3}, {2, 5, 7, 6}]/36 - A712[{4}, {1, 3}, {2, 6, 5, 7}]/
      36 + A712[{4}, {1, 5}, {2, 3, 6, 7}]/36 - 
     A712[{4}, {1, 5}, {2, 3, 7, 6}]/36 - A712[{4}, {2, 3}, {1, 5, 6, 7}]/
      36 + A712[{4}, {2, 3}, {1, 5, 7, 6}]/36 - 
     A712[{4}, {2, 3}, {1, 6, 5, 7}]/36 + A712[{4}, {2, 5}, {1, 3, 6, 7}]/
      36 - A712[{4}, {2, 5}, {1, 3, 7, 6}]/36 + 
     A712[{4}, {3, 5}, {1, 2, 6, 7}]/36 - A712[{4}, {3, 5}, {1, 2, 7, 6}]/
      36 - A712[{5}, {1, 2}, {3, 4, 6, 7}]/36 + 
     A712[{5}, {1, 2}, {3, 4, 7, 6}]/36 - A712[{5}, {1, 2}, {3, 6, 4, 7}]/
      36 - A712[{5}, {1, 3}, {2, 4, 6, 7}]/36 + 
     A712[{5}, {1, 3}, {2, 4, 7, 6}]/36 - A712[{5}, {1, 3}, {2, 6, 4, 7}]/
      36 + A712[{5}, {1, 4}, {2, 3, 6, 7}]/36 - 
     A712[{5}, {1, 4}, {2, 3, 7, 6}]/36 - A712[{5}, {2, 3}, {1, 4, 6, 7}]/
      36 + A712[{5}, {2, 3}, {1, 4, 7, 6}]/36 - 
     A712[{5}, {2, 3}, {1, 6, 4, 7}]/36 + A712[{5}, {2, 4}, {1, 3, 6, 7}]/
      36 - A712[{5}, {2, 4}, {1, 3, 7, 6}]/36 + 
     A712[{5}, {3, 4}, {1, 2, 6, 7}]/36 - A712[{5}, {3, 4}, {1, 2, 7, 6}]/
      36 + A712[{6}, {1, 2}, {3, 4, 5, 7}]/18 + 
     A712[{6}, {1, 2}, {3, 5, 4, 7}]/18 + A712[{6}, {1, 3}, {2, 4, 5, 7}]/
      18 + A712[{6}, {1, 3}, {2, 5, 4, 7}]/18 - 
     A712[{6}, {1, 4}, {2, 3, 5, 7}]/36 + A712[{6}, {1, 4}, {2, 3, 7, 5}]/
      36 - A712[{6}, {1, 5}, {2, 3, 4, 7}]/36 + 
     A712[{6}, {1, 5}, {2, 3, 7, 4}]/36 + A712[{6}, {2, 3}, {1, 4, 5, 7}]/
      18 + A712[{6}, {2, 3}, {1, 5, 4, 7}]/18 - 
     A712[{6}, {2, 4}, {1, 3, 5, 7}]/36 + A712[{6}, {2, 4}, {1, 3, 7, 5}]/
      36 - A712[{6}, {2, 5}, {1, 3, 4, 7}]/36 + 
     A712[{6}, {2, 5}, {1, 3, 7, 4}]/36 - A712[{6}, {3, 4}, {1, 2, 5, 7}]/
      36 + A712[{6}, {3, 4}, {1, 2, 7, 5}]/36 - 
     A712[{6}, {3, 5}, {1, 2, 4, 7}]/36 + A712[{6}, {3, 5}, {1, 2, 7, 4}]/
      36 - A712[{7}, {1, 2}, {3, 4, 5, 6}]/18 - 
     A712[{7}, {1, 2}, {3, 5, 4, 6}]/18 - A712[{7}, {1, 3}, {2, 4, 5, 6}]/
      18 - A712[{7}, {1, 3}, {2, 5, 4, 6}]/18 + 
     A712[{7}, {1, 4}, {2, 3, 5, 6}]/36 - A712[{7}, {1, 4}, {2, 3, 6, 5}]/
      36 + A712[{7}, {1, 5}, {2, 3, 4, 6}]/36 - 
     A712[{7}, {1, 5}, {2, 3, 6, 4}]/36 - A712[{7}, {2, 3}, {1, 4, 5, 6}]/
      18 - A712[{7}, {2, 3}, {1, 5, 4, 6}]/18 + 
     A712[{7}, {2, 4}, {1, 3, 5, 6}]/36 - A712[{7}, {2, 4}, {1, 3, 6, 5}]/
      36 + A712[{7}, {2, 5}, {1, 3, 4, 6}]/36 - 
     A712[{7}, {2, 5}, {1, 3, 6, 4}]/36 + A712[{7}, {3, 4}, {1, 2, 5, 6}]/
      36 - A712[{7}, {3, 4}, {1, 2, 6, 5}]/36 + 
     A712[{7}, {3, 5}, {1, 2, 4, 6}]/36 - A712[{7}, {3, 5}, {1, 2, 6, 4}]/36
 
A712rep[10, 2] = A712[{1}, {2, 4}, {3, 5, 6, 7}]/144 - 
     A712[{1}, {2, 4}, {3, 5, 7, 6}]/144 + A712[{1}, {2, 5}, {3, 4, 6, 7}]/
      144 - A712[{1}, {2, 5}, {3, 4, 7, 6}]/144 - 
     A712[{1}, {2, 6}, {3, 4, 5, 7}]/144 - A712[{1}, {2, 6}, {3, 5, 4, 7}]/
      144 + A712[{1}, {2, 7}, {3, 4, 5, 6}]/144 + 
     A712[{1}, {2, 7}, {3, 5, 4, 6}]/144 + A712[{1}, {3, 4}, {2, 5, 6, 7}]/
      144 - A712[{1}, {3, 4}, {2, 5, 7, 6}]/144 + 
     A712[{1}, {3, 5}, {2, 4, 6, 7}]/144 - A712[{1}, {3, 5}, {2, 4, 7, 6}]/
      144 - A712[{1}, {3, 6}, {2, 4, 5, 7}]/144 - 
     A712[{1}, {3, 6}, {2, 5, 4, 7}]/144 + A712[{1}, {3, 7}, {2, 4, 5, 6}]/
      144 + A712[{1}, {3, 7}, {2, 5, 4, 6}]/144 - 
     A712[{1}, {4, 5}, {2, 3, 6, 7}]/36 + A712[{1}, {4, 5}, {2, 3, 7, 6}]/
      36 + A712[{1}, {4, 6}, {2, 3, 5, 7}]/72 - 
     A712[{1}, {4, 6}, {2, 3, 7, 5}]/72 - A712[{1}, {4, 7}, {2, 3, 5, 6}]/
      72 + A712[{1}, {4, 7}, {2, 3, 6, 5}]/72 + 
     A712[{1}, {5, 6}, {2, 3, 4, 7}]/72 - A712[{1}, {5, 6}, {2, 3, 7, 4}]/
      72 - A712[{1}, {5, 7}, {2, 3, 4, 6}]/72 + 
     A712[{1}, {5, 7}, {2, 3, 6, 4}]/72 + A712[{2}, {1, 4}, {3, 5, 6, 7}]/
      144 - A712[{2}, {1, 4}, {3, 5, 7, 6}]/144 + 
     A712[{2}, {1, 5}, {3, 4, 6, 7}]/144 - A712[{2}, {1, 5}, {3, 4, 7, 6}]/
      144 - A712[{2}, {1, 6}, {3, 4, 5, 7}]/144 - 
     A712[{2}, {1, 6}, {3, 5, 4, 7}]/144 + A712[{2}, {1, 7}, {3, 4, 5, 6}]/
      144 + A712[{2}, {1, 7}, {3, 5, 4, 6}]/144 + 
     A712[{2}, {3, 4}, {1, 5, 6, 7}]/144 - A712[{2}, {3, 4}, {1, 5, 7, 6}]/
      144 + A712[{2}, {3, 5}, {1, 4, 6, 7}]/144 - 
     A712[{2}, {3, 5}, {1, 4, 7, 6}]/144 - A712[{2}, {3, 6}, {1, 4, 5, 7}]/
      144 - A712[{2}, {3, 6}, {1, 5, 4, 7}]/144 + 
     A712[{2}, {3, 7}, {1, 4, 5, 6}]/144 + A712[{2}, {3, 7}, {1, 5, 4, 6}]/
      144 - A712[{2}, {4, 5}, {1, 3, 6, 7}]/36 + 
     A712[{2}, {4, 5}, {1, 3, 7, 6}]/36 + A712[{2}, {4, 6}, {1, 3, 5, 7}]/
      72 - A712[{2}, {4, 6}, {1, 3, 7, 5}]/72 - 
     A712[{2}, {4, 7}, {1, 3, 5, 6}]/72 + A712[{2}, {4, 7}, {1, 3, 6, 5}]/
      72 + A712[{2}, {5, 6}, {1, 3, 4, 7}]/72 - 
     A712[{2}, {5, 6}, {1, 3, 7, 4}]/72 - A712[{2}, {5, 7}, {1, 3, 4, 6}]/
      72 + A712[{2}, {5, 7}, {1, 3, 6, 4}]/72 + 
     A712[{3}, {1, 4}, {2, 5, 6, 7}]/144 - A712[{3}, {1, 4}, {2, 5, 7, 6}]/
      144 + A712[{3}, {1, 5}, {2, 4, 6, 7}]/144 - 
     A712[{3}, {1, 5}, {2, 4, 7, 6}]/144 - A712[{3}, {1, 6}, {2, 4, 5, 7}]/
      144 - A712[{3}, {1, 6}, {2, 5, 4, 7}]/144 + 
     A712[{3}, {1, 7}, {2, 4, 5, 6}]/144 + A712[{3}, {1, 7}, {2, 5, 4, 6}]/
      144 + A712[{3}, {2, 4}, {1, 5, 6, 7}]/144 - 
     A712[{3}, {2, 4}, {1, 5, 7, 6}]/144 + A712[{3}, {2, 5}, {1, 4, 6, 7}]/
      144 - A712[{3}, {2, 5}, {1, 4, 7, 6}]/144 - 
     A712[{3}, {2, 6}, {1, 4, 5, 7}]/144 - A712[{3}, {2, 6}, {1, 5, 4, 7}]/
      144 + A712[{3}, {2, 7}, {1, 4, 5, 6}]/144 + 
     A712[{3}, {2, 7}, {1, 5, 4, 6}]/144 - A712[{3}, {4, 5}, {1, 2, 6, 7}]/
      36 + A712[{3}, {4, 5}, {1, 2, 7, 6}]/36 + 
     A712[{3}, {4, 6}, {1, 2, 5, 7}]/72 - A712[{3}, {4, 6}, {1, 2, 7, 5}]/
      72 - A712[{3}, {4, 7}, {1, 2, 5, 6}]/72 + 
     A712[{3}, {4, 7}, {1, 2, 6, 5}]/72 + A712[{3}, {5, 6}, {1, 2, 4, 7}]/
      72 - A712[{3}, {5, 6}, {1, 2, 7, 4}]/72 - 
     A712[{3}, {5, 7}, {1, 2, 4, 6}]/72 + A712[{3}, {5, 7}, {1, 2, 6, 4}]/
      72 - A712[{4}, {1, 2}, {3, 5, 6, 7}]/72 + 
     A712[{4}, {1, 2}, {3, 5, 7, 6}]/72 - A712[{4}, {1, 3}, {2, 5, 6, 7}]/
      72 + A712[{4}, {1, 3}, {2, 5, 7, 6}]/72 + 
     A712[{4}, {1, 5}, {2, 3, 6, 7}]/72 - A712[{4}, {1, 5}, {2, 3, 7, 6}]/
      72 - A712[{4}, {1, 6}, {2, 3, 5, 7}]/144 + 
     A712[{4}, {1, 6}, {2, 3, 7, 5}]/144 + A712[{4}, {1, 7}, {2, 3, 5, 6}]/
      144 - A712[{4}, {1, 7}, {2, 3, 6, 5}]/144 - 
     A712[{4}, {2, 3}, {1, 5, 6, 7}]/72 + A712[{4}, {2, 3}, {1, 5, 7, 6}]/
      72 + A712[{4}, {2, 5}, {1, 3, 6, 7}]/72 - 
     A712[{4}, {2, 5}, {1, 3, 7, 6}]/72 - A712[{4}, {2, 6}, {1, 3, 5, 7}]/
      144 + A712[{4}, {2, 6}, {1, 3, 7, 5}]/144 + 
     A712[{4}, {2, 7}, {1, 3, 5, 6}]/144 - A712[{4}, {2, 7}, {1, 3, 6, 5}]/
      144 + A712[{4}, {3, 5}, {1, 2, 6, 7}]/72 - 
     A712[{4}, {3, 5}, {1, 2, 7, 6}]/72 - A712[{4}, {3, 6}, {1, 2, 5, 7}]/
      144 + A712[{4}, {3, 6}, {1, 2, 7, 5}]/144 + 
     A712[{4}, {3, 7}, {1, 2, 5, 6}]/144 - A712[{4}, {3, 7}, {1, 2, 6, 5}]/
      144 - A712[{5}, {1, 2}, {3, 4, 6, 7}]/72 + 
     A712[{5}, {1, 2}, {3, 4, 7, 6}]/72 - A712[{5}, {1, 3}, {2, 4, 6, 7}]/
      72 + A712[{5}, {1, 3}, {2, 4, 7, 6}]/72 + 
     A712[{5}, {1, 4}, {2, 3, 6, 7}]/72 - A712[{5}, {1, 4}, {2, 3, 7, 6}]/
      72 - A712[{5}, {1, 6}, {2, 3, 4, 7}]/144 + 
     A712[{5}, {1, 6}, {2, 3, 7, 4}]/144 + A712[{5}, {1, 7}, {2, 3, 4, 6}]/
      144 - A712[{5}, {1, 7}, {2, 3, 6, 4}]/144 - 
     A712[{5}, {2, 3}, {1, 4, 6, 7}]/72 + A712[{5}, {2, 3}, {1, 4, 7, 6}]/
      72 + A712[{5}, {2, 4}, {1, 3, 6, 7}]/72 - 
     A712[{5}, {2, 4}, {1, 3, 7, 6}]/72 - A712[{5}, {2, 6}, {1, 3, 4, 7}]/
      144 + A712[{5}, {2, 6}, {1, 3, 7, 4}]/144 + 
     A712[{5}, {2, 7}, {1, 3, 4, 6}]/144 - A712[{5}, {2, 7}, {1, 3, 6, 4}]/
      144 + A712[{5}, {3, 4}, {1, 2, 6, 7}]/72 - 
     A712[{5}, {3, 4}, {1, 2, 7, 6}]/72 - A712[{5}, {3, 6}, {1, 2, 4, 7}]/
      144 + A712[{5}, {3, 6}, {1, 2, 7, 4}]/144 + 
     A712[{5}, {3, 7}, {1, 2, 4, 6}]/144 - A712[{5}, {3, 7}, {1, 2, 6, 4}]/
      144 + A712[{6}, {1, 2}, {3, 4, 5, 7}]/72 + 
     A712[{6}, {1, 2}, {3, 5, 4, 7}]/72 + A712[{6}, {1, 3}, {2, 4, 5, 7}]/
      72 + A712[{6}, {1, 3}, {2, 5, 4, 7}]/72 - 
     A712[{6}, {1, 4}, {2, 3, 5, 7}]/144 + A712[{6}, {1, 4}, {2, 3, 7, 5}]/
      144 - A712[{6}, {1, 5}, {2, 3, 4, 7}]/144 + 
     A712[{6}, {1, 5}, {2, 3, 7, 4}]/144 + A712[{6}, {2, 3}, {1, 4, 5, 7}]/
      72 + A712[{6}, {2, 3}, {1, 5, 4, 7}]/72 - 
     A712[{6}, {2, 4}, {1, 3, 5, 7}]/144 + A712[{6}, {2, 4}, {1, 3, 7, 5}]/
      144 - A712[{6}, {2, 5}, {1, 3, 4, 7}]/144 + 
     A712[{6}, {2, 5}, {1, 3, 7, 4}]/144 - A712[{6}, {3, 4}, {1, 2, 5, 7}]/
      144 + A712[{6}, {3, 4}, {1, 2, 7, 5}]/144 - 
     A712[{6}, {3, 5}, {1, 2, 4, 7}]/144 + A712[{6}, {3, 5}, {1, 2, 7, 4}]/
      144 - A712[{7}, {1, 2}, {3, 4, 5, 6}]/72 - 
     A712[{7}, {1, 2}, {3, 5, 4, 6}]/72 - A712[{7}, {1, 3}, {2, 4, 5, 6}]/
      72 - A712[{7}, {1, 3}, {2, 5, 4, 6}]/72 + 
     A712[{7}, {1, 4}, {2, 3, 5, 6}]/144 - A712[{7}, {1, 4}, {2, 3, 6, 5}]/
      144 + A712[{7}, {1, 5}, {2, 3, 4, 6}]/144 - 
     A712[{7}, {1, 5}, {2, 3, 6, 4}]/144 - A712[{7}, {2, 3}, {1, 4, 5, 6}]/
      72 - A712[{7}, {2, 3}, {1, 5, 4, 6}]/72 + 
     A712[{7}, {2, 4}, {1, 3, 5, 6}]/144 - A712[{7}, {2, 4}, {1, 3, 6, 5}]/
      144 + A712[{7}, {2, 5}, {1, 3, 4, 6}]/144 - 
     A712[{7}, {2, 5}, {1, 3, 6, 4}]/144 + A712[{7}, {3, 4}, {1, 2, 5, 6}]/
      144 - A712[{7}, {3, 4}, {1, 2, 6, 5}]/144 + 
     A712[{7}, {3, 5}, {1, 2, 4, 6}]/144 - A712[{7}, {3, 5}, {1, 2, 6, 4}]/144
 
A712rep[10, 3] = -1/72*A712[{1}, {2, 4}, {3, 6, 5, 7}] - 
     A712[{1}, {2, 5}, {3, 6, 4, 7}]/72 + A712[{1}, {2, 6}, {3, 4, 5, 7}]/
      72 + A712[{1}, {2, 6}, {3, 5, 4, 7}]/72 - 
     A712[{1}, {2, 7}, {3, 4, 5, 6}]/72 - A712[{1}, {2, 7}, {3, 5, 4, 6}]/
      72 - A712[{1}, {3, 4}, {2, 6, 5, 7}]/72 - 
     A712[{1}, {3, 5}, {2, 6, 4, 7}]/72 + A712[{1}, {3, 6}, {2, 4, 5, 7}]/
      72 + A712[{1}, {3, 6}, {2, 5, 4, 7}]/72 - 
     A712[{1}, {3, 7}, {2, 4, 5, 6}]/72 - A712[{1}, {3, 7}, {2, 5, 4, 6}]/
      72 - A712[{2}, {1, 4}, {3, 6, 5, 7}]/72 - 
     A712[{2}, {1, 5}, {3, 6, 4, 7}]/72 + A712[{2}, {1, 6}, {3, 4, 5, 7}]/
      72 + A712[{2}, {1, 6}, {3, 5, 4, 7}]/72 - 
     A712[{2}, {1, 7}, {3, 4, 5, 6}]/72 - A712[{2}, {1, 7}, {3, 5, 4, 6}]/
      72 - A712[{2}, {3, 4}, {1, 6, 5, 7}]/72 - 
     A712[{2}, {3, 5}, {1, 6, 4, 7}]/72 + A712[{2}, {3, 6}, {1, 4, 5, 7}]/
      72 + A712[{2}, {3, 6}, {1, 5, 4, 7}]/72 - 
     A712[{2}, {3, 7}, {1, 4, 5, 6}]/72 - A712[{2}, {3, 7}, {1, 5, 4, 6}]/
      72 - A712[{3}, {1, 4}, {2, 6, 5, 7}]/72 - 
     A712[{3}, {1, 5}, {2, 6, 4, 7}]/72 + A712[{3}, {1, 6}, {2, 4, 5, 7}]/
      72 + A712[{3}, {1, 6}, {2, 5, 4, 7}]/72 - 
     A712[{3}, {1, 7}, {2, 4, 5, 6}]/72 - A712[{3}, {1, 7}, {2, 5, 4, 6}]/
      72 - A712[{3}, {2, 4}, {1, 6, 5, 7}]/72 - 
     A712[{3}, {2, 5}, {1, 6, 4, 7}]/72 + A712[{3}, {2, 6}, {1, 4, 5, 7}]/
      72 + A712[{3}, {2, 6}, {1, 5, 4, 7}]/72 - 
     A712[{3}, {2, 7}, {1, 4, 5, 6}]/72 - A712[{3}, {2, 7}, {1, 5, 4, 6}]/
      72 + A712[{4}, {1, 2}, {3, 6, 5, 7}]/36 + 
     A712[{4}, {1, 3}, {2, 6, 5, 7}]/36 - A712[{4}, {1, 6}, {2, 3, 5, 7}]/
      72 + A712[{4}, {1, 6}, {2, 3, 7, 5}]/72 + 
     A712[{4}, {1, 7}, {2, 3, 5, 6}]/72 - A712[{4}, {1, 7}, {2, 3, 6, 5}]/
      72 + A712[{4}, {2, 3}, {1, 6, 5, 7}]/36 - 
     A712[{4}, {2, 6}, {1, 3, 5, 7}]/72 + A712[{4}, {2, 6}, {1, 3, 7, 5}]/
      72 + A712[{4}, {2, 7}, {1, 3, 5, 6}]/72 - 
     A712[{4}, {2, 7}, {1, 3, 6, 5}]/72 - A712[{4}, {3, 6}, {1, 2, 5, 7}]/
      72 + A712[{4}, {3, 6}, {1, 2, 7, 5}]/72 + 
     A712[{4}, {3, 7}, {1, 2, 5, 6}]/72 - A712[{4}, {3, 7}, {1, 2, 6, 5}]/
      72 + A712[{5}, {1, 2}, {3, 6, 4, 7}]/36 + 
     A712[{5}, {1, 3}, {2, 6, 4, 7}]/36 - A712[{5}, {1, 6}, {2, 3, 4, 7}]/
      72 + A712[{5}, {1, 6}, {2, 3, 7, 4}]/72 + 
     A712[{5}, {1, 7}, {2, 3, 4, 6}]/72 - A712[{5}, {1, 7}, {2, 3, 6, 4}]/
      72 + A712[{5}, {2, 3}, {1, 6, 4, 7}]/36 - 
     A712[{5}, {2, 6}, {1, 3, 4, 7}]/72 + A712[{5}, {2, 6}, {1, 3, 7, 4}]/
      72 + A712[{5}, {2, 7}, {1, 3, 4, 6}]/72 - 
     A712[{5}, {2, 7}, {1, 3, 6, 4}]/72 - A712[{5}, {3, 6}, {1, 2, 4, 7}]/
      72 + A712[{5}, {3, 6}, {1, 2, 7, 4}]/72 + 
     A712[{5}, {3, 7}, {1, 2, 4, 6}]/72 - A712[{5}, {3, 7}, {1, 2, 6, 4}]/
      72 - A712[{6}, {1, 2}, {3, 4, 5, 7}]/36 - 
     A712[{6}, {1, 2}, {3, 5, 4, 7}]/36 - A712[{6}, {1, 3}, {2, 4, 5, 7}]/
      36 - A712[{6}, {1, 3}, {2, 5, 4, 7}]/36 + 
     A712[{6}, {1, 4}, {2, 3, 5, 7}]/72 - A712[{6}, {1, 4}, {2, 3, 7, 5}]/
      72 + A712[{6}, {1, 5}, {2, 3, 4, 7}]/72 - 
     A712[{6}, {1, 5}, {2, 3, 7, 4}]/72 - A712[{6}, {2, 3}, {1, 4, 5, 7}]/
      36 - A712[{6}, {2, 3}, {1, 5, 4, 7}]/36 + 
     A712[{6}, {2, 4}, {1, 3, 5, 7}]/72 - A712[{6}, {2, 4}, {1, 3, 7, 5}]/
      72 + A712[{6}, {2, 5}, {1, 3, 4, 7}]/72 - 
     A712[{6}, {2, 5}, {1, 3, 7, 4}]/72 + A712[{6}, {3, 4}, {1, 2, 5, 7}]/
      72 - A712[{6}, {3, 4}, {1, 2, 7, 5}]/72 + 
     A712[{6}, {3, 5}, {1, 2, 4, 7}]/72 - A712[{6}, {3, 5}, {1, 2, 7, 4}]/
      72 + A712[{7}, {1, 2}, {3, 4, 5, 6}]/36 + 
     A712[{7}, {1, 2}, {3, 5, 4, 6}]/36 + A712[{7}, {1, 3}, {2, 4, 5, 6}]/
      36 + A712[{7}, {1, 3}, {2, 5, 4, 6}]/36 - 
     A712[{7}, {1, 4}, {2, 3, 5, 6}]/72 + A712[{7}, {1, 4}, {2, 3, 6, 5}]/
      72 - A712[{7}, {1, 5}, {2, 3, 4, 6}]/72 + 
     A712[{7}, {1, 5}, {2, 3, 6, 4}]/72 + A712[{7}, {2, 3}, {1, 4, 5, 6}]/
      36 + A712[{7}, {2, 3}, {1, 5, 4, 6}]/36 - 
     A712[{7}, {2, 4}, {1, 3, 5, 6}]/72 + A712[{7}, {2, 4}, {1, 3, 6, 5}]/
      72 - A712[{7}, {2, 5}, {1, 3, 4, 6}]/72 + 
     A712[{7}, {2, 5}, {1, 3, 6, 4}]/72 - A712[{7}, {3, 4}, {1, 2, 5, 6}]/
      72 + A712[{7}, {3, 4}, {1, 2, 6, 5}]/72 - 
     A712[{7}, {3, 5}, {1, 2, 4, 6}]/72 + A712[{7}, {3, 5}, {1, 2, 6, 4}]/72
 
A712rep[11, 1] = A712[{1}, {2, 4}, {3, 5, 6, 7}]/168 - 
     A712[{1}, {2, 4}, {3, 5, 7, 6}]/168 - A712[{1}, {2, 4}, {3, 6, 5, 7}]/
      168 - A712[{1}, {2, 5}, {3, 4, 6, 7}]/168 + 
     A712[{1}, {2, 5}, {3, 4, 7, 6}]/168 + A712[{1}, {2, 5}, {3, 6, 4, 7}]/
      168 + A712[{1}, {2, 6}, {3, 4, 5, 7}]/168 - 
     A712[{1}, {2, 6}, {3, 4, 7, 5}]/168 - A712[{1}, {2, 6}, {3, 5, 4, 7}]/
      168 - A712[{1}, {2, 7}, {3, 4, 5, 6}]/168 + 
     A712[{1}, {2, 7}, {3, 4, 6, 5}]/168 + A712[{1}, {2, 7}, {3, 5, 4, 6}]/
      168 + A712[{1}, {3, 4}, {2, 5, 6, 7}]/168 - 
     A712[{1}, {3, 4}, {2, 5, 7, 6}]/168 - A712[{1}, {3, 4}, {2, 6, 5, 7}]/
      168 - A712[{1}, {3, 5}, {2, 4, 6, 7}]/168 + 
     A712[{1}, {3, 5}, {2, 4, 7, 6}]/168 + A712[{1}, {3, 5}, {2, 6, 4, 7}]/
      168 + A712[{1}, {3, 6}, {2, 4, 5, 7}]/168 - 
     A712[{1}, {3, 6}, {2, 4, 7, 5}]/168 - A712[{1}, {3, 6}, {2, 5, 4, 7}]/
      168 - A712[{1}, {3, 7}, {2, 4, 5, 6}]/168 + 
     A712[{1}, {3, 7}, {2, 4, 6, 5}]/168 + A712[{1}, {3, 7}, {2, 5, 4, 6}]/
      168 + A712[{2}, {1, 4}, {3, 5, 6, 7}]/168 - 
     A712[{2}, {1, 4}, {3, 5, 7, 6}]/168 - A712[{2}, {1, 4}, {3, 6, 5, 7}]/
      168 - A712[{2}, {1, 5}, {3, 4, 6, 7}]/168 + 
     A712[{2}, {1, 5}, {3, 4, 7, 6}]/168 + A712[{2}, {1, 5}, {3, 6, 4, 7}]/
      168 + A712[{2}, {1, 6}, {3, 4, 5, 7}]/168 - 
     A712[{2}, {1, 6}, {3, 4, 7, 5}]/168 - A712[{2}, {1, 6}, {3, 5, 4, 7}]/
      168 - A712[{2}, {1, 7}, {3, 4, 5, 6}]/168 + 
     A712[{2}, {1, 7}, {3, 4, 6, 5}]/168 + A712[{2}, {1, 7}, {3, 5, 4, 6}]/
      168 + A712[{2}, {3, 4}, {1, 5, 6, 7}]/168 - 
     A712[{2}, {3, 4}, {1, 5, 7, 6}]/168 - A712[{2}, {3, 4}, {1, 6, 5, 7}]/
      168 - A712[{2}, {3, 5}, {1, 4, 6, 7}]/168 + 
     A712[{2}, {3, 5}, {1, 4, 7, 6}]/168 + A712[{2}, {3, 5}, {1, 6, 4, 7}]/
      168 + A712[{2}, {3, 6}, {1, 4, 5, 7}]/168 - 
     A712[{2}, {3, 6}, {1, 4, 7, 5}]/168 - A712[{2}, {3, 6}, {1, 5, 4, 7}]/
      168 - A712[{2}, {3, 7}, {1, 4, 5, 6}]/168 + 
     A712[{2}, {3, 7}, {1, 4, 6, 5}]/168 + A712[{2}, {3, 7}, {1, 5, 4, 6}]/
      168 + A712[{3}, {1, 4}, {2, 5, 6, 7}]/168 - 
     A712[{3}, {1, 4}, {2, 5, 7, 6}]/168 - A712[{3}, {1, 4}, {2, 6, 5, 7}]/
      168 - A712[{3}, {1, 5}, {2, 4, 6, 7}]/168 + 
     A712[{3}, {1, 5}, {2, 4, 7, 6}]/168 + A712[{3}, {1, 5}, {2, 6, 4, 7}]/
      168 + A712[{3}, {1, 6}, {2, 4, 5, 7}]/168 - 
     A712[{3}, {1, 6}, {2, 4, 7, 5}]/168 - A712[{3}, {1, 6}, {2, 5, 4, 7}]/
      168 - A712[{3}, {1, 7}, {2, 4, 5, 6}]/168 + 
     A712[{3}, {1, 7}, {2, 4, 6, 5}]/168 + A712[{3}, {1, 7}, {2, 5, 4, 6}]/
      168 + A712[{3}, {2, 4}, {1, 5, 6, 7}]/168 - 
     A712[{3}, {2, 4}, {1, 5, 7, 6}]/168 - A712[{3}, {2, 4}, {1, 6, 5, 7}]/
      168 - A712[{3}, {2, 5}, {1, 4, 6, 7}]/168 + 
     A712[{3}, {2, 5}, {1, 4, 7, 6}]/168 + A712[{3}, {2, 5}, {1, 6, 4, 7}]/
      168 + A712[{3}, {2, 6}, {1, 4, 5, 7}]/168 - 
     A712[{3}, {2, 6}, {1, 4, 7, 5}]/168 - A712[{3}, {2, 6}, {1, 5, 4, 7}]/
      168 - A712[{3}, {2, 7}, {1, 4, 5, 6}]/168 + 
     A712[{3}, {2, 7}, {1, 4, 6, 5}]/168 + A712[{3}, {2, 7}, {1, 5, 4, 6}]/
      168 - A712[{4}, {1, 2}, {3, 5, 6, 7}]/84 + 
     A712[{4}, {1, 2}, {3, 5, 7, 6}]/84 + A712[{4}, {1, 2}, {3, 6, 5, 7}]/
      84 - A712[{4}, {1, 3}, {2, 5, 6, 7}]/84 + 
     A712[{4}, {1, 3}, {2, 5, 7, 6}]/84 + A712[{4}, {1, 3}, {2, 6, 5, 7}]/
      84 + A712[{4}, {1, 5}, {2, 3, 6, 7}]/84 - 
     A712[{4}, {1, 5}, {2, 3, 7, 6}]/84 - A712[{4}, {1, 6}, {2, 3, 5, 7}]/
      84 + A712[{4}, {1, 6}, {2, 3, 7, 5}]/84 + 
     A712[{4}, {1, 7}, {2, 3, 5, 6}]/84 - A712[{4}, {1, 7}, {2, 3, 6, 5}]/
      84 - A712[{4}, {2, 3}, {1, 5, 6, 7}]/84 + 
     A712[{4}, {2, 3}, {1, 5, 7, 6}]/84 + A712[{4}, {2, 3}, {1, 6, 5, 7}]/
      84 + A712[{4}, {2, 5}, {1, 3, 6, 7}]/84 - 
     A712[{4}, {2, 5}, {1, 3, 7, 6}]/84 - A712[{4}, {2, 6}, {1, 3, 5, 7}]/
      84 + A712[{4}, {2, 6}, {1, 3, 7, 5}]/84 + 
     A712[{4}, {2, 7}, {1, 3, 5, 6}]/84 - A712[{4}, {2, 7}, {1, 3, 6, 5}]/
      84 + A712[{4}, {3, 5}, {1, 2, 6, 7}]/84 - 
     A712[{4}, {3, 5}, {1, 2, 7, 6}]/84 - A712[{4}, {3, 6}, {1, 2, 5, 7}]/
      84 + A712[{4}, {3, 6}, {1, 2, 7, 5}]/84 + 
     A712[{4}, {3, 7}, {1, 2, 5, 6}]/84 - A712[{4}, {3, 7}, {1, 2, 6, 5}]/
      84 + A712[{5}, {1, 2}, {3, 4, 6, 7}]/84 - 
     A712[{5}, {1, 2}, {3, 4, 7, 6}]/84 - A712[{5}, {1, 2}, {3, 6, 4, 7}]/
      84 + A712[{5}, {1, 3}, {2, 4, 6, 7}]/84 - 
     A712[{5}, {1, 3}, {2, 4, 7, 6}]/84 - A712[{5}, {1, 3}, {2, 6, 4, 7}]/
      84 - A712[{5}, {1, 4}, {2, 3, 6, 7}]/84 + 
     A712[{5}, {1, 4}, {2, 3, 7, 6}]/84 + A712[{5}, {1, 6}, {2, 3, 4, 7}]/
      84 - A712[{5}, {1, 6}, {2, 3, 7, 4}]/84 - 
     A712[{5}, {1, 7}, {2, 3, 4, 6}]/84 + A712[{5}, {1, 7}, {2, 3, 6, 4}]/
      84 + A712[{5}, {2, 3}, {1, 4, 6, 7}]/84 - 
     A712[{5}, {2, 3}, {1, 4, 7, 6}]/84 - A712[{5}, {2, 3}, {1, 6, 4, 7}]/
      84 - A712[{5}, {2, 4}, {1, 3, 6, 7}]/84 + 
     A712[{5}, {2, 4}, {1, 3, 7, 6}]/84 + A712[{5}, {2, 6}, {1, 3, 4, 7}]/
      84 - A712[{5}, {2, 6}, {1, 3, 7, 4}]/84 - 
     A712[{5}, {2, 7}, {1, 3, 4, 6}]/84 + A712[{5}, {2, 7}, {1, 3, 6, 4}]/
      84 - A712[{5}, {3, 4}, {1, 2, 6, 7}]/84 + 
     A712[{5}, {3, 4}, {1, 2, 7, 6}]/84 + A712[{5}, {3, 6}, {1, 2, 4, 7}]/
      84 - A712[{5}, {3, 6}, {1, 2, 7, 4}]/84 - 
     A712[{5}, {3, 7}, {1, 2, 4, 6}]/84 + A712[{5}, {3, 7}, {1, 2, 6, 4}]/
      84 - A712[{6}, {1, 2}, {3, 4, 5, 7}]/84 + 
     A712[{6}, {1, 2}, {3, 4, 7, 5}]/84 + A712[{6}, {1, 2}, {3, 5, 4, 7}]/
      84 - A712[{6}, {1, 3}, {2, 4, 5, 7}]/84 + 
     A712[{6}, {1, 3}, {2, 4, 7, 5}]/84 + A712[{6}, {1, 3}, {2, 5, 4, 7}]/
      84 + A712[{6}, {1, 4}, {2, 3, 5, 7}]/84 - 
     A712[{6}, {1, 4}, {2, 3, 7, 5}]/84 - A712[{6}, {1, 5}, {2, 3, 4, 7}]/
      84 + A712[{6}, {1, 5}, {2, 3, 7, 4}]/84 + 
     A712[{6}, {1, 7}, {2, 3, 4, 5}]/84 - A712[{6}, {1, 7}, {2, 3, 5, 4}]/
      84 - A712[{6}, {2, 3}, {1, 4, 5, 7}]/84 + 
     A712[{6}, {2, 3}, {1, 4, 7, 5}]/84 + A712[{6}, {2, 3}, {1, 5, 4, 7}]/
      84 + A712[{6}, {2, 4}, {1, 3, 5, 7}]/84 - 
     A712[{6}, {2, 4}, {1, 3, 7, 5}]/84 - A712[{6}, {2, 5}, {1, 3, 4, 7}]/
      84 + A712[{6}, {2, 5}, {1, 3, 7, 4}]/84 + 
     A712[{6}, {2, 7}, {1, 3, 4, 5}]/84 - A712[{6}, {2, 7}, {1, 3, 5, 4}]/
      84 + A712[{6}, {3, 4}, {1, 2, 5, 7}]/84 - 
     A712[{6}, {3, 4}, {1, 2, 7, 5}]/84 - A712[{6}, {3, 5}, {1, 2, 4, 7}]/
      84 + A712[{6}, {3, 5}, {1, 2, 7, 4}]/84 + 
     A712[{6}, {3, 7}, {1, 2, 4, 5}]/84 - A712[{6}, {3, 7}, {1, 2, 5, 4}]/
      84 + A712[{7}, {1, 2}, {3, 4, 5, 6}]/84 - 
     A712[{7}, {1, 2}, {3, 4, 6, 5}]/84 - A712[{7}, {1, 2}, {3, 5, 4, 6}]/
      84 + A712[{7}, {1, 3}, {2, 4, 5, 6}]/84 - 
     A712[{7}, {1, 3}, {2, 4, 6, 5}]/84 - A712[{7}, {1, 3}, {2, 5, 4, 6}]/
      84 - A712[{7}, {1, 4}, {2, 3, 5, 6}]/84 + 
     A712[{7}, {1, 4}, {2, 3, 6, 5}]/84 + A712[{7}, {1, 5}, {2, 3, 4, 6}]/
      84 - A712[{7}, {1, 5}, {2, 3, 6, 4}]/84 - 
     A712[{7}, {1, 6}, {2, 3, 4, 5}]/84 + A712[{7}, {1, 6}, {2, 3, 5, 4}]/
      84 + A712[{7}, {2, 3}, {1, 4, 5, 6}]/84 - 
     A712[{7}, {2, 3}, {1, 4, 6, 5}]/84 - A712[{7}, {2, 3}, {1, 5, 4, 6}]/
      84 - A712[{7}, {2, 4}, {1, 3, 5, 6}]/84 + 
     A712[{7}, {2, 4}, {1, 3, 6, 5}]/84 + A712[{7}, {2, 5}, {1, 3, 4, 6}]/
      84 - A712[{7}, {2, 5}, {1, 3, 6, 4}]/84 - 
     A712[{7}, {2, 6}, {1, 3, 4, 5}]/84 + A712[{7}, {2, 6}, {1, 3, 5, 4}]/
      84 - A712[{7}, {3, 4}, {1, 2, 5, 6}]/84 + 
     A712[{7}, {3, 4}, {1, 2, 6, 5}]/84 + A712[{7}, {3, 5}, {1, 2, 4, 6}]/
      84 - A712[{7}, {3, 5}, {1, 2, 6, 4}]/84 - 
     A712[{7}, {3, 6}, {1, 2, 4, 5}]/84 + A712[{7}, {3, 6}, {1, 2, 5, 4}]/84
 
A712rep[12, 1] = A712[{1}, {2, 3}, {4, 5, 6, 7}]/90 + 
     A712[{1}, {2, 3}, {4, 6, 5, 7}]/90 + A712[{1}, {2, 4}, {3, 5, 6, 7}]/
      90 + A712[{1}, {2, 4}, {3, 6, 5, 7}]/90 - 
     A712[{1}, {2, 5}, {3, 4, 6, 7}]/90 + A712[{1}, {2, 5}, {3, 4, 7, 6}]/
      90 - A712[{1}, {2, 6}, {3, 4, 5, 7}]/90 + 
     A712[{1}, {2, 6}, {3, 4, 7, 5}]/90 - A712[{1}, {3, 4}, {2, 5, 6, 7}]/
      45 - A712[{1}, {3, 4}, {2, 6, 5, 7}]/45 + 
     A712[{1}, {3, 5}, {2, 4, 6, 7}]/90 + A712[{1}, {3, 5}, {2, 6, 4, 7}]/
      90 + A712[{1}, {3, 6}, {2, 4, 5, 7}]/90 + 
     A712[{1}, {3, 6}, {2, 5, 4, 7}]/90 - A712[{1}, {3, 7}, {2, 4, 5, 6}]/
      90 - A712[{1}, {3, 7}, {2, 4, 6, 5}]/90 + 
     A712[{1}, {4, 5}, {2, 3, 6, 7}]/90 + A712[{1}, {4, 5}, {2, 6, 3, 7}]/
      90 + A712[{1}, {4, 6}, {2, 3, 5, 7}]/90 + 
     A712[{1}, {4, 6}, {2, 5, 3, 7}]/90 - A712[{1}, {4, 7}, {2, 3, 5, 6}]/
      90 - A712[{1}, {4, 7}, {2, 3, 6, 5}]/90 - 
     A712[{1}, {5, 6}, {2, 3, 4, 7}]/45 - A712[{1}, {5, 6}, {2, 4, 3, 7}]/
      45 + A712[{1}, {5, 7}, {2, 3, 4, 6}]/90 + 
     A712[{1}, {5, 7}, {2, 4, 3, 6}]/90 + A712[{1}, {6, 7}, {2, 3, 4, 5}]/
      90 + A712[{1}, {6, 7}, {2, 4, 3, 5}]/90 + 
     A712[{2}, {1, 3}, {4, 5, 6, 7}]/90 + A712[{2}, {1, 3}, {4, 6, 5, 7}]/
      90 + A712[{2}, {1, 4}, {3, 5, 6, 7}]/90 + 
     A712[{2}, {1, 4}, {3, 6, 5, 7}]/90 - A712[{2}, {1, 5}, {3, 4, 6, 7}]/
      90 + A712[{2}, {1, 5}, {3, 4, 7, 6}]/90 - 
     A712[{2}, {1, 6}, {3, 4, 5, 7}]/90 + A712[{2}, {1, 6}, {3, 4, 7, 5}]/
      90 - A712[{2}, {3, 4}, {1, 5, 6, 7}]/45 - 
     A712[{2}, {3, 4}, {1, 6, 5, 7}]/45 + A712[{2}, {3, 5}, {1, 4, 6, 7}]/
      90 + A712[{2}, {3, 5}, {1, 6, 4, 7}]/90 + 
     A712[{2}, {3, 6}, {1, 4, 5, 7}]/90 + A712[{2}, {3, 6}, {1, 5, 4, 7}]/
      90 - A712[{2}, {3, 7}, {1, 4, 5, 6}]/90 - 
     A712[{2}, {3, 7}, {1, 4, 6, 5}]/90 + A712[{2}, {4, 5}, {1, 3, 6, 7}]/
      90 + A712[{2}, {4, 5}, {1, 6, 3, 7}]/90 + 
     A712[{2}, {4, 6}, {1, 3, 5, 7}]/90 + A712[{2}, {4, 6}, {1, 5, 3, 7}]/
      90 - A712[{2}, {4, 7}, {1, 3, 5, 6}]/90 - 
     A712[{2}, {4, 7}, {1, 3, 6, 5}]/90 - A712[{2}, {5, 6}, {1, 3, 4, 7}]/
      45 - A712[{2}, {5, 6}, {1, 4, 3, 7}]/45 + 
     A712[{2}, {5, 7}, {1, 3, 4, 6}]/90 + A712[{2}, {5, 7}, {1, 4, 3, 6}]/
      90 + A712[{2}, {6, 7}, {1, 3, 4, 5}]/90 + 
     A712[{2}, {6, 7}, {1, 4, 3, 5}]/90 - A712[{3}, {1, 2}, {4, 5, 6, 7}]/
      45 - A712[{3}, {1, 2}, {4, 6, 5, 7}]/45 + 
     A712[{3}, {1, 4}, {2, 5, 6, 7}]/90 + A712[{3}, {1, 4}, {2, 6, 5, 7}]/
      90 - A712[{3}, {1, 5}, {2, 4, 7, 6}]/90 - 
     A712[{3}, {1, 5}, {2, 6, 4, 7}]/90 - A712[{3}, {1, 6}, {2, 4, 7, 5}]/
      90 - A712[{3}, {1, 6}, {2, 5, 4, 7}]/90 + 
     A712[{3}, {1, 7}, {2, 4, 5, 6}]/90 + A712[{3}, {1, 7}, {2, 4, 6, 5}]/
      90 + A712[{3}, {2, 4}, {1, 5, 6, 7}]/90 + 
     A712[{3}, {2, 4}, {1, 6, 5, 7}]/90 - A712[{3}, {2, 5}, {1, 4, 7, 6}]/
      90 - A712[{3}, {2, 5}, {1, 6, 4, 7}]/90 - 
     A712[{3}, {2, 6}, {1, 4, 7, 5}]/90 - A712[{3}, {2, 6}, {1, 5, 4, 7}]/
      90 + A712[{3}, {2, 7}, {1, 4, 5, 6}]/90 + 
     A712[{3}, {2, 7}, {1, 4, 6, 5}]/90 - A712[{3}, {4, 5}, {1, 2, 6, 7}]/
      90 + A712[{3}, {4, 5}, {1, 2, 7, 6}]/90 - 
     A712[{3}, {4, 6}, {1, 2, 5, 7}]/90 + A712[{3}, {4, 6}, {1, 2, 7, 5}]/
      90 + A712[{3}, {5, 6}, {1, 2, 4, 7}]/45 - 
     A712[{3}, {5, 6}, {1, 2, 7, 4}]/45 - A712[{3}, {5, 7}, {1, 2, 4, 6}]/
      90 + A712[{3}, {5, 7}, {1, 2, 6, 4}]/90 - 
     A712[{3}, {6, 7}, {1, 2, 4, 5}]/90 + A712[{3}, {6, 7}, {1, 2, 5, 4}]/
      90 - A712[{4}, {1, 2}, {3, 5, 6, 7}]/45 - 
     A712[{4}, {1, 2}, {3, 6, 5, 7}]/45 + A712[{4}, {1, 3}, {2, 5, 6, 7}]/
      90 + A712[{4}, {1, 3}, {2, 6, 5, 7}]/90 - 
     A712[{4}, {1, 5}, {2, 3, 7, 6}]/90 - A712[{4}, {1, 5}, {2, 6, 3, 7}]/
      90 - A712[{4}, {1, 6}, {2, 3, 7, 5}]/90 - 
     A712[{4}, {1, 6}, {2, 5, 3, 7}]/90 + A712[{4}, {1, 7}, {2, 3, 5, 6}]/
      90 + A712[{4}, {1, 7}, {2, 3, 6, 5}]/90 + 
     A712[{4}, {2, 3}, {1, 5, 6, 7}]/90 + A712[{4}, {2, 3}, {1, 6, 5, 7}]/
      90 - A712[{4}, {2, 5}, {1, 3, 7, 6}]/90 - 
     A712[{4}, {2, 5}, {1, 6, 3, 7}]/90 - A712[{4}, {2, 6}, {1, 3, 7, 5}]/
      90 - A712[{4}, {2, 6}, {1, 5, 3, 7}]/90 + 
     A712[{4}, {2, 7}, {1, 3, 5, 6}]/90 + A712[{4}, {2, 7}, {1, 3, 6, 5}]/
      90 - A712[{4}, {3, 5}, {1, 2, 6, 7}]/90 + 
     A712[{4}, {3, 5}, {1, 2, 7, 6}]/90 - A712[{4}, {3, 6}, {1, 2, 5, 7}]/
      90 + A712[{4}, {3, 6}, {1, 2, 7, 5}]/90 + 
     A712[{4}, {5, 6}, {1, 2, 3, 7}]/45 - A712[{4}, {5, 6}, {1, 2, 7, 3}]/
      45 - A712[{4}, {5, 7}, {1, 2, 3, 6}]/90 + 
     A712[{4}, {5, 7}, {1, 2, 6, 3}]/90 - A712[{4}, {6, 7}, {1, 2, 3, 5}]/
      90 + A712[{4}, {6, 7}, {1, 2, 5, 3}]/90 + 
     A712[{5}, {1, 2}, {3, 4, 6, 7}]/45 - A712[{5}, {1, 2}, {3, 4, 7, 6}]/
      45 - A712[{5}, {1, 3}, {2, 4, 6, 7}]/90 + 
     A712[{5}, {1, 3}, {2, 4, 7, 6}]/90 - A712[{5}, {1, 4}, {2, 3, 6, 7}]/
      90 + A712[{5}, {1, 4}, {2, 3, 7, 6}]/90 + 
     A712[{5}, {1, 6}, {2, 3, 4, 7}]/90 + A712[{5}, {1, 6}, {2, 4, 3, 7}]/
      90 - A712[{5}, {1, 7}, {2, 3, 4, 6}]/90 - 
     A712[{5}, {1, 7}, {2, 4, 3, 6}]/90 - A712[{5}, {2, 3}, {1, 4, 6, 7}]/
      90 + A712[{5}, {2, 3}, {1, 4, 7, 6}]/90 - 
     A712[{5}, {2, 4}, {1, 3, 6, 7}]/90 + A712[{5}, {2, 4}, {1, 3, 7, 6}]/
      90 + A712[{5}, {2, 6}, {1, 3, 4, 7}]/90 + 
     A712[{5}, {2, 6}, {1, 4, 3, 7}]/90 - A712[{5}, {2, 7}, {1, 3, 4, 6}]/
      90 - A712[{5}, {2, 7}, {1, 4, 3, 6}]/90 + 
     A712[{5}, {3, 4}, {1, 2, 6, 7}]/45 - A712[{5}, {3, 4}, {1, 2, 7, 6}]/
      45 - A712[{5}, {3, 6}, {1, 2, 4, 7}]/90 + 
     A712[{5}, {3, 6}, {1, 2, 7, 4}]/90 + A712[{5}, {3, 7}, {1, 2, 4, 6}]/
      90 - A712[{5}, {3, 7}, {1, 2, 6, 4}]/90 - 
     A712[{5}, {4, 6}, {1, 2, 3, 7}]/90 + A712[{5}, {4, 6}, {1, 2, 7, 3}]/
      90 + A712[{5}, {4, 7}, {1, 2, 3, 6}]/90 - 
     A712[{5}, {4, 7}, {1, 2, 6, 3}]/90 + A712[{6}, {1, 2}, {3, 4, 5, 7}]/
      45 - A712[{6}, {1, 2}, {3, 4, 7, 5}]/45 - 
     A712[{6}, {1, 3}, {2, 4, 5, 7}]/90 + A712[{6}, {1, 3}, {2, 4, 7, 5}]/
      90 - A712[{6}, {1, 4}, {2, 3, 5, 7}]/90 + 
     A712[{6}, {1, 4}, {2, 3, 7, 5}]/90 + A712[{6}, {1, 5}, {2, 3, 4, 7}]/
      90 + A712[{6}, {1, 5}, {2, 4, 3, 7}]/90 - 
     A712[{6}, {1, 7}, {2, 3, 4, 5}]/90 - A712[{6}, {1, 7}, {2, 4, 3, 5}]/
      90 - A712[{6}, {2, 3}, {1, 4, 5, 7}]/90 + 
     A712[{6}, {2, 3}, {1, 4, 7, 5}]/90 - A712[{6}, {2, 4}, {1, 3, 5, 7}]/
      90 + A712[{6}, {2, 4}, {1, 3, 7, 5}]/90 + 
     A712[{6}, {2, 5}, {1, 3, 4, 7}]/90 + A712[{6}, {2, 5}, {1, 4, 3, 7}]/
      90 - A712[{6}, {2, 7}, {1, 3, 4, 5}]/90 - 
     A712[{6}, {2, 7}, {1, 4, 3, 5}]/90 + A712[{6}, {3, 4}, {1, 2, 5, 7}]/
      45 - A712[{6}, {3, 4}, {1, 2, 7, 5}]/45 - 
     A712[{6}, {3, 5}, {1, 2, 4, 7}]/90 + A712[{6}, {3, 5}, {1, 2, 7, 4}]/
      90 + A712[{6}, {3, 7}, {1, 2, 4, 5}]/90 - 
     A712[{6}, {3, 7}, {1, 2, 5, 4}]/90 - A712[{6}, {4, 5}, {1, 2, 3, 7}]/
      90 + A712[{6}, {4, 5}, {1, 2, 7, 3}]/90 + 
     A712[{6}, {4, 7}, {1, 2, 3, 5}]/90 - A712[{6}, {4, 7}, {1, 2, 5, 3}]/90
 
A712rep[13, 1] = A712[{1}, {2, 3}, {4, 5, 6, 7}]/180 - 
     A712[{1}, {2, 3}, {4, 5, 7, 6}]/180 - A712[{1}, {2, 3}, {4, 6, 5, 7}]/
      180 + A712[{1}, {2, 4}, {3, 5, 6, 7}]/180 - 
     A712[{1}, {2, 4}, {3, 5, 7, 6}]/180 - A712[{1}, {2, 4}, {3, 6, 5, 7}]/
      180 - A712[{1}, {2, 5}, {3, 4, 6, 7}]/90 + 
     A712[{1}, {2, 5}, {3, 4, 7, 6}]/90 + A712[{1}, {2, 6}, {3, 4, 5, 7}]/
      90 - A712[{1}, {2, 6}, {3, 4, 7, 5}]/90 - 
     A712[{1}, {2, 7}, {3, 4, 5, 6}]/90 + A712[{1}, {2, 7}, {3, 4, 6, 5}]/
      90 - A712[{1}, {3, 4}, {2, 5, 6, 7}]/90 + 
     A712[{1}, {3, 4}, {2, 5, 7, 6}]/90 + A712[{1}, {3, 4}, {2, 6, 5, 7}]/
      90 + A712[{1}, {3, 5}, {2, 4, 6, 7}]/180 - 
     A712[{1}, {3, 5}, {2, 4, 7, 6}]/180 - A712[{1}, {3, 5}, {2, 6, 4, 7}]/
      180 - A712[{1}, {3, 6}, {2, 4, 5, 7}]/180 + 
     A712[{1}, {3, 6}, {2, 4, 7, 5}]/180 + A712[{1}, {3, 6}, {2, 5, 4, 7}]/
      180 + A712[{1}, {3, 7}, {2, 4, 5, 6}]/180 - 
     A712[{1}, {3, 7}, {2, 4, 6, 5}]/180 - A712[{1}, {3, 7}, {2, 5, 4, 6}]/
      180 + A712[{1}, {4, 5}, {2, 3, 6, 7}]/180 - 
     A712[{1}, {4, 5}, {2, 3, 7, 6}]/180 - A712[{1}, {4, 5}, {2, 6, 3, 7}]/
      180 - A712[{1}, {4, 6}, {2, 3, 5, 7}]/180 + 
     A712[{1}, {4, 6}, {2, 3, 7, 5}]/180 + A712[{1}, {4, 6}, {2, 5, 3, 7}]/
      180 + A712[{1}, {4, 7}, {2, 3, 5, 6}]/180 - 
     A712[{1}, {4, 7}, {2, 3, 6, 5}]/180 - A712[{1}, {4, 7}, {2, 5, 3, 6}]/
      180 + A712[{2}, {1, 3}, {4, 5, 6, 7}]/180 - 
     A712[{2}, {1, 3}, {4, 5, 7, 6}]/180 - A712[{2}, {1, 3}, {4, 6, 5, 7}]/
      180 + A712[{2}, {1, 4}, {3, 5, 6, 7}]/180 - 
     A712[{2}, {1, 4}, {3, 5, 7, 6}]/180 - A712[{2}, {1, 4}, {3, 6, 5, 7}]/
      180 - A712[{2}, {1, 5}, {3, 4, 6, 7}]/90 + 
     A712[{2}, {1, 5}, {3, 4, 7, 6}]/90 + A712[{2}, {1, 6}, {3, 4, 5, 7}]/
      90 - A712[{2}, {1, 6}, {3, 4, 7, 5}]/90 - 
     A712[{2}, {1, 7}, {3, 4, 5, 6}]/90 + A712[{2}, {1, 7}, {3, 4, 6, 5}]/
      90 - A712[{2}, {3, 4}, {1, 5, 6, 7}]/90 + 
     A712[{2}, {3, 4}, {1, 5, 7, 6}]/90 + A712[{2}, {3, 4}, {1, 6, 5, 7}]/
      90 + A712[{2}, {3, 5}, {1, 4, 6, 7}]/180 - 
     A712[{2}, {3, 5}, {1, 4, 7, 6}]/180 - A712[{2}, {3, 5}, {1, 6, 4, 7}]/
      180 - A712[{2}, {3, 6}, {1, 4, 5, 7}]/180 + 
     A712[{2}, {3, 6}, {1, 4, 7, 5}]/180 + A712[{2}, {3, 6}, {1, 5, 4, 7}]/
      180 + A712[{2}, {3, 7}, {1, 4, 5, 6}]/180 - 
     A712[{2}, {3, 7}, {1, 4, 6, 5}]/180 - A712[{2}, {3, 7}, {1, 5, 4, 6}]/
      180 + A712[{2}, {4, 5}, {1, 3, 6, 7}]/180 - 
     A712[{2}, {4, 5}, {1, 3, 7, 6}]/180 - A712[{2}, {4, 5}, {1, 6, 3, 7}]/
      180 - A712[{2}, {4, 6}, {1, 3, 5, 7}]/180 + 
     A712[{2}, {4, 6}, {1, 3, 7, 5}]/180 + A712[{2}, {4, 6}, {1, 5, 3, 7}]/
      180 + A712[{2}, {4, 7}, {1, 3, 5, 6}]/180 - 
     A712[{2}, {4, 7}, {1, 3, 6, 5}]/180 - A712[{2}, {4, 7}, {1, 5, 3, 6}]/
      180 - A712[{3}, {1, 2}, {4, 5, 6, 7}]/90 + 
     A712[{3}, {1, 2}, {4, 5, 7, 6}]/90 + A712[{3}, {1, 2}, {4, 6, 5, 7}]/
      90 + A712[{3}, {1, 4}, {2, 5, 6, 7}]/180 - 
     A712[{3}, {1, 4}, {2, 5, 7, 6}]/180 - A712[{3}, {1, 4}, {2, 6, 5, 7}]/
      180 + A712[{3}, {1, 5}, {2, 4, 6, 7}]/180 - 
     A712[{3}, {1, 5}, {2, 4, 7, 6}]/180 + A712[{3}, {1, 5}, {2, 6, 4, 7}]/
      180 - A712[{3}, {1, 6}, {2, 4, 5, 7}]/180 + 
     A712[{3}, {1, 6}, {2, 4, 7, 5}]/180 - A712[{3}, {1, 6}, {2, 5, 4, 7}]/
      180 + A712[{3}, {1, 7}, {2, 4, 5, 6}]/180 - 
     A712[{3}, {1, 7}, {2, 4, 6, 5}]/180 + A712[{3}, {1, 7}, {2, 5, 4, 6}]/
      180 + A712[{3}, {2, 4}, {1, 5, 6, 7}]/180 - 
     A712[{3}, {2, 4}, {1, 5, 7, 6}]/180 - A712[{3}, {2, 4}, {1, 6, 5, 7}]/
      180 + A712[{3}, {2, 5}, {1, 4, 6, 7}]/180 - 
     A712[{3}, {2, 5}, {1, 4, 7, 6}]/180 + A712[{3}, {2, 5}, {1, 6, 4, 7}]/
      180 - A712[{3}, {2, 6}, {1, 4, 5, 7}]/180 + 
     A712[{3}, {2, 6}, {1, 4, 7, 5}]/180 - A712[{3}, {2, 6}, {1, 5, 4, 7}]/
      180 + A712[{3}, {2, 7}, {1, 4, 5, 6}]/180 - 
     A712[{3}, {2, 7}, {1, 4, 6, 5}]/180 + A712[{3}, {2, 7}, {1, 5, 4, 6}]/
      180 - A712[{3}, {4, 5}, {1, 2, 6, 7}]/90 + 
     A712[{3}, {4, 5}, {1, 2, 7, 6}]/90 + A712[{3}, {4, 6}, {1, 2, 5, 7}]/
      90 - A712[{3}, {4, 6}, {1, 2, 7, 5}]/90 - 
     A712[{3}, {4, 7}, {1, 2, 5, 6}]/90 + A712[{3}, {4, 7}, {1, 2, 6, 5}]/
      90 - A712[{4}, {1, 2}, {3, 5, 6, 7}]/90 + 
     A712[{4}, {1, 2}, {3, 5, 7, 6}]/90 + A712[{4}, {1, 2}, {3, 6, 5, 7}]/
      90 + A712[{4}, {1, 3}, {2, 5, 6, 7}]/180 - 
     A712[{4}, {1, 3}, {2, 5, 7, 6}]/180 - A712[{4}, {1, 3}, {2, 6, 5, 7}]/
      180 + A712[{4}, {1, 5}, {2, 3, 6, 7}]/180 - 
     A712[{4}, {1, 5}, {2, 3, 7, 6}]/180 + A712[{4}, {1, 5}, {2, 6, 3, 7}]/
      180 - A712[{4}, {1, 6}, {2, 3, 5, 7}]/180 + 
     A712[{4}, {1, 6}, {2, 3, 7, 5}]/180 - A712[{4}, {1, 6}, {2, 5, 3, 7}]/
      180 + A712[{4}, {1, 7}, {2, 3, 5, 6}]/180 - 
     A712[{4}, {1, 7}, {2, 3, 6, 5}]/180 + A712[{4}, {1, 7}, {2, 5, 3, 6}]/
      180 + A712[{4}, {2, 3}, {1, 5, 6, 7}]/180 - 
     A712[{4}, {2, 3}, {1, 5, 7, 6}]/180 - A712[{4}, {2, 3}, {1, 6, 5, 7}]/
      180 + A712[{4}, {2, 5}, {1, 3, 6, 7}]/180 - 
     A712[{4}, {2, 5}, {1, 3, 7, 6}]/180 + A712[{4}, {2, 5}, {1, 6, 3, 7}]/
      180 - A712[{4}, {2, 6}, {1, 3, 5, 7}]/180 + 
     A712[{4}, {2, 6}, {1, 3, 7, 5}]/180 - A712[{4}, {2, 6}, {1, 5, 3, 7}]/
      180 + A712[{4}, {2, 7}, {1, 3, 5, 6}]/180 - 
     A712[{4}, {2, 7}, {1, 3, 6, 5}]/180 + A712[{4}, {2, 7}, {1, 5, 3, 6}]/
      180 - A712[{4}, {3, 5}, {1, 2, 6, 7}]/90 + 
     A712[{4}, {3, 5}, {1, 2, 7, 6}]/90 + A712[{4}, {3, 6}, {1, 2, 5, 7}]/
      90 - A712[{4}, {3, 6}, {1, 2, 7, 5}]/90 - 
     A712[{4}, {3, 7}, {1, 2, 5, 6}]/90 + A712[{4}, {3, 7}, {1, 2, 6, 5}]/
      90 + A712[{5}, {1, 2}, {3, 4, 6, 7}]/45 - 
     A712[{5}, {1, 2}, {3, 4, 7, 6}]/45 - A712[{5}, {1, 3}, {2, 4, 6, 7}]/
      90 + A712[{5}, {1, 3}, {2, 4, 7, 6}]/90 - 
     A712[{5}, {1, 4}, {2, 3, 6, 7}]/90 + A712[{5}, {1, 4}, {2, 3, 7, 6}]/
      90 + A712[{5}, {1, 6}, {2, 3, 4, 7}]/90 + 
     A712[{5}, {1, 6}, {2, 4, 3, 7}]/90 - A712[{5}, {1, 7}, {2, 3, 4, 6}]/
      90 - A712[{5}, {1, 7}, {2, 4, 3, 6}]/90 - 
     A712[{5}, {2, 3}, {1, 4, 6, 7}]/90 + A712[{5}, {2, 3}, {1, 4, 7, 6}]/
      90 - A712[{5}, {2, 4}, {1, 3, 6, 7}]/90 + 
     A712[{5}, {2, 4}, {1, 3, 7, 6}]/90 + A712[{5}, {2, 6}, {1, 3, 4, 7}]/
      90 + A712[{5}, {2, 6}, {1, 4, 3, 7}]/90 - 
     A712[{5}, {2, 7}, {1, 3, 4, 6}]/90 - A712[{5}, {2, 7}, {1, 4, 3, 6}]/
      90 + A712[{5}, {3, 4}, {1, 2, 6, 7}]/45 - 
     A712[{5}, {3, 4}, {1, 2, 7, 6}]/45 - A712[{5}, {3, 6}, {1, 2, 4, 7}]/
      90 + A712[{5}, {3, 6}, {1, 2, 7, 4}]/90 + 
     A712[{5}, {3, 7}, {1, 2, 4, 6}]/90 - A712[{5}, {3, 7}, {1, 2, 6, 4}]/
      90 - A712[{5}, {4, 6}, {1, 2, 3, 7}]/90 + 
     A712[{5}, {4, 6}, {1, 2, 7, 3}]/90 + A712[{5}, {4, 7}, {1, 2, 3, 6}]/
      90 - A712[{5}, {4, 7}, {1, 2, 6, 3}]/90 - 
     A712[{6}, {1, 2}, {3, 4, 5, 7}]/45 + A712[{6}, {1, 2}, {3, 4, 7, 5}]/
      45 + A712[{6}, {1, 3}, {2, 4, 5, 7}]/90 - 
     A712[{6}, {1, 3}, {2, 4, 7, 5}]/90 + A712[{6}, {1, 4}, {2, 3, 5, 7}]/
      90 - A712[{6}, {1, 4}, {2, 3, 7, 5}]/90 - 
     A712[{6}, {1, 5}, {2, 3, 4, 7}]/90 - A712[{6}, {1, 5}, {2, 4, 3, 7}]/
      90 + A712[{6}, {1, 7}, {2, 3, 4, 5}]/90 + 
     A712[{6}, {1, 7}, {2, 4, 3, 5}]/90 + A712[{6}, {2, 3}, {1, 4, 5, 7}]/
      90 - A712[{6}, {2, 3}, {1, 4, 7, 5}]/90 + 
     A712[{6}, {2, 4}, {1, 3, 5, 7}]/90 - A712[{6}, {2, 4}, {1, 3, 7, 5}]/
      90 - A712[{6}, {2, 5}, {1, 3, 4, 7}]/90 - 
     A712[{6}, {2, 5}, {1, 4, 3, 7}]/90 + A712[{6}, {2, 7}, {1, 3, 4, 5}]/
      90 + A712[{6}, {2, 7}, {1, 4, 3, 5}]/90 - 
     A712[{6}, {3, 4}, {1, 2, 5, 7}]/45 + A712[{6}, {3, 4}, {1, 2, 7, 5}]/
      45 + A712[{6}, {3, 5}, {1, 2, 4, 7}]/90 - 
     A712[{6}, {3, 5}, {1, 2, 7, 4}]/90 - A712[{6}, {3, 7}, {1, 2, 4, 5}]/
      90 + A712[{6}, {3, 7}, {1, 2, 5, 4}]/90 + 
     A712[{6}, {4, 5}, {1, 2, 3, 7}]/90 - A712[{6}, {4, 5}, {1, 2, 7, 3}]/
      90 - A712[{6}, {4, 7}, {1, 2, 3, 5}]/90 + 
     A712[{6}, {4, 7}, {1, 2, 5, 3}]/90 + A712[{7}, {1, 2}, {3, 4, 5, 6}]/
      45 - A712[{7}, {1, 2}, {3, 4, 6, 5}]/45 - 
     A712[{7}, {1, 3}, {2, 4, 5, 6}]/90 + A712[{7}, {1, 3}, {2, 4, 6, 5}]/
      90 - A712[{7}, {1, 4}, {2, 3, 5, 6}]/90 + 
     A712[{7}, {1, 4}, {2, 3, 6, 5}]/90 + A712[{7}, {1, 5}, {2, 3, 4, 6}]/
      90 + A712[{7}, {1, 5}, {2, 4, 3, 6}]/90 - 
     A712[{7}, {1, 6}, {2, 3, 4, 5}]/90 - A712[{7}, {1, 6}, {2, 4, 3, 5}]/
      90 - A712[{7}, {2, 3}, {1, 4, 5, 6}]/90 + 
     A712[{7}, {2, 3}, {1, 4, 6, 5}]/90 - A712[{7}, {2, 4}, {1, 3, 5, 6}]/
      90 + A712[{7}, {2, 4}, {1, 3, 6, 5}]/90 + 
     A712[{7}, {2, 5}, {1, 3, 4, 6}]/90 + A712[{7}, {2, 5}, {1, 4, 3, 6}]/
      90 - A712[{7}, {2, 6}, {1, 3, 4, 5}]/90 - 
     A712[{7}, {2, 6}, {1, 4, 3, 5}]/90 + A712[{7}, {3, 4}, {1, 2, 5, 6}]/
      45 - A712[{7}, {3, 4}, {1, 2, 6, 5}]/45 - 
     A712[{7}, {3, 5}, {1, 2, 4, 6}]/90 + A712[{7}, {3, 5}, {1, 2, 6, 4}]/
      90 + A712[{7}, {3, 6}, {1, 2, 4, 5}]/90 - 
     A712[{7}, {3, 6}, {1, 2, 5, 4}]/90 - A712[{7}, {4, 5}, {1, 2, 3, 6}]/
      90 + A712[{7}, {4, 5}, {1, 2, 6, 3}]/90 + 
     A712[{7}, {4, 6}, {1, 2, 3, 5}]/90 - A712[{7}, {4, 6}, {1, 2, 5, 3}]/90
A713rep[4, 1] = A713[{1}, {2, 3, 4}, {5, 6, 7}]/56 - 
     A713[{1}, {2, 3, 4}, {5, 7, 6}]/56 + A713[{1}, {2, 3, 5}, {4, 6, 7}]/
      56 - A713[{1}, {2, 3, 5}, {4, 7, 6}]/56 + 
     A713[{1}, {2, 4, 5}, {3, 6, 7}]/56 - A713[{1}, {2, 4, 5}, {3, 7, 6}]/
      56 + A713[{1}, {2, 6, 7}, {3, 4, 5}]/56 + 
     A713[{1}, {2, 6, 7}, {3, 5, 4}]/56 + A713[{2}, {1, 3, 4}, {5, 6, 7}]/
      56 - A713[{2}, {1, 3, 4}, {5, 7, 6}]/56 + 
     A713[{2}, {1, 3, 5}, {4, 6, 7}]/56 - A713[{2}, {1, 3, 5}, {4, 7, 6}]/
      56 + A713[{2}, {1, 4, 5}, {3, 6, 7}]/56 - 
     A713[{2}, {1, 4, 5}, {3, 7, 6}]/56 + A713[{2}, {1, 6, 7}, {3, 4, 5}]/
      56 + A713[{2}, {1, 6, 7}, {3, 5, 4}]/56 + 
     A713[{3}, {1, 2, 4}, {5, 6, 7}]/56 - A713[{3}, {1, 2, 4}, {5, 7, 6}]/
      56 + A713[{3}, {1, 2, 5}, {4, 6, 7}]/56 - 
     A713[{3}, {1, 2, 5}, {4, 7, 6}]/56 + A713[{3}, {1, 4, 5}, {2, 6, 7}]/
      56 - A713[{3}, {1, 4, 5}, {2, 7, 6}]/56 + 
     A713[{3}, {1, 6, 7}, {2, 4, 5}]/56 + A713[{3}, {1, 6, 7}, {2, 5, 4}]/
      56 + A713[{4}, {1, 2, 3}, {5, 6, 7}]/56 - 
     A713[{4}, {1, 2, 3}, {5, 7, 6}]/56 + A713[{4}, {1, 2, 5}, {3, 6, 7}]/
      56 - A713[{4}, {1, 2, 5}, {3, 7, 6}]/56 + 
     A713[{4}, {1, 3, 5}, {2, 6, 7}]/56 - A713[{4}, {1, 3, 5}, {2, 7, 6}]/
      56 + A713[{4}, {1, 6, 7}, {2, 3, 5}]/56 + 
     A713[{4}, {1, 6, 7}, {2, 5, 3}]/56 + A713[{5}, {1, 2, 3}, {4, 6, 7}]/
      56 - A713[{5}, {1, 2, 3}, {4, 7, 6}]/56 + 
     A713[{5}, {1, 2, 4}, {3, 6, 7}]/56 - A713[{5}, {1, 2, 4}, {3, 7, 6}]/
      56 + A713[{5}, {1, 3, 4}, {2, 6, 7}]/56 - 
     A713[{5}, {1, 3, 4}, {2, 7, 6}]/56 + A713[{5}, {1, 6, 7}, {2, 3, 4}]/
      56 + A713[{5}, {1, 6, 7}, {2, 4, 3}]/56
 
A713rep[6, 1] = A713[{1}, {2, 3, 5}, {4, 6, 7}]/72 - 
     A713[{1}, {2, 3, 5}, {4, 7, 6}]/72 + A713[{1}, {2, 3, 6}, {4, 5, 7}]/
      72 - A713[{1}, {2, 3, 6}, {4, 7, 5}]/72 + 
     A713[{1}, {2, 4, 5}, {3, 6, 7}]/72 - A713[{1}, {2, 4, 5}, {3, 7, 6}]/
      72 + A713[{1}, {2, 4, 6}, {3, 5, 7}]/72 - 
     A713[{1}, {2, 4, 6}, {3, 7, 5}]/72 + A713[{1}, {2, 5, 7}, {3, 4, 6}]/
      72 + A713[{1}, {2, 5, 7}, {3, 6, 4}]/72 + 
     A713[{1}, {2, 6, 7}, {3, 4, 5}]/72 + A713[{1}, {2, 6, 7}, {3, 5, 4}]/
      72 + A713[{2}, {1, 3, 5}, {4, 6, 7}]/72 - 
     A713[{2}, {1, 3, 5}, {4, 7, 6}]/72 + A713[{2}, {1, 3, 6}, {4, 5, 7}]/
      72 - A713[{2}, {1, 3, 6}, {4, 7, 5}]/72 + 
     A713[{2}, {1, 4, 5}, {3, 6, 7}]/72 - A713[{2}, {1, 4, 5}, {3, 7, 6}]/
      72 + A713[{2}, {1, 4, 6}, {3, 5, 7}]/72 - 
     A713[{2}, {1, 4, 6}, {3, 7, 5}]/72 + A713[{2}, {1, 5, 7}, {3, 4, 6}]/
      72 + A713[{2}, {1, 5, 7}, {3, 6, 4}]/72 + 
     A713[{2}, {1, 6, 7}, {3, 4, 5}]/72 + A713[{2}, {1, 6, 7}, {3, 5, 4}]/
      72 + A713[{3}, {1, 2, 5}, {4, 6, 7}]/72 - 
     A713[{3}, {1, 2, 5}, {4, 7, 6}]/72 + A713[{3}, {1, 2, 6}, {4, 5, 7}]/
      72 - A713[{3}, {1, 2, 6}, {4, 7, 5}]/72 + 
     A713[{3}, {1, 4, 5}, {2, 6, 7}]/72 - A713[{3}, {1, 4, 5}, {2, 7, 6}]/
      72 + A713[{3}, {1, 4, 6}, {2, 5, 7}]/72 - 
     A713[{3}, {1, 4, 6}, {2, 7, 5}]/72 + A713[{3}, {1, 5, 7}, {2, 4, 6}]/
      72 + A713[{3}, {1, 5, 7}, {2, 6, 4}]/72 + 
     A713[{3}, {1, 6, 7}, {2, 4, 5}]/72 + A713[{3}, {1, 6, 7}, {2, 5, 4}]/
      72 + A713[{4}, {1, 2, 5}, {3, 6, 7}]/72 - 
     A713[{4}, {1, 2, 5}, {3, 7, 6}]/72 + A713[{4}, {1, 2, 6}, {3, 5, 7}]/
      72 - A713[{4}, {1, 2, 6}, {3, 7, 5}]/72 + 
     A713[{4}, {1, 3, 5}, {2, 6, 7}]/72 - A713[{4}, {1, 3, 5}, {2, 7, 6}]/
      72 + A713[{4}, {1, 3, 6}, {2, 5, 7}]/72 - 
     A713[{4}, {1, 3, 6}, {2, 7, 5}]/72 + A713[{4}, {1, 5, 7}, {2, 3, 6}]/
      72 + A713[{4}, {1, 5, 7}, {2, 6, 3}]/72 + 
     A713[{4}, {1, 6, 7}, {2, 3, 5}]/72 + A713[{4}, {1, 6, 7}, {2, 5, 3}]/
      72 - A713[{5}, {1, 2, 3}, {4, 6, 7}]/24 + 
     A713[{5}, {1, 2, 3}, {4, 7, 6}]/24 - A713[{5}, {1, 2, 4}, {3, 6, 7}]/
      24 + A713[{5}, {1, 2, 4}, {3, 7, 6}]/24 - 
     A713[{5}, {1, 3, 4}, {2, 6, 7}]/24 + A713[{5}, {1, 3, 4}, {2, 7, 6}]/
      24 - A713[{5}, {1, 6, 7}, {2, 3, 4}]/24 - 
     A713[{5}, {1, 6, 7}, {2, 4, 3}]/24 - A713[{6}, {1, 2, 3}, {4, 5, 7}]/
      24 + A713[{6}, {1, 2, 3}, {4, 7, 5}]/24 - 
     A713[{6}, {1, 2, 4}, {3, 5, 7}]/24 + A713[{6}, {1, 2, 4}, {3, 7, 5}]/
      24 - A713[{6}, {1, 3, 4}, {2, 5, 7}]/24 + 
     A713[{6}, {1, 3, 4}, {2, 7, 5}]/24 - A713[{6}, {1, 5, 7}, {2, 3, 4}]/
      24 - A713[{6}, {1, 5, 7}, {2, 4, 3}]/24
 
A713rep[7, 1] = A713[{1}, {2, 3, 4}, {5, 6, 7}]/14 - 
     A713[{1}, {2, 3, 4}, {5, 7, 6}]/14 + A713[{2}, {1, 3, 4}, {5, 6, 7}]/
      14 - A713[{2}, {1, 3, 4}, {5, 7, 6}]/14 + 
     A713[{3}, {1, 2, 4}, {5, 6, 7}]/14 - A713[{3}, {1, 2, 4}, {5, 7, 6}]/
      14 + A713[{4}, {1, 2, 3}, {5, 6, 7}]/14 - 
     A713[{4}, {1, 2, 3}, {5, 7, 6}]/14 - A713[{5}, {1, 2, 3}, {4, 6, 7}]/
      14 + A713[{5}, {1, 2, 3}, {4, 7, 6}]/14 - 
     A713[{5}, {1, 2, 4}, {3, 6, 7}]/14 + A713[{5}, {1, 2, 4}, {3, 7, 6}]/
      14 - A713[{5}, {1, 3, 4}, {2, 6, 7}]/14 + 
     A713[{5}, {1, 3, 4}, {2, 7, 6}]/14 - A713[{5}, {1, 6, 7}, {2, 3, 4}]/
      14 - A713[{5}, {1, 6, 7}, {2, 4, 3}]/14 + 
     A713[{6}, {1, 2, 3}, {4, 5, 7}]/14 - A713[{6}, {1, 2, 3}, {4, 7, 5}]/
      14 + A713[{6}, {1, 2, 4}, {3, 5, 7}]/14 - 
     A713[{6}, {1, 2, 4}, {3, 7, 5}]/14 + A713[{6}, {1, 3, 4}, {2, 5, 7}]/
      14 - A713[{6}, {1, 3, 4}, {2, 7, 5}]/14 + 
     A713[{6}, {1, 5, 7}, {2, 3, 4}]/14 + A713[{6}, {1, 5, 7}, {2, 4, 3}]/
      14 - A713[{7}, {1, 2, 3}, {4, 5, 6}]/14 + 
     A713[{7}, {1, 2, 3}, {4, 6, 5}]/14 - A713[{7}, {1, 2, 4}, {3, 5, 6}]/
      14 + A713[{7}, {1, 2, 4}, {3, 6, 5}]/14 - 
     A713[{7}, {1, 3, 4}, {2, 5, 6}]/14 + A713[{7}, {1, 3, 4}, {2, 6, 5}]/
      14 - A713[{7}, {1, 5, 6}, {2, 3, 4}]/14 - 
     A713[{7}, {1, 5, 6}, {2, 4, 3}]/14
 
A713rep[7, 2] = A713[{1}, {2, 3, 5}, {4, 6, 7}]/126 - 
     A713[{1}, {2, 3, 5}, {4, 7, 6}]/126 - A713[{1}, {2, 3, 6}, {4, 5, 7}]/
      126 + A713[{1}, {2, 3, 6}, {4, 7, 5}]/126 + 
     A713[{1}, {2, 3, 7}, {4, 5, 6}]/126 - A713[{1}, {2, 3, 7}, {4, 6, 5}]/
      126 + A713[{1}, {2, 4, 5}, {3, 6, 7}]/126 - 
     A713[{1}, {2, 4, 5}, {3, 7, 6}]/126 - A713[{1}, {2, 4, 6}, {3, 5, 7}]/
      126 + A713[{1}, {2, 4, 6}, {3, 7, 5}]/126 + 
     A713[{1}, {2, 4, 7}, {3, 5, 6}]/126 - A713[{1}, {2, 4, 7}, {3, 6, 5}]/
      126 + A713[{1}, {2, 5, 6}, {3, 4, 7}]/126 + 
     A713[{1}, {2, 5, 6}, {3, 7, 4}]/126 - A713[{1}, {2, 5, 7}, {3, 4, 6}]/
      126 - A713[{1}, {2, 5, 7}, {3, 6, 4}]/126 + 
     A713[{1}, {2, 6, 7}, {3, 4, 5}]/126 + A713[{1}, {2, 6, 7}, {3, 5, 4}]/
      126 + A713[{2}, {1, 3, 5}, {4, 6, 7}]/126 - 
     A713[{2}, {1, 3, 5}, {4, 7, 6}]/126 - A713[{2}, {1, 3, 6}, {4, 5, 7}]/
      126 + A713[{2}, {1, 3, 6}, {4, 7, 5}]/126 + 
     A713[{2}, {1, 3, 7}, {4, 5, 6}]/126 - A713[{2}, {1, 3, 7}, {4, 6, 5}]/
      126 + A713[{2}, {1, 4, 5}, {3, 6, 7}]/126 - 
     A713[{2}, {1, 4, 5}, {3, 7, 6}]/126 - A713[{2}, {1, 4, 6}, {3, 5, 7}]/
      126 + A713[{2}, {1, 4, 6}, {3, 7, 5}]/126 + 
     A713[{2}, {1, 4, 7}, {3, 5, 6}]/126 - A713[{2}, {1, 4, 7}, {3, 6, 5}]/
      126 + A713[{2}, {1, 5, 6}, {3, 4, 7}]/126 + 
     A713[{2}, {1, 5, 6}, {3, 7, 4}]/126 - A713[{2}, {1, 5, 7}, {3, 4, 6}]/
      126 - A713[{2}, {1, 5, 7}, {3, 6, 4}]/126 + 
     A713[{2}, {1, 6, 7}, {3, 4, 5}]/126 + A713[{2}, {1, 6, 7}, {3, 5, 4}]/
      126 + A713[{3}, {1, 2, 5}, {4, 6, 7}]/126 - 
     A713[{3}, {1, 2, 5}, {4, 7, 6}]/126 - A713[{3}, {1, 2, 6}, {4, 5, 7}]/
      126 + A713[{3}, {1, 2, 6}, {4, 7, 5}]/126 + 
     A713[{3}, {1, 2, 7}, {4, 5, 6}]/126 - A713[{3}, {1, 2, 7}, {4, 6, 5}]/
      126 + A713[{3}, {1, 4, 5}, {2, 6, 7}]/126 - 
     A713[{3}, {1, 4, 5}, {2, 7, 6}]/126 - A713[{3}, {1, 4, 6}, {2, 5, 7}]/
      126 + A713[{3}, {1, 4, 6}, {2, 7, 5}]/126 + 
     A713[{3}, {1, 4, 7}, {2, 5, 6}]/126 - A713[{3}, {1, 4, 7}, {2, 6, 5}]/
      126 + A713[{3}, {1, 5, 6}, {2, 4, 7}]/126 + 
     A713[{3}, {1, 5, 6}, {2, 7, 4}]/126 - A713[{3}, {1, 5, 7}, {2, 4, 6}]/
      126 - A713[{3}, {1, 5, 7}, {2, 6, 4}]/126 + 
     A713[{3}, {1, 6, 7}, {2, 4, 5}]/126 + A713[{3}, {1, 6, 7}, {2, 5, 4}]/
      126 + A713[{4}, {1, 2, 5}, {3, 6, 7}]/126 - 
     A713[{4}, {1, 2, 5}, {3, 7, 6}]/126 - A713[{4}, {1, 2, 6}, {3, 5, 7}]/
      126 + A713[{4}, {1, 2, 6}, {3, 7, 5}]/126 + 
     A713[{4}, {1, 2, 7}, {3, 5, 6}]/126 - A713[{4}, {1, 2, 7}, {3, 6, 5}]/
      126 + A713[{4}, {1, 3, 5}, {2, 6, 7}]/126 - 
     A713[{4}, {1, 3, 5}, {2, 7, 6}]/126 - A713[{4}, {1, 3, 6}, {2, 5, 7}]/
      126 + A713[{4}, {1, 3, 6}, {2, 7, 5}]/126 + 
     A713[{4}, {1, 3, 7}, {2, 5, 6}]/126 - A713[{4}, {1, 3, 7}, {2, 6, 5}]/
      126 + A713[{4}, {1, 5, 6}, {2, 3, 7}]/126 + 
     A713[{4}, {1, 5, 6}, {2, 7, 3}]/126 - A713[{4}, {1, 5, 7}, {2, 3, 6}]/
      126 - A713[{4}, {1, 5, 7}, {2, 6, 3}]/126 + 
     A713[{4}, {1, 6, 7}, {2, 3, 5}]/126 + A713[{4}, {1, 6, 7}, {2, 5, 3}]/
      126 - A713[{5}, {1, 2, 3}, {4, 6, 7}]/42 + 
     A713[{5}, {1, 2, 3}, {4, 7, 6}]/42 - A713[{5}, {1, 2, 4}, {3, 6, 7}]/
      42 + A713[{5}, {1, 2, 4}, {3, 7, 6}]/42 - 
     A713[{5}, {1, 3, 4}, {2, 6, 7}]/42 + A713[{5}, {1, 3, 4}, {2, 7, 6}]/
      42 - A713[{5}, {1, 6, 7}, {2, 3, 4}]/42 - 
     A713[{5}, {1, 6, 7}, {2, 4, 3}]/42 + A713[{6}, {1, 2, 3}, {4, 5, 7}]/
      42 - A713[{6}, {1, 2, 3}, {4, 7, 5}]/42 + 
     A713[{6}, {1, 2, 4}, {3, 5, 7}]/42 - A713[{6}, {1, 2, 4}, {3, 7, 5}]/
      42 + A713[{6}, {1, 3, 4}, {2, 5, 7}]/42 - 
     A713[{6}, {1, 3, 4}, {2, 7, 5}]/42 + A713[{6}, {1, 5, 7}, {2, 3, 4}]/
      42 + A713[{6}, {1, 5, 7}, {2, 4, 3}]/42 - 
     A713[{7}, {1, 2, 3}, {4, 5, 6}]/42 + A713[{7}, {1, 2, 3}, {4, 6, 5}]/
      42 - A713[{7}, {1, 2, 4}, {3, 5, 6}]/42 + 
     A713[{7}, {1, 2, 4}, {3, 6, 5}]/42 - A713[{7}, {1, 3, 4}, {2, 5, 6}]/
      42 + A713[{7}, {1, 3, 4}, {2, 6, 5}]/42 - 
     A713[{7}, {1, 5, 6}, {2, 3, 4}]/42 - A713[{7}, {1, 5, 6}, {2, 4, 3}]/42
 
A713rep[10, 1] = A713[{1}, {2, 3, 4}, {5, 6, 7}]/72 - 
     A713[{1}, {2, 3, 4}, {5, 7, 6}]/72 + A713[{1}, {2, 3, 5}, {4, 6, 7}]/
      72 - A713[{1}, {2, 3, 5}, {4, 7, 6}]/72 - 
     A713[{1}, {2, 4, 5}, {3, 6, 7}]/72 + A713[{1}, {2, 4, 5}, {3, 7, 6}]/
      72 - A713[{1}, {2, 4, 6}, {3, 7, 5}]/72 + 
     A713[{1}, {2, 4, 7}, {3, 6, 5}]/72 - A713[{1}, {2, 5, 6}, {3, 7, 4}]/
      72 + A713[{1}, {2, 5, 7}, {3, 6, 4}]/72 - 
     A713[{1}, {2, 6, 7}, {3, 4, 5}]/72 - A713[{1}, {2, 6, 7}, {3, 5, 4}]/
      72 + A713[{2}, {1, 3, 4}, {5, 6, 7}]/72 - 
     A713[{2}, {1, 3, 4}, {5, 7, 6}]/72 + A713[{2}, {1, 3, 5}, {4, 6, 7}]/
      72 - A713[{2}, {1, 3, 5}, {4, 7, 6}]/72 - 
     A713[{2}, {1, 4, 5}, {3, 6, 7}]/72 + A713[{2}, {1, 4, 5}, {3, 7, 6}]/
      72 - A713[{2}, {1, 4, 6}, {3, 7, 5}]/72 + 
     A713[{2}, {1, 4, 7}, {3, 6, 5}]/72 - A713[{2}, {1, 5, 6}, {3, 7, 4}]/
      72 + A713[{2}, {1, 5, 7}, {3, 6, 4}]/72 - 
     A713[{2}, {1, 6, 7}, {3, 4, 5}]/72 - A713[{2}, {1, 6, 7}, {3, 5, 4}]/
      72 + A713[{3}, {1, 2, 4}, {5, 6, 7}]/72 - 
     A713[{3}, {1, 2, 4}, {5, 7, 6}]/72 + A713[{3}, {1, 2, 5}, {4, 6, 7}]/
      72 - A713[{3}, {1, 2, 5}, {4, 7, 6}]/72 - 
     A713[{3}, {1, 4, 5}, {2, 6, 7}]/72 + A713[{3}, {1, 4, 5}, {2, 7, 6}]/
      72 - A713[{3}, {1, 4, 6}, {2, 7, 5}]/72 + 
     A713[{3}, {1, 4, 7}, {2, 6, 5}]/72 - A713[{3}, {1, 5, 6}, {2, 7, 4}]/
      72 + A713[{3}, {1, 5, 7}, {2, 6, 4}]/72 - 
     A713[{3}, {1, 6, 7}, {2, 4, 5}]/72 - A713[{3}, {1, 6, 7}, {2, 5, 4}]/
      72 - A713[{4}, {1, 2, 3}, {5, 6, 7}]/24 + 
     A713[{4}, {1, 2, 3}, {5, 7, 6}]/24 + A713[{4}, {1, 2, 5}, {3, 6, 7}]/
      72 - A713[{4}, {1, 2, 5}, {3, 7, 6}]/72 - 
     A713[{4}, {1, 2, 6}, {3, 5, 7}]/72 + A713[{4}, {1, 2, 6}, {3, 7, 5}]/
      72 + A713[{4}, {1, 2, 7}, {3, 5, 6}]/72 - 
     A713[{4}, {1, 2, 7}, {3, 6, 5}]/72 + A713[{4}, {1, 3, 5}, {2, 6, 7}]/
      72 - A713[{4}, {1, 3, 5}, {2, 7, 6}]/72 - 
     A713[{4}, {1, 3, 6}, {2, 5, 7}]/72 + A713[{4}, {1, 3, 6}, {2, 7, 5}]/
      72 + A713[{4}, {1, 3, 7}, {2, 5, 6}]/72 - 
     A713[{4}, {1, 3, 7}, {2, 6, 5}]/72 + A713[{4}, {1, 5, 6}, {2, 3, 7}]/
      72 + A713[{4}, {1, 5, 6}, {2, 7, 3}]/72 - 
     A713[{4}, {1, 5, 7}, {2, 3, 6}]/72 - A713[{4}, {1, 5, 7}, {2, 6, 3}]/
      72 + A713[{4}, {1, 6, 7}, {2, 3, 5}]/72 + 
     A713[{4}, {1, 6, 7}, {2, 5, 3}]/72 - A713[{5}, {1, 2, 3}, {4, 6, 7}]/
      24 + A713[{5}, {1, 2, 3}, {4, 7, 6}]/24 + 
     A713[{5}, {1, 2, 4}, {3, 6, 7}]/72 - A713[{5}, {1, 2, 4}, {3, 7, 6}]/
      72 - A713[{5}, {1, 2, 6}, {3, 4, 7}]/72 + 
     A713[{5}, {1, 2, 6}, {3, 7, 4}]/72 + A713[{5}, {1, 2, 7}, {3, 4, 6}]/
      72 - A713[{5}, {1, 2, 7}, {3, 6, 4}]/72 + 
     A713[{5}, {1, 3, 4}, {2, 6, 7}]/72 - A713[{5}, {1, 3, 4}, {2, 7, 6}]/
      72 - A713[{5}, {1, 3, 6}, {2, 4, 7}]/72 + 
     A713[{5}, {1, 3, 6}, {2, 7, 4}]/72 + A713[{5}, {1, 3, 7}, {2, 4, 6}]/
      72 - A713[{5}, {1, 3, 7}, {2, 6, 4}]/72 + 
     A713[{5}, {1, 4, 6}, {2, 3, 7}]/72 + A713[{5}, {1, 4, 6}, {2, 7, 3}]/
      72 - A713[{5}, {1, 4, 7}, {2, 3, 6}]/72 - 
     A713[{5}, {1, 4, 7}, {2, 6, 3}]/72 + A713[{5}, {1, 6, 7}, {2, 3, 4}]/
      72 + A713[{5}, {1, 6, 7}, {2, 4, 3}]/72
 
A713rep[11, 1] = A713[{1}, {2, 3, 4}, {5, 6, 7}]/56 - 
     A713[{1}, {2, 3, 4}, {5, 7, 6}]/56 - A713[{1}, {2, 3, 5}, {4, 6, 7}]/
      56 + A713[{1}, {2, 3, 5}, {4, 7, 6}]/56 + 
     A713[{1}, {2, 3, 6}, {4, 5, 7}]/56 - A713[{1}, {2, 3, 6}, {4, 7, 5}]/
      56 - A713[{1}, {2, 3, 7}, {4, 5, 6}]/56 + 
     A713[{1}, {2, 3, 7}, {4, 6, 5}]/56 + A713[{2}, {1, 3, 4}, {5, 6, 7}]/
      56 - A713[{2}, {1, 3, 4}, {5, 7, 6}]/56 - 
     A713[{2}, {1, 3, 5}, {4, 6, 7}]/56 + A713[{2}, {1, 3, 5}, {4, 7, 6}]/
      56 + A713[{2}, {1, 3, 6}, {4, 5, 7}]/56 - 
     A713[{2}, {1, 3, 6}, {4, 7, 5}]/56 - A713[{2}, {1, 3, 7}, {4, 5, 6}]/
      56 + A713[{2}, {1, 3, 7}, {4, 6, 5}]/56 + 
     A713[{3}, {1, 2, 4}, {5, 6, 7}]/56 - A713[{3}, {1, 2, 4}, {5, 7, 6}]/
      56 - A713[{3}, {1, 2, 5}, {4, 6, 7}]/56 + 
     A713[{3}, {1, 2, 5}, {4, 7, 6}]/56 + A713[{3}, {1, 2, 6}, {4, 5, 7}]/
      56 - A713[{3}, {1, 2, 6}, {4, 7, 5}]/56 - 
     A713[{3}, {1, 2, 7}, {4, 5, 6}]/56 + A713[{3}, {1, 2, 7}, {4, 6, 5}]/
      56 - (3*A713[{4}, {1, 2, 3}, {5, 6, 7}])/56 + 
     (3*A713[{4}, {1, 2, 3}, {5, 7, 6}])/56 + A713[{4}, {1, 2, 5}, {3, 6, 7}]/
      56 - A713[{4}, {1, 2, 5}, {3, 7, 6}]/56 - 
     A713[{4}, {1, 2, 6}, {3, 5, 7}]/56 + A713[{4}, {1, 2, 6}, {3, 7, 5}]/
      56 + A713[{4}, {1, 2, 7}, {3, 5, 6}]/56 - 
     A713[{4}, {1, 2, 7}, {3, 6, 5}]/56 + A713[{4}, {1, 3, 5}, {2, 6, 7}]/
      56 - A713[{4}, {1, 3, 5}, {2, 7, 6}]/56 - 
     A713[{4}, {1, 3, 6}, {2, 5, 7}]/56 + A713[{4}, {1, 3, 6}, {2, 7, 5}]/
      56 + A713[{4}, {1, 3, 7}, {2, 5, 6}]/56 - 
     A713[{4}, {1, 3, 7}, {2, 6, 5}]/56 + A713[{4}, {1, 5, 6}, {2, 3, 7}]/
      56 + A713[{4}, {1, 5, 6}, {2, 7, 3}]/56 - 
     A713[{4}, {1, 5, 7}, {2, 3, 6}]/56 - A713[{4}, {1, 5, 7}, {2, 6, 3}]/
      56 + A713[{4}, {1, 6, 7}, {2, 3, 5}]/56 + 
     A713[{4}, {1, 6, 7}, {2, 5, 3}]/56 + (3*A713[{5}, {1, 2, 3}, {4, 6, 7}])/
      56 - (3*A713[{5}, {1, 2, 3}, {4, 7, 6}])/56 - 
     A713[{5}, {1, 2, 4}, {3, 6, 7}]/56 + A713[{5}, {1, 2, 4}, {3, 7, 6}]/
      56 + A713[{5}, {1, 2, 6}, {3, 4, 7}]/56 - 
     A713[{5}, {1, 2, 6}, {3, 7, 4}]/56 - A713[{5}, {1, 2, 7}, {3, 4, 6}]/
      56 + A713[{5}, {1, 2, 7}, {3, 6, 4}]/56 - 
     A713[{5}, {1, 3, 4}, {2, 6, 7}]/56 + A713[{5}, {1, 3, 4}, {2, 7, 6}]/
      56 + A713[{5}, {1, 3, 6}, {2, 4, 7}]/56 - 
     A713[{5}, {1, 3, 6}, {2, 7, 4}]/56 - A713[{5}, {1, 3, 7}, {2, 4, 6}]/
      56 + A713[{5}, {1, 3, 7}, {2, 6, 4}]/56 - 
     A713[{5}, {1, 4, 6}, {2, 3, 7}]/56 - A713[{5}, {1, 4, 6}, {2, 7, 3}]/
      56 + A713[{5}, {1, 4, 7}, {2, 3, 6}]/56 + 
     A713[{5}, {1, 4, 7}, {2, 6, 3}]/56 - A713[{5}, {1, 6, 7}, {2, 3, 4}]/
      56 - A713[{5}, {1, 6, 7}, {2, 4, 3}]/56 - 
     (3*A713[{6}, {1, 2, 3}, {4, 5, 7}])/56 + 
     (3*A713[{6}, {1, 2, 3}, {4, 7, 5}])/56 + A713[{6}, {1, 2, 4}, {3, 5, 7}]/
      56 - A713[{6}, {1, 2, 4}, {3, 7, 5}]/56 - 
     A713[{6}, {1, 2, 5}, {3, 4, 7}]/56 + A713[{6}, {1, 2, 5}, {3, 7, 4}]/
      56 + A713[{6}, {1, 2, 7}, {3, 4, 5}]/56 - 
     A713[{6}, {1, 2, 7}, {3, 5, 4}]/56 + A713[{6}, {1, 3, 4}, {2, 5, 7}]/
      56 - A713[{6}, {1, 3, 4}, {2, 7, 5}]/56 - 
     A713[{6}, {1, 3, 5}, {2, 4, 7}]/56 + A713[{6}, {1, 3, 5}, {2, 7, 4}]/
      56 + A713[{6}, {1, 3, 7}, {2, 4, 5}]/56 - 
     A713[{6}, {1, 3, 7}, {2, 5, 4}]/56 + A713[{6}, {1, 4, 5}, {2, 3, 7}]/
      56 + A713[{6}, {1, 4, 5}, {2, 7, 3}]/56 - 
     A713[{6}, {1, 4, 7}, {2, 3, 5}]/56 - A713[{6}, {1, 4, 7}, {2, 5, 3}]/
      56 + A713[{6}, {1, 5, 7}, {2, 3, 4}]/56 + 
     A713[{6}, {1, 5, 7}, {2, 4, 3}]/56 + (3*A713[{7}, {1, 2, 3}, {4, 5, 6}])/
      56 - (3*A713[{7}, {1, 2, 3}, {4, 6, 5}])/56 - 
     A713[{7}, {1, 2, 4}, {3, 5, 6}]/56 + A713[{7}, {1, 2, 4}, {3, 6, 5}]/
      56 + A713[{7}, {1, 2, 5}, {3, 4, 6}]/56 - 
     A713[{7}, {1, 2, 5}, {3, 6, 4}]/56 - A713[{7}, {1, 2, 6}, {3, 4, 5}]/
      56 + A713[{7}, {1, 2, 6}, {3, 5, 4}]/56 - 
     A713[{7}, {1, 3, 4}, {2, 5, 6}]/56 + A713[{7}, {1, 3, 4}, {2, 6, 5}]/
      56 + A713[{7}, {1, 3, 5}, {2, 4, 6}]/56 - 
     A713[{7}, {1, 3, 5}, {2, 6, 4}]/56 - A713[{7}, {1, 3, 6}, {2, 4, 5}]/
      56 + A713[{7}, {1, 3, 6}, {2, 5, 4}]/56 - 
     A713[{7}, {1, 4, 5}, {2, 3, 6}]/56 - A713[{7}, {1, 4, 5}, {2, 6, 3}]/
      56 + A713[{7}, {1, 4, 6}, {2, 3, 5}]/56 + 
     A713[{7}, {1, 4, 6}, {2, 5, 3}]/56 - A713[{7}, {1, 5, 6}, {2, 3, 4}]/
      56 - A713[{7}, {1, 5, 6}, {2, 4, 3}]/56
A722rep[4, 1] = A722[{1, 2}, {3, 4}, {5, 6, 7}]/21 + 
     A722[{1, 2}, {3, 5}, {4, 6, 7}]/21 + A722[{1, 2}, {4, 5}, {3, 6, 7}]/
      21 + A722[{1, 3}, {2, 4}, {5, 6, 7}]/21 + 
     A722[{1, 3}, {2, 5}, {4, 6, 7}]/21 + A722[{1, 3}, {4, 5}, {2, 6, 7}]/
      21 + A722[{1, 4}, {2, 3}, {5, 6, 7}]/21 + 
     A722[{1, 4}, {2, 5}, {3, 6, 7}]/21 + A722[{1, 4}, {3, 5}, {2, 6, 7}]/
      21 + A722[{1, 5}, {2, 3}, {4, 6, 7}]/21 + 
     A722[{1, 5}, {2, 4}, {3, 6, 7}]/21 + A722[{1, 5}, {3, 4}, {2, 6, 7}]/
      21 + A722[{2, 3}, {4, 5}, {1, 6, 7}]/21 + 
     A722[{2, 4}, {3, 5}, {1, 6, 7}]/21 + A722[{2, 5}, {3, 4}, {1, 6, 7}]/21
 
A722rep[7, 1] = (4*A722[{1, 2}, {3, 4}, {5, 6, 7}])/21 - 
     A722[{1, 2}, {3, 5}, {4, 6, 7}]/21 + A722[{1, 2}, {3, 6}, {4, 5, 7}]/
      21 - A722[{1, 2}, {3, 7}, {4, 5, 6}]/21 - 
     A722[{1, 2}, {4, 5}, {3, 6, 7}]/21 + A722[{1, 2}, {4, 6}, {3, 5, 7}]/
      21 - A722[{1, 2}, {4, 7}, {3, 5, 6}]/21 + 
     (4*A722[{1, 3}, {2, 4}, {5, 6, 7}])/21 - A722[{1, 3}, {2, 5}, {4, 6, 7}]/
      21 + A722[{1, 3}, {2, 6}, {4, 5, 7}]/21 - 
     A722[{1, 3}, {2, 7}, {4, 5, 6}]/21 - A722[{1, 3}, {4, 5}, {2, 6, 7}]/
      21 + A722[{1, 3}, {4, 6}, {2, 5, 7}]/21 - 
     A722[{1, 3}, {4, 7}, {2, 5, 6}]/21 + (4*A722[{1, 4}, {2, 3}, {5, 6, 7}])/
      21 - A722[{1, 4}, {2, 5}, {3, 6, 7}]/21 + 
     A722[{1, 4}, {2, 6}, {3, 5, 7}]/21 - A722[{1, 4}, {2, 7}, {3, 5, 6}]/
      21 - A722[{1, 4}, {3, 5}, {2, 6, 7}]/21 + 
     A722[{1, 4}, {3, 6}, {2, 5, 7}]/21 - A722[{1, 4}, {3, 7}, {2, 5, 6}]/
      21 - A722[{1, 5}, {2, 3}, {4, 6, 7}]/21 - 
     A722[{1, 5}, {2, 4}, {3, 6, 7}]/21 - A722[{1, 5}, {3, 4}, {2, 6, 7}]/
      21 + A722[{1, 6}, {2, 3}, {4, 5, 7}]/21 + 
     A722[{1, 6}, {2, 4}, {3, 5, 7}]/21 + A722[{1, 6}, {3, 4}, {2, 5, 7}]/
      21 - A722[{1, 7}, {2, 3}, {4, 5, 6}]/21 - 
     A722[{1, 7}, {2, 4}, {3, 5, 6}]/21 - A722[{1, 7}, {3, 4}, {2, 5, 6}]/
      21 - A722[{2, 3}, {4, 5}, {1, 6, 7}]/21 + 
     A722[{2, 3}, {4, 6}, {1, 5, 7}]/21 - A722[{2, 3}, {4, 7}, {1, 5, 6}]/
      21 - A722[{2, 4}, {3, 5}, {1, 6, 7}]/21 + 
     A722[{2, 4}, {3, 6}, {1, 5, 7}]/21 - A722[{2, 4}, {3, 7}, {1, 5, 6}]/
      21 - A722[{2, 5}, {3, 4}, {1, 6, 7}]/21 + 
     A722[{2, 6}, {3, 4}, {1, 5, 7}]/21 - A722[{2, 7}, {3, 4}, {1, 5, 6}]/21
 
A722rep[8, 1] = A722[{1, 2}, {4, 5}, {3, 6, 7}]/30 + 
     A722[{1, 2}, {4, 6}, {3, 5, 7}]/30 + A722[{1, 2}, {5, 6}, {3, 4, 7}]/
      30 + A722[{1, 3}, {4, 5}, {2, 6, 7}]/30 + 
     A722[{1, 3}, {4, 6}, {2, 5, 7}]/30 + A722[{1, 3}, {5, 6}, {2, 4, 7}]/
      30 - A722[{1, 4}, {2, 5}, {3, 6, 7}]/60 - 
     A722[{1, 4}, {2, 6}, {3, 5, 7}]/60 - A722[{1, 4}, {3, 5}, {2, 6, 7}]/
      60 - A722[{1, 4}, {3, 6}, {2, 5, 7}]/60 - 
     A722[{1, 5}, {2, 4}, {3, 6, 7}]/60 - A722[{1, 5}, {2, 6}, {3, 4, 7}]/
      60 - A722[{1, 5}, {3, 4}, {2, 6, 7}]/60 - 
     A722[{1, 5}, {3, 6}, {2, 4, 7}]/60 - A722[{1, 6}, {2, 4}, {3, 5, 7}]/
      60 - A722[{1, 6}, {2, 5}, {3, 4, 7}]/60 - 
     A722[{1, 6}, {3, 4}, {2, 5, 7}]/60 - A722[{1, 6}, {3, 5}, {2, 4, 7}]/
      60 + A722[{2, 3}, {4, 5}, {1, 6, 7}]/30 + 
     A722[{2, 3}, {4, 6}, {1, 5, 7}]/30 + A722[{2, 3}, {5, 6}, {1, 4, 7}]/
      30 - A722[{2, 4}, {3, 5}, {1, 6, 7}]/60 - 
     A722[{2, 4}, {3, 6}, {1, 5, 7}]/60 - A722[{2, 5}, {3, 4}, {1, 6, 7}]/
      60 - A722[{2, 5}, {3, 6}, {1, 4, 7}]/60 - 
     A722[{2, 6}, {3, 4}, {1, 5, 7}]/60 - A722[{2, 6}, {3, 5}, {1, 4, 7}]/60
 
A722rep[10, 1] = A722[{1, 2}, {4, 5}, {3, 6, 7}]/18 - 
     A722[{1, 2}, {4, 6}, {3, 5, 7}]/36 + A722[{1, 2}, {4, 7}, {3, 5, 6}]/
      36 - A722[{1, 2}, {5, 6}, {3, 4, 7}]/36 + 
     A722[{1, 2}, {5, 7}, {3, 4, 6}]/36 + A722[{1, 3}, {4, 5}, {2, 6, 7}]/
      18 - A722[{1, 3}, {4, 6}, {2, 5, 7}]/36 + 
     A722[{1, 3}, {4, 7}, {2, 5, 6}]/36 - A722[{1, 3}, {5, 6}, {2, 4, 7}]/
      36 + A722[{1, 3}, {5, 7}, {2, 4, 6}]/36 - 
     A722[{1, 4}, {2, 5}, {3, 6, 7}]/36 + A722[{1, 4}, {2, 6}, {3, 5, 7}]/
      72 - A722[{1, 4}, {2, 7}, {3, 5, 6}]/72 - 
     A722[{1, 4}, {3, 5}, {2, 6, 7}]/36 + A722[{1, 4}, {3, 6}, {2, 5, 7}]/
      72 - A722[{1, 4}, {3, 7}, {2, 5, 6}]/72 - 
     A722[{1, 5}, {2, 4}, {3, 6, 7}]/36 + A722[{1, 5}, {2, 6}, {3, 4, 7}]/
      72 - A722[{1, 5}, {2, 7}, {3, 4, 6}]/72 - 
     A722[{1, 5}, {3, 4}, {2, 6, 7}]/36 + A722[{1, 5}, {3, 6}, {2, 4, 7}]/
      72 - A722[{1, 5}, {3, 7}, {2, 4, 6}]/72 + 
     A722[{1, 6}, {2, 4}, {3, 5, 7}]/72 + A722[{1, 6}, {2, 5}, {3, 4, 7}]/
      72 + A722[{1, 6}, {3, 4}, {2, 5, 7}]/72 + 
     A722[{1, 6}, {3, 5}, {2, 4, 7}]/72 - A722[{1, 7}, {2, 4}, {3, 5, 6}]/
      72 - A722[{1, 7}, {2, 5}, {3, 4, 6}]/72 - 
     A722[{1, 7}, {3, 4}, {2, 5, 6}]/72 - A722[{1, 7}, {3, 5}, {2, 4, 6}]/
      72 + A722[{2, 3}, {4, 5}, {1, 6, 7}]/18 - 
     A722[{2, 3}, {4, 6}, {1, 5, 7}]/36 + A722[{2, 3}, {4, 7}, {1, 5, 6}]/
      36 - A722[{2, 3}, {5, 6}, {1, 4, 7}]/36 + 
     A722[{2, 3}, {5, 7}, {1, 4, 6}]/36 - A722[{2, 4}, {3, 5}, {1, 6, 7}]/
      36 + A722[{2, 4}, {3, 6}, {1, 5, 7}]/72 - 
     A722[{2, 4}, {3, 7}, {1, 5, 6}]/72 - A722[{2, 5}, {3, 4}, {1, 6, 7}]/
      36 + A722[{2, 5}, {3, 6}, {1, 4, 7}]/72 - 
     A722[{2, 5}, {3, 7}, {1, 4, 6}]/72 + A722[{2, 6}, {3, 4}, {1, 5, 7}]/
      72 + A722[{2, 6}, {3, 5}, {1, 4, 7}]/72 - 
     A722[{2, 7}, {3, 4}, {1, 5, 6}]/72 - A722[{2, 7}, {3, 5}, {1, 4, 6}]/72
 
A722rep[13, 1] = (2*A722[{1, 2}, {3, 4}, {5, 6, 7}])/15 - 
     A722[{1, 2}, {3, 5}, {4, 6, 7}]/15 + A722[{1, 2}, {3, 6}, {4, 5, 7}]/
      15 - A722[{1, 2}, {3, 7}, {4, 5, 6}]/15 - 
     A722[{1, 2}, {4, 5}, {3, 6, 7}]/15 + A722[{1, 2}, {4, 6}, {3, 5, 7}]/
      15 - A722[{1, 2}, {4, 7}, {3, 5, 6}]/15 - 
     A722[{1, 3}, {2, 4}, {5, 6, 7}]/15 + A722[{1, 3}, {2, 5}, {4, 6, 7}]/
      30 - A722[{1, 3}, {2, 6}, {4, 5, 7}]/30 + 
     A722[{1, 3}, {2, 7}, {4, 5, 6}]/30 + A722[{1, 3}, {4, 5}, {2, 6, 7}]/
      30 - A722[{1, 3}, {4, 6}, {2, 5, 7}]/30 + 
     A722[{1, 3}, {4, 7}, {2, 5, 6}]/30 - A722[{1, 4}, {2, 3}, {5, 6, 7}]/
      15 + A722[{1, 4}, {2, 5}, {3, 6, 7}]/30 - 
     A722[{1, 4}, {2, 6}, {3, 5, 7}]/30 + A722[{1, 4}, {2, 7}, {3, 5, 6}]/
      30 + A722[{1, 4}, {3, 5}, {2, 6, 7}]/30 - 
     A722[{1, 4}, {3, 6}, {2, 5, 7}]/30 + A722[{1, 4}, {3, 7}, {2, 5, 6}]/
      30 + A722[{1, 5}, {2, 3}, {4, 6, 7}]/30 + 
     A722[{1, 5}, {2, 4}, {3, 6, 7}]/30 - A722[{1, 5}, {3, 4}, {2, 6, 7}]/
      15 + A722[{1, 5}, {3, 6}, {2, 4, 7}]/30 - 
     A722[{1, 5}, {3, 7}, {2, 4, 6}]/30 + A722[{1, 5}, {4, 6}, {2, 3, 7}]/
      30 - A722[{1, 5}, {4, 7}, {2, 3, 6}]/30 - 
     A722[{1, 6}, {2, 3}, {4, 5, 7}]/30 - A722[{1, 6}, {2, 4}, {3, 5, 7}]/
      30 + A722[{1, 6}, {3, 4}, {2, 5, 7}]/15 - 
     A722[{1, 6}, {3, 5}, {2, 4, 7}]/30 + A722[{1, 6}, {3, 7}, {2, 4, 5}]/
      30 - A722[{1, 6}, {4, 5}, {2, 3, 7}]/30 + 
     A722[{1, 6}, {4, 7}, {2, 3, 5}]/30 + A722[{1, 7}, {2, 3}, {4, 5, 6}]/
      30 + A722[{1, 7}, {2, 4}, {3, 5, 6}]/30 - 
     A722[{1, 7}, {3, 4}, {2, 5, 6}]/15 + A722[{1, 7}, {3, 5}, {2, 4, 6}]/
      30 - A722[{1, 7}, {3, 6}, {2, 4, 5}]/30 + 
     A722[{1, 7}, {4, 5}, {2, 3, 6}]/30 - A722[{1, 7}, {4, 6}, {2, 3, 5}]/
      30 + A722[{2, 3}, {4, 5}, {1, 6, 7}]/30 - 
     A722[{2, 3}, {4, 6}, {1, 5, 7}]/30 + A722[{2, 3}, {4, 7}, {1, 5, 6}]/
      30 + A722[{2, 4}, {3, 5}, {1, 6, 7}]/30 - 
     A722[{2, 4}, {3, 6}, {1, 5, 7}]/30 + A722[{2, 4}, {3, 7}, {1, 5, 6}]/
      30 - A722[{2, 5}, {3, 4}, {1, 6, 7}]/15 + 
     A722[{2, 5}, {3, 6}, {1, 4, 7}]/30 - A722[{2, 5}, {3, 7}, {1, 4, 6}]/
      30 + A722[{2, 5}, {4, 6}, {1, 3, 7}]/30 - 
     A722[{2, 5}, {4, 7}, {1, 3, 6}]/30 + A722[{2, 6}, {3, 4}, {1, 5, 7}]/
      15 - A722[{2, 6}, {3, 5}, {1, 4, 7}]/30 + 
     A722[{2, 6}, {3, 7}, {1, 4, 5}]/30 - A722[{2, 6}, {4, 5}, {1, 3, 7}]/
      30 + A722[{2, 6}, {4, 7}, {1, 3, 5}]/30 - 
     A722[{2, 7}, {3, 4}, {1, 5, 6}]/15 + A722[{2, 7}, {3, 5}, {1, 4, 6}]/
      30 - A722[{2, 7}, {3, 6}, {1, 4, 5}]/30 + 
     A722[{2, 7}, {4, 5}, {1, 3, 6}]/30 - A722[{2, 7}, {4, 6}, {1, 3, 5}]/30
A71Brep[4, 1] = A71B[{1, 2, 3, 4, 5, 6, 7}]/84 - A71B[{1, 2, 3, 4, 5, 7, 6}]/
      84 - A71B[{1, 2, 3, 4, 6, 5, 7}]/168 + A71B[{1, 2, 3, 4, 6, 7, 5}]/84 + 
     A71B[{1, 2, 3, 4, 7, 5, 6}]/168 - A71B[{1, 2, 3, 4, 7, 6, 5}]/84 + 
     A71B[{1, 2, 3, 5, 4, 6, 7}]/84 - A71B[{1, 2, 3, 5, 4, 7, 6}]/84 - 
     A71B[{1, 2, 3, 5, 6, 4, 7}]/168 + A71B[{1, 2, 3, 5, 6, 7, 4}]/84 + 
     A71B[{1, 2, 3, 5, 7, 4, 6}]/168 - A71B[{1, 2, 3, 5, 7, 6, 4}]/84 - 
     A71B[{1, 2, 3, 6, 4, 7, 5}]/168 - A71B[{1, 2, 3, 6, 5, 7, 4}]/168 + 
     A71B[{1, 2, 3, 6, 7, 4, 5}]/84 + A71B[{1, 2, 3, 6, 7, 5, 4}]/84 + 
     A71B[{1, 2, 3, 7, 4, 6, 5}]/168 + A71B[{1, 2, 3, 7, 5, 6, 4}]/168 - 
     A71B[{1, 2, 3, 7, 6, 4, 5}]/84 - A71B[{1, 2, 3, 7, 6, 5, 4}]/84 + 
     A71B[{1, 2, 4, 3, 5, 6, 7}]/84 - A71B[{1, 2, 4, 3, 5, 7, 6}]/84 - 
     A71B[{1, 2, 4, 3, 6, 5, 7}]/168 + A71B[{1, 2, 4, 3, 6, 7, 5}]/84 + 
     A71B[{1, 2, 4, 3, 7, 5, 6}]/168 - A71B[{1, 2, 4, 3, 7, 6, 5}]/84 + 
     A71B[{1, 2, 4, 5, 3, 6, 7}]/84 - A71B[{1, 2, 4, 5, 3, 7, 6}]/84 - 
     A71B[{1, 2, 4, 5, 6, 3, 7}]/168 + A71B[{1, 2, 4, 5, 6, 7, 3}]/84 + 
     A71B[{1, 2, 4, 5, 7, 3, 6}]/168 - A71B[{1, 2, 4, 5, 7, 6, 3}]/84 - 
     A71B[{1, 2, 4, 6, 3, 7, 5}]/168 - A71B[{1, 2, 4, 6, 5, 7, 3}]/168 + 
     A71B[{1, 2, 4, 6, 7, 3, 5}]/84 + A71B[{1, 2, 4, 6, 7, 5, 3}]/84 + 
     A71B[{1, 2, 4, 7, 3, 6, 5}]/168 + A71B[{1, 2, 4, 7, 5, 6, 3}]/168 - 
     A71B[{1, 2, 4, 7, 6, 3, 5}]/84 - A71B[{1, 2, 4, 7, 6, 5, 3}]/84 + 
     A71B[{1, 2, 5, 3, 4, 6, 7}]/84 - A71B[{1, 2, 5, 3, 4, 7, 6}]/84 - 
     A71B[{1, 2, 5, 3, 6, 4, 7}]/168 + A71B[{1, 2, 5, 3, 6, 7, 4}]/84 + 
     A71B[{1, 2, 5, 3, 7, 4, 6}]/168 - A71B[{1, 2, 5, 3, 7, 6, 4}]/84 + 
     A71B[{1, 2, 5, 4, 3, 6, 7}]/84 - A71B[{1, 2, 5, 4, 3, 7, 6}]/84 - 
     A71B[{1, 2, 5, 4, 6, 3, 7}]/168 + A71B[{1, 2, 5, 4, 6, 7, 3}]/84 + 
     A71B[{1, 2, 5, 4, 7, 3, 6}]/168 - A71B[{1, 2, 5, 4, 7, 6, 3}]/84 - 
     A71B[{1, 2, 5, 6, 3, 7, 4}]/168 - A71B[{1, 2, 5, 6, 4, 7, 3}]/168 + 
     A71B[{1, 2, 5, 6, 7, 3, 4}]/84 + A71B[{1, 2, 5, 6, 7, 4, 3}]/84 + 
     A71B[{1, 2, 5, 7, 3, 6, 4}]/168 + A71B[{1, 2, 5, 7, 4, 6, 3}]/168 - 
     A71B[{1, 2, 5, 7, 6, 3, 4}]/84 - A71B[{1, 2, 5, 7, 6, 4, 3}]/84 - 
     A71B[{1, 2, 6, 3, 7, 4, 5}]/168 - A71B[{1, 2, 6, 3, 7, 5, 4}]/168 - 
     A71B[{1, 2, 6, 4, 7, 3, 5}]/168 - A71B[{1, 2, 6, 4, 7, 5, 3}]/168 - 
     A71B[{1, 2, 6, 5, 7, 3, 4}]/168 - A71B[{1, 2, 6, 5, 7, 4, 3}]/168 + 
     A71B[{1, 2, 6, 7, 3, 4, 5}]/84 + A71B[{1, 2, 6, 7, 3, 5, 4}]/84 + 
     A71B[{1, 2, 6, 7, 4, 3, 5}]/84 + A71B[{1, 2, 6, 7, 4, 5, 3}]/84 + 
     A71B[{1, 2, 6, 7, 5, 3, 4}]/84 + A71B[{1, 2, 6, 7, 5, 4, 3}]/84 + 
     A71B[{1, 2, 7, 3, 6, 4, 5}]/168 + A71B[{1, 2, 7, 3, 6, 5, 4}]/168 + 
     A71B[{1, 2, 7, 4, 6, 3, 5}]/168 + A71B[{1, 2, 7, 4, 6, 5, 3}]/168 + 
     A71B[{1, 2, 7, 5, 6, 3, 4}]/168 + A71B[{1, 2, 7, 5, 6, 4, 3}]/168 - 
     A71B[{1, 2, 7, 6, 3, 4, 5}]/84 - A71B[{1, 2, 7, 6, 3, 5, 4}]/84 - 
     A71B[{1, 2, 7, 6, 4, 3, 5}]/84 - A71B[{1, 2, 7, 6, 4, 5, 3}]/84 - 
     A71B[{1, 2, 7, 6, 5, 3, 4}]/84 - A71B[{1, 2, 7, 6, 5, 4, 3}]/84 + 
     A71B[{1, 3, 2, 4, 5, 6, 7}]/84 - A71B[{1, 3, 2, 4, 5, 7, 6}]/84 - 
     A71B[{1, 3, 2, 4, 6, 5, 7}]/168 + A71B[{1, 3, 2, 4, 6, 7, 5}]/84 + 
     A71B[{1, 3, 2, 4, 7, 5, 6}]/168 - A71B[{1, 3, 2, 4, 7, 6, 5}]/84 + 
     A71B[{1, 3, 2, 5, 4, 6, 7}]/84 - A71B[{1, 3, 2, 5, 4, 7, 6}]/84 - 
     A71B[{1, 3, 2, 5, 6, 4, 7}]/168 + A71B[{1, 3, 2, 5, 6, 7, 4}]/84 + 
     A71B[{1, 3, 2, 5, 7, 4, 6}]/168 - A71B[{1, 3, 2, 5, 7, 6, 4}]/84 - 
     A71B[{1, 3, 2, 6, 4, 7, 5}]/168 - A71B[{1, 3, 2, 6, 5, 7, 4}]/168 + 
     A71B[{1, 3, 2, 6, 7, 4, 5}]/84 + A71B[{1, 3, 2, 6, 7, 5, 4}]/84 + 
     A71B[{1, 3, 2, 7, 4, 6, 5}]/168 + A71B[{1, 3, 2, 7, 5, 6, 4}]/168 - 
     A71B[{1, 3, 2, 7, 6, 4, 5}]/84 - A71B[{1, 3, 2, 7, 6, 5, 4}]/84 + 
     A71B[{1, 3, 4, 2, 5, 6, 7}]/84 - A71B[{1, 3, 4, 2, 5, 7, 6}]/84 - 
     A71B[{1, 3, 4, 2, 6, 5, 7}]/168 + A71B[{1, 3, 4, 2, 6, 7, 5}]/84 + 
     A71B[{1, 3, 4, 2, 7, 5, 6}]/168 - A71B[{1, 3, 4, 2, 7, 6, 5}]/84 + 
     A71B[{1, 3, 4, 5, 2, 6, 7}]/84 - A71B[{1, 3, 4, 5, 2, 7, 6}]/84 - 
     A71B[{1, 3, 4, 5, 6, 2, 7}]/168 + A71B[{1, 3, 4, 5, 7, 2, 6}]/168 - 
     A71B[{1, 3, 4, 6, 2, 7, 5}]/168 + A71B[{1, 3, 4, 6, 7, 2, 5}]/84 + 
     A71B[{1, 3, 4, 7, 2, 6, 5}]/168 - A71B[{1, 3, 4, 7, 6, 2, 5}]/84 + 
     A71B[{1, 3, 5, 2, 4, 6, 7}]/84 - A71B[{1, 3, 5, 2, 4, 7, 6}]/84 - 
     A71B[{1, 3, 5, 2, 6, 4, 7}]/168 + A71B[{1, 3, 5, 2, 6, 7, 4}]/84 + 
     A71B[{1, 3, 5, 2, 7, 4, 6}]/168 - A71B[{1, 3, 5, 2, 7, 6, 4}]/84 + 
     A71B[{1, 3, 5, 4, 2, 6, 7}]/84 - A71B[{1, 3, 5, 4, 2, 7, 6}]/84 - 
     A71B[{1, 3, 5, 4, 6, 2, 7}]/168 + A71B[{1, 3, 5, 4, 7, 2, 6}]/168 - 
     A71B[{1, 3, 5, 6, 2, 7, 4}]/168 + A71B[{1, 3, 5, 6, 7, 2, 4}]/84 + 
     A71B[{1, 3, 5, 7, 2, 6, 4}]/168 - A71B[{1, 3, 5, 7, 6, 2, 4}]/84 - 
     A71B[{1, 3, 6, 2, 7, 4, 5}]/168 - A71B[{1, 3, 6, 2, 7, 5, 4}]/168 - 
     A71B[{1, 3, 6, 4, 7, 2, 5}]/168 - A71B[{1, 3, 6, 5, 7, 2, 4}]/168 + 
     A71B[{1, 3, 6, 7, 2, 4, 5}]/84 + A71B[{1, 3, 6, 7, 2, 5, 4}]/84 + 
     A71B[{1, 3, 6, 7, 4, 2, 5}]/84 + A71B[{1, 3, 6, 7, 5, 2, 4}]/84 + 
     A71B[{1, 3, 7, 2, 6, 4, 5}]/168 + A71B[{1, 3, 7, 2, 6, 5, 4}]/168 + 
     A71B[{1, 3, 7, 4, 6, 2, 5}]/168 + A71B[{1, 3, 7, 5, 6, 2, 4}]/168 - 
     A71B[{1, 3, 7, 6, 2, 4, 5}]/84 - A71B[{1, 3, 7, 6, 2, 5, 4}]/84 - 
     A71B[{1, 3, 7, 6, 4, 2, 5}]/84 - A71B[{1, 3, 7, 6, 5, 2, 4}]/84 + 
     A71B[{1, 4, 2, 3, 5, 6, 7}]/84 - A71B[{1, 4, 2, 3, 5, 7, 6}]/84 - 
     A71B[{1, 4, 2, 3, 6, 5, 7}]/168 + A71B[{1, 4, 2, 3, 6, 7, 5}]/84 + 
     A71B[{1, 4, 2, 3, 7, 5, 6}]/168 - A71B[{1, 4, 2, 3, 7, 6, 5}]/84 + 
     A71B[{1, 4, 2, 5, 3, 6, 7}]/84 - A71B[{1, 4, 2, 5, 3, 7, 6}]/84 - 
     A71B[{1, 4, 2, 5, 6, 3, 7}]/168 + A71B[{1, 4, 2, 5, 7, 3, 6}]/168 - 
     A71B[{1, 4, 2, 6, 3, 7, 5}]/168 + A71B[{1, 4, 2, 6, 7, 3, 5}]/84 + 
     A71B[{1, 4, 2, 7, 3, 6, 5}]/168 - A71B[{1, 4, 2, 7, 6, 3, 5}]/84 + 
     A71B[{1, 4, 3, 2, 5, 6, 7}]/84 - A71B[{1, 4, 3, 2, 5, 7, 6}]/84 - 
     A71B[{1, 4, 3, 2, 6, 5, 7}]/168 + A71B[{1, 4, 3, 2, 6, 7, 5}]/84 + 
     A71B[{1, 4, 3, 2, 7, 5, 6}]/168 - A71B[{1, 4, 3, 2, 7, 6, 5}]/84 + 
     A71B[{1, 4, 3, 5, 2, 6, 7}]/84 - A71B[{1, 4, 3, 5, 2, 7, 6}]/84 - 
     A71B[{1, 4, 3, 5, 6, 2, 7}]/168 + A71B[{1, 4, 3, 5, 7, 2, 6}]/168 - 
     A71B[{1, 4, 3, 6, 2, 7, 5}]/168 + A71B[{1, 4, 3, 6, 7, 2, 5}]/84 + 
     A71B[{1, 4, 3, 7, 2, 6, 5}]/168 - A71B[{1, 4, 3, 7, 6, 2, 5}]/84 + 
     A71B[{1, 4, 5, 2, 3, 6, 7}]/84 - A71B[{1, 4, 5, 2, 3, 7, 6}]/84 - 
     A71B[{1, 4, 5, 2, 6, 3, 7}]/168 + A71B[{1, 4, 5, 2, 7, 3, 6}]/168 + 
     A71B[{1, 4, 5, 3, 2, 6, 7}]/84 - A71B[{1, 4, 5, 3, 2, 7, 6}]/84 - 
     A71B[{1, 4, 5, 3, 6, 2, 7}]/168 + A71B[{1, 4, 5, 3, 7, 2, 6}]/168 - 
     A71B[{1, 4, 6, 2, 7, 3, 5}]/168 - A71B[{1, 4, 6, 3, 7, 2, 5}]/168 + 
     A71B[{1, 4, 6, 7, 2, 3, 5}]/84 + A71B[{1, 4, 6, 7, 3, 2, 5}]/84 + 
     A71B[{1, 4, 7, 2, 6, 3, 5}]/168 + A71B[{1, 4, 7, 3, 6, 2, 5}]/168 - 
     A71B[{1, 4, 7, 6, 2, 3, 5}]/84 - A71B[{1, 4, 7, 6, 3, 2, 5}]/84 + 
     A71B[{1, 5, 2, 3, 4, 6, 7}]/84 - A71B[{1, 5, 2, 3, 4, 7, 6}]/84 - 
     A71B[{1, 5, 2, 3, 6, 4, 7}]/168 + A71B[{1, 5, 2, 3, 7, 4, 6}]/168 + 
     A71B[{1, 5, 2, 4, 3, 6, 7}]/84 - A71B[{1, 5, 2, 4, 3, 7, 6}]/84 - 
     A71B[{1, 5, 2, 4, 6, 3, 7}]/168 + A71B[{1, 5, 2, 4, 7, 3, 6}]/168 + 
     A71B[{1, 5, 3, 2, 4, 6, 7}]/84 - A71B[{1, 5, 3, 2, 4, 7, 6}]/84 - 
     A71B[{1, 5, 3, 2, 6, 4, 7}]/168 + A71B[{1, 5, 3, 2, 7, 4, 6}]/168 + 
     A71B[{1, 5, 3, 4, 2, 6, 7}]/84 - A71B[{1, 5, 3, 4, 2, 7, 6}]/84 - 
     A71B[{1, 5, 3, 4, 6, 2, 7}]/168 + A71B[{1, 5, 3, 4, 7, 2, 6}]/168 + 
     A71B[{1, 5, 4, 2, 3, 6, 7}]/84 - A71B[{1, 5, 4, 2, 3, 7, 6}]/84 - 
     A71B[{1, 5, 4, 2, 6, 3, 7}]/168 + A71B[{1, 5, 4, 2, 7, 3, 6}]/168 + 
     A71B[{1, 5, 4, 3, 2, 6, 7}]/84 - A71B[{1, 5, 4, 3, 2, 7, 6}]/84 - 
     A71B[{1, 5, 4, 3, 6, 2, 7}]/168 + A71B[{1, 5, 4, 3, 7, 2, 6}]/168 + 
     A71B[{1, 6, 2, 3, 4, 5, 7}]/168 + A71B[{1, 6, 2, 3, 5, 4, 7}]/168 + 
     A71B[{1, 6, 2, 4, 3, 5, 7}]/168 + A71B[{1, 6, 2, 4, 5, 3, 7}]/168 + 
     A71B[{1, 6, 2, 5, 3, 4, 7}]/168 + A71B[{1, 6, 2, 5, 4, 3, 7}]/168 + 
     A71B[{1, 6, 3, 2, 4, 5, 7}]/168 + A71B[{1, 6, 3, 2, 5, 4, 7}]/168 + 
     A71B[{1, 6, 3, 4, 2, 5, 7}]/168 + A71B[{1, 6, 3, 4, 5, 2, 7}]/168 + 
     A71B[{1, 6, 3, 5, 2, 4, 7}]/168 + A71B[{1, 6, 3, 5, 4, 2, 7}]/168 + 
     A71B[{1, 6, 4, 2, 3, 5, 7}]/168 + A71B[{1, 6, 4, 2, 5, 3, 7}]/168 + 
     A71B[{1, 6, 4, 3, 2, 5, 7}]/168 + A71B[{1, 6, 4, 3, 5, 2, 7}]/168 + 
     A71B[{1, 6, 4, 5, 2, 3, 7}]/168 + A71B[{1, 6, 4, 5, 3, 2, 7}]/168 + 
     A71B[{1, 6, 5, 2, 3, 4, 7}]/168 + A71B[{1, 6, 5, 2, 4, 3, 7}]/168 + 
     A71B[{1, 6, 5, 3, 2, 4, 7}]/168 + A71B[{1, 6, 5, 3, 4, 2, 7}]/168 + 
     A71B[{1, 6, 5, 4, 2, 3, 7}]/168 + A71B[{1, 6, 5, 4, 3, 2, 7}]/168
 
A71Brep[4, 2] = A71B[{1, 2, 3, 4, 5, 6, 7}]/168 - A71B[{1, 2, 3, 4, 5, 7, 6}]/
      168 + A71B[{1, 2, 3, 4, 6, 5, 7}]/168 + A71B[{1, 2, 3, 4, 6, 7, 5}]/
      168 - A71B[{1, 2, 3, 4, 7, 5, 6}]/168 - A71B[{1, 2, 3, 4, 7, 6, 5}]/
      168 + A71B[{1, 2, 3, 5, 4, 6, 7}]/168 - A71B[{1, 2, 3, 5, 4, 7, 6}]/
      168 + A71B[{1, 2, 3, 5, 6, 4, 7}]/168 + A71B[{1, 2, 3, 5, 6, 7, 4}]/
      168 - A71B[{1, 2, 3, 5, 7, 4, 6}]/168 - A71B[{1, 2, 3, 5, 7, 6, 4}]/
      168 - A71B[{1, 2, 3, 6, 4, 5, 7}]/168 + A71B[{1, 2, 3, 6, 4, 7, 5}]/
      168 - A71B[{1, 2, 3, 6, 5, 4, 7}]/168 + A71B[{1, 2, 3, 6, 5, 7, 4}]/
      168 + A71B[{1, 2, 3, 6, 7, 4, 5}]/168 + A71B[{1, 2, 3, 6, 7, 5, 4}]/
      168 + A71B[{1, 2, 3, 7, 4, 5, 6}]/168 - A71B[{1, 2, 3, 7, 4, 6, 5}]/
      168 + A71B[{1, 2, 3, 7, 5, 4, 6}]/168 - A71B[{1, 2, 3, 7, 5, 6, 4}]/
      168 - A71B[{1, 2, 3, 7, 6, 4, 5}]/168 - A71B[{1, 2, 3, 7, 6, 5, 4}]/
      168 + A71B[{1, 2, 4, 3, 5, 6, 7}]/168 - A71B[{1, 2, 4, 3, 5, 7, 6}]/
      168 + A71B[{1, 2, 4, 3, 6, 5, 7}]/168 + A71B[{1, 2, 4, 3, 6, 7, 5}]/
      168 - A71B[{1, 2, 4, 3, 7, 5, 6}]/168 - A71B[{1, 2, 4, 3, 7, 6, 5}]/
      168 + A71B[{1, 2, 4, 5, 3, 6, 7}]/168 - A71B[{1, 2, 4, 5, 3, 7, 6}]/
      168 + A71B[{1, 2, 4, 5, 6, 3, 7}]/168 + A71B[{1, 2, 4, 5, 6, 7, 3}]/
      168 - A71B[{1, 2, 4, 5, 7, 3, 6}]/168 - A71B[{1, 2, 4, 5, 7, 6, 3}]/
      168 - A71B[{1, 2, 4, 6, 3, 5, 7}]/168 + A71B[{1, 2, 4, 6, 3, 7, 5}]/
      168 - A71B[{1, 2, 4, 6, 5, 3, 7}]/168 + A71B[{1, 2, 4, 6, 5, 7, 3}]/
      168 + A71B[{1, 2, 4, 6, 7, 3, 5}]/168 + A71B[{1, 2, 4, 6, 7, 5, 3}]/
      168 + A71B[{1, 2, 4, 7, 3, 5, 6}]/168 - A71B[{1, 2, 4, 7, 3, 6, 5}]/
      168 + A71B[{1, 2, 4, 7, 5, 3, 6}]/168 - A71B[{1, 2, 4, 7, 5, 6, 3}]/
      168 - A71B[{1, 2, 4, 7, 6, 3, 5}]/168 - A71B[{1, 2, 4, 7, 6, 5, 3}]/
      168 + A71B[{1, 2, 5, 3, 4, 6, 7}]/168 - A71B[{1, 2, 5, 3, 4, 7, 6}]/
      168 + A71B[{1, 2, 5, 3, 6, 4, 7}]/168 + A71B[{1, 2, 5, 3, 6, 7, 4}]/
      168 - A71B[{1, 2, 5, 3, 7, 4, 6}]/168 - A71B[{1, 2, 5, 3, 7, 6, 4}]/
      168 + A71B[{1, 2, 5, 4, 3, 6, 7}]/168 - A71B[{1, 2, 5, 4, 3, 7, 6}]/
      168 + A71B[{1, 2, 5, 4, 6, 3, 7}]/168 + A71B[{1, 2, 5, 4, 6, 7, 3}]/
      168 - A71B[{1, 2, 5, 4, 7, 3, 6}]/168 - A71B[{1, 2, 5, 4, 7, 6, 3}]/
      168 - A71B[{1, 2, 5, 6, 3, 4, 7}]/168 + A71B[{1, 2, 5, 6, 3, 7, 4}]/
      168 - A71B[{1, 2, 5, 6, 4, 3, 7}]/168 + A71B[{1, 2, 5, 6, 4, 7, 3}]/
      168 + A71B[{1, 2, 5, 6, 7, 3, 4}]/168 + A71B[{1, 2, 5, 6, 7, 4, 3}]/
      168 + A71B[{1, 2, 5, 7, 3, 4, 6}]/168 - A71B[{1, 2, 5, 7, 3, 6, 4}]/
      168 + A71B[{1, 2, 5, 7, 4, 3, 6}]/168 - A71B[{1, 2, 5, 7, 4, 6, 3}]/
      168 - A71B[{1, 2, 5, 7, 6, 3, 4}]/168 - A71B[{1, 2, 5, 7, 6, 4, 3}]/
      168 + A71B[{1, 2, 6, 3, 4, 5, 7}]/168 - A71B[{1, 2, 6, 3, 4, 7, 5}]/
      168 + A71B[{1, 2, 6, 3, 5, 4, 7}]/168 - A71B[{1, 2, 6, 3, 5, 7, 4}]/
      168 + A71B[{1, 2, 6, 3, 7, 4, 5}]/168 + A71B[{1, 2, 6, 3, 7, 5, 4}]/
      168 + A71B[{1, 2, 6, 4, 3, 5, 7}]/168 - A71B[{1, 2, 6, 4, 3, 7, 5}]/
      168 + A71B[{1, 2, 6, 4, 5, 3, 7}]/168 - A71B[{1, 2, 6, 4, 5, 7, 3}]/
      168 + A71B[{1, 2, 6, 4, 7, 3, 5}]/168 + A71B[{1, 2, 6, 4, 7, 5, 3}]/
      168 + A71B[{1, 2, 6, 5, 3, 4, 7}]/168 - A71B[{1, 2, 6, 5, 3, 7, 4}]/
      168 + A71B[{1, 2, 6, 5, 4, 3, 7}]/168 - A71B[{1, 2, 6, 5, 4, 7, 3}]/
      168 + A71B[{1, 2, 6, 5, 7, 3, 4}]/168 + A71B[{1, 2, 6, 5, 7, 4, 3}]/
      168 + A71B[{1, 2, 6, 7, 3, 4, 5}]/168 + A71B[{1, 2, 6, 7, 3, 5, 4}]/
      168 + A71B[{1, 2, 6, 7, 4, 3, 5}]/168 + A71B[{1, 2, 6, 7, 4, 5, 3}]/
      168 + A71B[{1, 2, 6, 7, 5, 3, 4}]/168 + A71B[{1, 2, 6, 7, 5, 4, 3}]/
      168 - A71B[{1, 2, 7, 3, 4, 5, 6}]/168 + A71B[{1, 2, 7, 3, 4, 6, 5}]/
      168 - A71B[{1, 2, 7, 3, 5, 4, 6}]/168 + A71B[{1, 2, 7, 3, 5, 6, 4}]/
      168 - A71B[{1, 2, 7, 3, 6, 4, 5}]/168 - A71B[{1, 2, 7, 3, 6, 5, 4}]/
      168 - A71B[{1, 2, 7, 4, 3, 5, 6}]/168 + A71B[{1, 2, 7, 4, 3, 6, 5}]/
      168 - A71B[{1, 2, 7, 4, 5, 3, 6}]/168 + A71B[{1, 2, 7, 4, 5, 6, 3}]/
      168 - A71B[{1, 2, 7, 4, 6, 3, 5}]/168 - A71B[{1, 2, 7, 4, 6, 5, 3}]/
      168 - A71B[{1, 2, 7, 5, 3, 4, 6}]/168 + A71B[{1, 2, 7, 5, 3, 6, 4}]/
      168 - A71B[{1, 2, 7, 5, 4, 3, 6}]/168 + A71B[{1, 2, 7, 5, 4, 6, 3}]/
      168 - A71B[{1, 2, 7, 5, 6, 3, 4}]/168 - A71B[{1, 2, 7, 5, 6, 4, 3}]/
      168 - A71B[{1, 2, 7, 6, 3, 4, 5}]/168 - A71B[{1, 2, 7, 6, 3, 5, 4}]/
      168 - A71B[{1, 2, 7, 6, 4, 3, 5}]/168 - A71B[{1, 2, 7, 6, 4, 5, 3}]/
      168 - A71B[{1, 2, 7, 6, 5, 3, 4}]/168 - A71B[{1, 2, 7, 6, 5, 4, 3}]/
      168 + A71B[{1, 3, 2, 4, 5, 6, 7}]/168 - A71B[{1, 3, 2, 4, 5, 7, 6}]/
      168 + A71B[{1, 3, 2, 4, 6, 5, 7}]/168 + A71B[{1, 3, 2, 4, 6, 7, 5}]/
      168 - A71B[{1, 3, 2, 4, 7, 5, 6}]/168 - A71B[{1, 3, 2, 4, 7, 6, 5}]/
      168 + A71B[{1, 3, 2, 5, 4, 6, 7}]/168 - A71B[{1, 3, 2, 5, 4, 7, 6}]/
      168 + A71B[{1, 3, 2, 5, 6, 4, 7}]/168 + A71B[{1, 3, 2, 5, 6, 7, 4}]/
      168 - A71B[{1, 3, 2, 5, 7, 4, 6}]/168 - A71B[{1, 3, 2, 5, 7, 6, 4}]/
      168 - A71B[{1, 3, 2, 6, 4, 5, 7}]/168 + A71B[{1, 3, 2, 6, 4, 7, 5}]/
      168 - A71B[{1, 3, 2, 6, 5, 4, 7}]/168 + A71B[{1, 3, 2, 6, 5, 7, 4}]/
      168 + A71B[{1, 3, 2, 6, 7, 4, 5}]/168 + A71B[{1, 3, 2, 6, 7, 5, 4}]/
      168 + A71B[{1, 3, 2, 7, 4, 5, 6}]/168 - A71B[{1, 3, 2, 7, 4, 6, 5}]/
      168 + A71B[{1, 3, 2, 7, 5, 4, 6}]/168 - A71B[{1, 3, 2, 7, 5, 6, 4}]/
      168 - A71B[{1, 3, 2, 7, 6, 4, 5}]/168 - A71B[{1, 3, 2, 7, 6, 5, 4}]/
      168 + A71B[{1, 3, 4, 2, 5, 6, 7}]/168 - A71B[{1, 3, 4, 2, 5, 7, 6}]/
      168 + A71B[{1, 3, 4, 2, 6, 5, 7}]/168 + A71B[{1, 3, 4, 2, 6, 7, 5}]/
      168 - A71B[{1, 3, 4, 2, 7, 5, 6}]/168 - A71B[{1, 3, 4, 2, 7, 6, 5}]/
      168 + A71B[{1, 3, 4, 5, 2, 6, 7}]/168 - A71B[{1, 3, 4, 5, 2, 7, 6}]/
      168 + A71B[{1, 3, 4, 5, 6, 2, 7}]/168 - A71B[{1, 3, 4, 5, 7, 2, 6}]/
      168 - A71B[{1, 3, 4, 6, 2, 5, 7}]/168 + A71B[{1, 3, 4, 6, 2, 7, 5}]/
      168 - A71B[{1, 3, 4, 6, 5, 2, 7}]/168 + A71B[{1, 3, 4, 6, 7, 2, 5}]/
      168 + A71B[{1, 3, 4, 7, 2, 5, 6}]/168 - A71B[{1, 3, 4, 7, 2, 6, 5}]/
      168 + A71B[{1, 3, 4, 7, 5, 2, 6}]/168 - A71B[{1, 3, 4, 7, 6, 2, 5}]/
      168 + A71B[{1, 3, 5, 2, 4, 6, 7}]/168 - A71B[{1, 3, 5, 2, 4, 7, 6}]/
      168 + A71B[{1, 3, 5, 2, 6, 4, 7}]/168 + A71B[{1, 3, 5, 2, 6, 7, 4}]/
      168 - A71B[{1, 3, 5, 2, 7, 4, 6}]/168 - A71B[{1, 3, 5, 2, 7, 6, 4}]/
      168 + A71B[{1, 3, 5, 4, 2, 6, 7}]/168 - A71B[{1, 3, 5, 4, 2, 7, 6}]/
      168 + A71B[{1, 3, 5, 4, 6, 2, 7}]/168 - A71B[{1, 3, 5, 4, 7, 2, 6}]/
      168 - A71B[{1, 3, 5, 6, 2, 4, 7}]/168 + A71B[{1, 3, 5, 6, 2, 7, 4}]/
      168 - A71B[{1, 3, 5, 6, 4, 2, 7}]/168 + A71B[{1, 3, 5, 6, 7, 2, 4}]/
      168 + A71B[{1, 3, 5, 7, 2, 4, 6}]/168 - A71B[{1, 3, 5, 7, 2, 6, 4}]/
      168 + A71B[{1, 3, 5, 7, 4, 2, 6}]/168 - A71B[{1, 3, 5, 7, 6, 2, 4}]/
      168 + A71B[{1, 3, 6, 2, 4, 5, 7}]/168 - A71B[{1, 3, 6, 2, 4, 7, 5}]/
      168 + A71B[{1, 3, 6, 2, 5, 4, 7}]/168 - A71B[{1, 3, 6, 2, 5, 7, 4}]/
      168 + A71B[{1, 3, 6, 2, 7, 4, 5}]/168 + A71B[{1, 3, 6, 2, 7, 5, 4}]/
      168 + A71B[{1, 3, 6, 4, 2, 5, 7}]/168 - A71B[{1, 3, 6, 4, 2, 7, 5}]/
      168 + A71B[{1, 3, 6, 4, 5, 2, 7}]/168 + A71B[{1, 3, 6, 4, 7, 2, 5}]/
      168 + A71B[{1, 3, 6, 5, 2, 4, 7}]/168 - A71B[{1, 3, 6, 5, 2, 7, 4}]/
      168 + A71B[{1, 3, 6, 5, 4, 2, 7}]/168 + A71B[{1, 3, 6, 5, 7, 2, 4}]/
      168 + A71B[{1, 3, 6, 7, 2, 4, 5}]/168 + A71B[{1, 3, 6, 7, 2, 5, 4}]/
      168 + A71B[{1, 3, 6, 7, 4, 2, 5}]/168 + A71B[{1, 3, 6, 7, 5, 2, 4}]/
      168 - A71B[{1, 3, 7, 2, 4, 5, 6}]/168 + A71B[{1, 3, 7, 2, 4, 6, 5}]/
      168 - A71B[{1, 3, 7, 2, 5, 4, 6}]/168 + A71B[{1, 3, 7, 2, 5, 6, 4}]/
      168 - A71B[{1, 3, 7, 2, 6, 4, 5}]/168 - A71B[{1, 3, 7, 2, 6, 5, 4}]/
      168 - A71B[{1, 3, 7, 4, 2, 5, 6}]/168 + A71B[{1, 3, 7, 4, 2, 6, 5}]/
      168 - A71B[{1, 3, 7, 4, 5, 2, 6}]/168 - A71B[{1, 3, 7, 4, 6, 2, 5}]/
      168 - A71B[{1, 3, 7, 5, 2, 4, 6}]/168 + A71B[{1, 3, 7, 5, 2, 6, 4}]/
      168 - A71B[{1, 3, 7, 5, 4, 2, 6}]/168 - A71B[{1, 3, 7, 5, 6, 2, 4}]/
      168 - A71B[{1, 3, 7, 6, 2, 4, 5}]/168 - A71B[{1, 3, 7, 6, 2, 5, 4}]/
      168 - A71B[{1, 3, 7, 6, 4, 2, 5}]/168 - A71B[{1, 3, 7, 6, 5, 2, 4}]/
      168 + A71B[{1, 4, 2, 3, 5, 6, 7}]/168 - A71B[{1, 4, 2, 3, 5, 7, 6}]/
      168 + A71B[{1, 4, 2, 3, 6, 5, 7}]/168 + A71B[{1, 4, 2, 3, 6, 7, 5}]/
      168 - A71B[{1, 4, 2, 3, 7, 5, 6}]/168 - A71B[{1, 4, 2, 3, 7, 6, 5}]/
      168 + A71B[{1, 4, 2, 5, 3, 6, 7}]/168 - A71B[{1, 4, 2, 5, 3, 7, 6}]/
      168 + A71B[{1, 4, 2, 5, 6, 3, 7}]/168 - A71B[{1, 4, 2, 5, 7, 3, 6}]/
      168 - A71B[{1, 4, 2, 6, 3, 5, 7}]/168 + A71B[{1, 4, 2, 6, 3, 7, 5}]/
      168 - A71B[{1, 4, 2, 6, 5, 3, 7}]/168 + A71B[{1, 4, 2, 6, 7, 3, 5}]/
      168 + A71B[{1, 4, 2, 7, 3, 5, 6}]/168 - A71B[{1, 4, 2, 7, 3, 6, 5}]/
      168 + A71B[{1, 4, 2, 7, 5, 3, 6}]/168 - A71B[{1, 4, 2, 7, 6, 3, 5}]/
      168 + A71B[{1, 4, 3, 2, 5, 6, 7}]/168 - A71B[{1, 4, 3, 2, 5, 7, 6}]/
      168 + A71B[{1, 4, 3, 2, 6, 5, 7}]/168 + A71B[{1, 4, 3, 2, 6, 7, 5}]/
      168 - A71B[{1, 4, 3, 2, 7, 5, 6}]/168 - A71B[{1, 4, 3, 2, 7, 6, 5}]/
      168 + A71B[{1, 4, 3, 5, 2, 6, 7}]/168 - A71B[{1, 4, 3, 5, 2, 7, 6}]/
      168 + A71B[{1, 4, 3, 5, 6, 2, 7}]/168 - A71B[{1, 4, 3, 5, 7, 2, 6}]/
      168 - A71B[{1, 4, 3, 6, 2, 5, 7}]/168 + A71B[{1, 4, 3, 6, 2, 7, 5}]/
      168 - A71B[{1, 4, 3, 6, 5, 2, 7}]/168 + A71B[{1, 4, 3, 6, 7, 2, 5}]/
      168 + A71B[{1, 4, 3, 7, 2, 5, 6}]/168 - A71B[{1, 4, 3, 7, 2, 6, 5}]/
      168 + A71B[{1, 4, 3, 7, 5, 2, 6}]/168 - A71B[{1, 4, 3, 7, 6, 2, 5}]/
      168 + A71B[{1, 4, 5, 2, 3, 6, 7}]/168 - A71B[{1, 4, 5, 2, 3, 7, 6}]/
      168 + A71B[{1, 4, 5, 2, 6, 3, 7}]/168 - A71B[{1, 4, 5, 2, 7, 3, 6}]/
      168 + A71B[{1, 4, 5, 3, 2, 6, 7}]/168 - A71B[{1, 4, 5, 3, 2, 7, 6}]/
      168 + A71B[{1, 4, 5, 3, 6, 2, 7}]/168 - A71B[{1, 4, 5, 3, 7, 2, 6}]/
      168 - A71B[{1, 4, 5, 6, 2, 3, 7}]/168 - A71B[{1, 4, 5, 6, 3, 2, 7}]/
      168 + A71B[{1, 4, 5, 7, 2, 3, 6}]/168 + A71B[{1, 4, 5, 7, 3, 2, 6}]/
      168 + A71B[{1, 4, 6, 2, 3, 5, 7}]/168 - A71B[{1, 4, 6, 2, 3, 7, 5}]/
      168 + A71B[{1, 4, 6, 2, 5, 3, 7}]/168 + A71B[{1, 4, 6, 2, 7, 3, 5}]/
      168 + A71B[{1, 4, 6, 3, 2, 5, 7}]/168 - A71B[{1, 4, 6, 3, 2, 7, 5}]/
      168 + A71B[{1, 4, 6, 3, 5, 2, 7}]/168 + A71B[{1, 4, 6, 3, 7, 2, 5}]/
      168 + A71B[{1, 4, 6, 5, 2, 3, 7}]/168 + A71B[{1, 4, 6, 5, 3, 2, 7}]/
      168 + A71B[{1, 4, 6, 7, 2, 3, 5}]/168 + A71B[{1, 4, 6, 7, 3, 2, 5}]/
      168 - A71B[{1, 4, 7, 2, 3, 5, 6}]/168 + A71B[{1, 4, 7, 2, 3, 6, 5}]/
      168 - A71B[{1, 4, 7, 2, 5, 3, 6}]/168 - A71B[{1, 4, 7, 2, 6, 3, 5}]/
      168 - A71B[{1, 4, 7, 3, 2, 5, 6}]/168 + A71B[{1, 4, 7, 3, 2, 6, 5}]/
      168 - A71B[{1, 4, 7, 3, 5, 2, 6}]/168 - A71B[{1, 4, 7, 3, 6, 2, 5}]/
      168 - A71B[{1, 4, 7, 5, 2, 3, 6}]/168 - A71B[{1, 4, 7, 5, 3, 2, 6}]/
      168 - A71B[{1, 4, 7, 6, 2, 3, 5}]/168 - A71B[{1, 4, 7, 6, 3, 2, 5}]/
      168 + A71B[{1, 5, 2, 3, 4, 6, 7}]/168 - A71B[{1, 5, 2, 3, 4, 7, 6}]/
      168 + A71B[{1, 5, 2, 3, 6, 4, 7}]/168 - A71B[{1, 5, 2, 3, 7, 4, 6}]/
      168 + A71B[{1, 5, 2, 4, 3, 6, 7}]/168 - A71B[{1, 5, 2, 4, 3, 7, 6}]/
      168 + A71B[{1, 5, 2, 4, 6, 3, 7}]/168 - A71B[{1, 5, 2, 4, 7, 3, 6}]/
      168 - A71B[{1, 5, 2, 6, 3, 4, 7}]/168 - A71B[{1, 5, 2, 6, 4, 3, 7}]/
      168 + A71B[{1, 5, 2, 7, 3, 4, 6}]/168 + A71B[{1, 5, 2, 7, 4, 3, 6}]/
      168 + A71B[{1, 5, 3, 2, 4, 6, 7}]/168 - A71B[{1, 5, 3, 2, 4, 7, 6}]/
      168 + A71B[{1, 5, 3, 2, 6, 4, 7}]/168 - A71B[{1, 5, 3, 2, 7, 4, 6}]/
      168 + A71B[{1, 5, 3, 4, 2, 6, 7}]/168 - A71B[{1, 5, 3, 4, 2, 7, 6}]/
      168 + A71B[{1, 5, 3, 4, 6, 2, 7}]/168 - A71B[{1, 5, 3, 4, 7, 2, 6}]/
      168 - A71B[{1, 5, 3, 6, 2, 4, 7}]/168 - A71B[{1, 5, 3, 6, 4, 2, 7}]/
      168 + A71B[{1, 5, 3, 7, 2, 4, 6}]/168 + A71B[{1, 5, 3, 7, 4, 2, 6}]/
      168 + A71B[{1, 5, 4, 2, 3, 6, 7}]/168 - A71B[{1, 5, 4, 2, 3, 7, 6}]/
      168 + A71B[{1, 5, 4, 2, 6, 3, 7}]/168 - A71B[{1, 5, 4, 2, 7, 3, 6}]/
      168 + A71B[{1, 5, 4, 3, 2, 6, 7}]/168 - A71B[{1, 5, 4, 3, 2, 7, 6}]/
      168 + A71B[{1, 5, 4, 3, 6, 2, 7}]/168 - A71B[{1, 5, 4, 3, 7, 2, 6}]/
      168 - A71B[{1, 5, 4, 6, 2, 3, 7}]/168 - A71B[{1, 5, 4, 6, 3, 2, 7}]/
      168 + A71B[{1, 5, 4, 7, 2, 3, 6}]/168 + A71B[{1, 5, 4, 7, 3, 2, 6}]/
      168 + A71B[{1, 5, 6, 2, 3, 4, 7}]/168 + A71B[{1, 5, 6, 2, 4, 3, 7}]/
      168 + A71B[{1, 5, 6, 3, 2, 4, 7}]/168 + A71B[{1, 5, 6, 3, 4, 2, 7}]/
      168 + A71B[{1, 5, 6, 4, 2, 3, 7}]/168 + A71B[{1, 5, 6, 4, 3, 2, 7}]/
      168 - A71B[{1, 5, 7, 2, 3, 4, 6}]/168 - A71B[{1, 5, 7, 2, 4, 3, 6}]/
      168 - A71B[{1, 5, 7, 3, 2, 4, 6}]/168 - A71B[{1, 5, 7, 3, 4, 2, 6}]/
      168 - A71B[{1, 5, 7, 4, 2, 3, 6}]/168 - A71B[{1, 5, 7, 4, 3, 2, 6}]/
      168 - A71B[{1, 6, 2, 3, 4, 5, 7}]/168 - A71B[{1, 6, 2, 3, 5, 4, 7}]/
      168 - A71B[{1, 6, 2, 4, 3, 5, 7}]/168 - A71B[{1, 6, 2, 4, 5, 3, 7}]/
      168 - A71B[{1, 6, 2, 5, 3, 4, 7}]/168 - A71B[{1, 6, 2, 5, 4, 3, 7}]/
      168 - A71B[{1, 6, 3, 2, 4, 5, 7}]/168 - A71B[{1, 6, 3, 2, 5, 4, 7}]/
      168 - A71B[{1, 6, 3, 4, 2, 5, 7}]/168 - A71B[{1, 6, 3, 4, 5, 2, 7}]/
      168 - A71B[{1, 6, 3, 5, 2, 4, 7}]/168 - A71B[{1, 6, 3, 5, 4, 2, 7}]/
      168 - A71B[{1, 6, 4, 2, 3, 5, 7}]/168 - A71B[{1, 6, 4, 2, 5, 3, 7}]/
      168 - A71B[{1, 6, 4, 3, 2, 5, 7}]/168 - A71B[{1, 6, 4, 3, 5, 2, 7}]/
      168 - A71B[{1, 6, 4, 5, 2, 3, 7}]/168 - A71B[{1, 6, 4, 5, 3, 2, 7}]/
      168 - A71B[{1, 6, 5, 2, 3, 4, 7}]/168 - A71B[{1, 6, 5, 2, 4, 3, 7}]/
      168 - A71B[{1, 6, 5, 3, 2, 4, 7}]/168 - A71B[{1, 6, 5, 3, 4, 2, 7}]/
      168 - A71B[{1, 6, 5, 4, 2, 3, 7}]/168 - A71B[{1, 6, 5, 4, 3, 2, 7}]/168
 
A71Brep[4, 3] = A71B[{1, 2, 3, 4, 5, 6, 7}]/168 - A71B[{1, 2, 3, 4, 5, 7, 6}]/
      168 + A71B[{1, 2, 3, 4, 6, 7, 5}]/168 - A71B[{1, 2, 3, 4, 7, 6, 5}]/
      168 + A71B[{1, 2, 3, 5, 4, 6, 7}]/168 - A71B[{1, 2, 3, 5, 4, 7, 6}]/
      168 + A71B[{1, 2, 3, 5, 6, 7, 4}]/168 - A71B[{1, 2, 3, 5, 7, 6, 4}]/
      168 + A71B[{1, 2, 3, 6, 4, 5, 7}]/84 + A71B[{1, 2, 3, 6, 5, 4, 7}]/84 + 
     A71B[{1, 2, 3, 6, 7, 4, 5}]/168 + A71B[{1, 2, 3, 6, 7, 5, 4}]/168 - 
     A71B[{1, 2, 3, 7, 4, 5, 6}]/84 - A71B[{1, 2, 3, 7, 5, 4, 6}]/84 - 
     A71B[{1, 2, 3, 7, 6, 4, 5}]/168 - A71B[{1, 2, 3, 7, 6, 5, 4}]/168 + 
     A71B[{1, 2, 4, 3, 5, 6, 7}]/168 - A71B[{1, 2, 4, 3, 5, 7, 6}]/168 + 
     A71B[{1, 2, 4, 3, 6, 7, 5}]/168 - A71B[{1, 2, 4, 3, 7, 6, 5}]/168 + 
     A71B[{1, 2, 4, 5, 3, 6, 7}]/168 - A71B[{1, 2, 4, 5, 3, 7, 6}]/168 + 
     A71B[{1, 2, 4, 5, 6, 7, 3}]/168 - A71B[{1, 2, 4, 5, 7, 6, 3}]/168 + 
     A71B[{1, 2, 4, 6, 3, 5, 7}]/84 + A71B[{1, 2, 4, 6, 5, 3, 7}]/84 + 
     A71B[{1, 2, 4, 6, 7, 3, 5}]/168 + A71B[{1, 2, 4, 6, 7, 5, 3}]/168 - 
     A71B[{1, 2, 4, 7, 3, 5, 6}]/84 - A71B[{1, 2, 4, 7, 5, 3, 6}]/84 - 
     A71B[{1, 2, 4, 7, 6, 3, 5}]/168 - A71B[{1, 2, 4, 7, 6, 5, 3}]/168 + 
     A71B[{1, 2, 5, 3, 4, 6, 7}]/168 - A71B[{1, 2, 5, 3, 4, 7, 6}]/168 + 
     A71B[{1, 2, 5, 3, 6, 7, 4}]/168 - A71B[{1, 2, 5, 3, 7, 6, 4}]/168 + 
     A71B[{1, 2, 5, 4, 3, 6, 7}]/168 - A71B[{1, 2, 5, 4, 3, 7, 6}]/168 + 
     A71B[{1, 2, 5, 4, 6, 7, 3}]/168 - A71B[{1, 2, 5, 4, 7, 6, 3}]/168 + 
     A71B[{1, 2, 5, 6, 3, 4, 7}]/84 + A71B[{1, 2, 5, 6, 4, 3, 7}]/84 + 
     A71B[{1, 2, 5, 6, 7, 3, 4}]/168 + A71B[{1, 2, 5, 6, 7, 4, 3}]/168 - 
     A71B[{1, 2, 5, 7, 3, 4, 6}]/84 - A71B[{1, 2, 5, 7, 4, 3, 6}]/84 - 
     A71B[{1, 2, 5, 7, 6, 3, 4}]/168 - A71B[{1, 2, 5, 7, 6, 4, 3}]/168 - 
     A71B[{1, 2, 6, 3, 4, 5, 7}]/84 + A71B[{1, 2, 6, 3, 4, 7, 5}]/84 - 
     A71B[{1, 2, 6, 3, 5, 4, 7}]/84 + A71B[{1, 2, 6, 3, 5, 7, 4}]/84 - 
     A71B[{1, 2, 6, 4, 3, 5, 7}]/84 + A71B[{1, 2, 6, 4, 3, 7, 5}]/84 - 
     A71B[{1, 2, 6, 4, 5, 3, 7}]/84 + A71B[{1, 2, 6, 4, 5, 7, 3}]/84 - 
     A71B[{1, 2, 6, 5, 3, 4, 7}]/84 + A71B[{1, 2, 6, 5, 3, 7, 4}]/84 - 
     A71B[{1, 2, 6, 5, 4, 3, 7}]/84 + A71B[{1, 2, 6, 5, 4, 7, 3}]/84 + 
     A71B[{1, 2, 6, 7, 3, 4, 5}]/168 + A71B[{1, 2, 6, 7, 3, 5, 4}]/168 + 
     A71B[{1, 2, 6, 7, 4, 3, 5}]/168 + A71B[{1, 2, 6, 7, 4, 5, 3}]/168 + 
     A71B[{1, 2, 6, 7, 5, 3, 4}]/168 + A71B[{1, 2, 6, 7, 5, 4, 3}]/168 + 
     A71B[{1, 2, 7, 3, 4, 5, 6}]/84 - A71B[{1, 2, 7, 3, 4, 6, 5}]/84 + 
     A71B[{1, 2, 7, 3, 5, 4, 6}]/84 - A71B[{1, 2, 7, 3, 5, 6, 4}]/84 + 
     A71B[{1, 2, 7, 4, 3, 5, 6}]/84 - A71B[{1, 2, 7, 4, 3, 6, 5}]/84 + 
     A71B[{1, 2, 7, 4, 5, 3, 6}]/84 - A71B[{1, 2, 7, 4, 5, 6, 3}]/84 + 
     A71B[{1, 2, 7, 5, 3, 4, 6}]/84 - A71B[{1, 2, 7, 5, 3, 6, 4}]/84 + 
     A71B[{1, 2, 7, 5, 4, 3, 6}]/84 - A71B[{1, 2, 7, 5, 4, 6, 3}]/84 - 
     A71B[{1, 2, 7, 6, 3, 4, 5}]/168 - A71B[{1, 2, 7, 6, 3, 5, 4}]/168 - 
     A71B[{1, 2, 7, 6, 4, 3, 5}]/168 - A71B[{1, 2, 7, 6, 4, 5, 3}]/168 - 
     A71B[{1, 2, 7, 6, 5, 3, 4}]/168 - A71B[{1, 2, 7, 6, 5, 4, 3}]/168 + 
     A71B[{1, 3, 2, 4, 5, 6, 7}]/168 - A71B[{1, 3, 2, 4, 5, 7, 6}]/168 + 
     A71B[{1, 3, 2, 4, 6, 7, 5}]/168 - A71B[{1, 3, 2, 4, 7, 6, 5}]/168 + 
     A71B[{1, 3, 2, 5, 4, 6, 7}]/168 - A71B[{1, 3, 2, 5, 4, 7, 6}]/168 + 
     A71B[{1, 3, 2, 5, 6, 7, 4}]/168 - A71B[{1, 3, 2, 5, 7, 6, 4}]/168 + 
     A71B[{1, 3, 2, 6, 4, 5, 7}]/84 + A71B[{1, 3, 2, 6, 5, 4, 7}]/84 + 
     A71B[{1, 3, 2, 6, 7, 4, 5}]/168 + A71B[{1, 3, 2, 6, 7, 5, 4}]/168 - 
     A71B[{1, 3, 2, 7, 4, 5, 6}]/84 - A71B[{1, 3, 2, 7, 5, 4, 6}]/84 - 
     A71B[{1, 3, 2, 7, 6, 4, 5}]/168 - A71B[{1, 3, 2, 7, 6, 5, 4}]/168 + 
     A71B[{1, 3, 4, 2, 5, 6, 7}]/168 - A71B[{1, 3, 4, 2, 5, 7, 6}]/168 + 
     A71B[{1, 3, 4, 2, 6, 7, 5}]/168 - A71B[{1, 3, 4, 2, 7, 6, 5}]/168 + 
     A71B[{1, 3, 4, 5, 2, 6, 7}]/168 - A71B[{1, 3, 4, 5, 2, 7, 6}]/168 + 
     A71B[{1, 3, 4, 6, 2, 5, 7}]/84 + A71B[{1, 3, 4, 6, 5, 2, 7}]/84 + 
     A71B[{1, 3, 4, 6, 7, 2, 5}]/168 - A71B[{1, 3, 4, 7, 2, 5, 6}]/84 - 
     A71B[{1, 3, 4, 7, 5, 2, 6}]/84 - A71B[{1, 3, 4, 7, 6, 2, 5}]/168 + 
     A71B[{1, 3, 5, 2, 4, 6, 7}]/168 - A71B[{1, 3, 5, 2, 4, 7, 6}]/168 + 
     A71B[{1, 3, 5, 2, 6, 7, 4}]/168 - A71B[{1, 3, 5, 2, 7, 6, 4}]/168 + 
     A71B[{1, 3, 5, 4, 2, 6, 7}]/168 - A71B[{1, 3, 5, 4, 2, 7, 6}]/168 + 
     A71B[{1, 3, 5, 6, 2, 4, 7}]/84 + A71B[{1, 3, 5, 6, 4, 2, 7}]/84 + 
     A71B[{1, 3, 5, 6, 7, 2, 4}]/168 - A71B[{1, 3, 5, 7, 2, 4, 6}]/84 - 
     A71B[{1, 3, 5, 7, 4, 2, 6}]/84 - A71B[{1, 3, 5, 7, 6, 2, 4}]/168 - 
     A71B[{1, 3, 6, 2, 4, 5, 7}]/84 + A71B[{1, 3, 6, 2, 4, 7, 5}]/84 - 
     A71B[{1, 3, 6, 2, 5, 4, 7}]/84 + A71B[{1, 3, 6, 2, 5, 7, 4}]/84 - 
     A71B[{1, 3, 6, 4, 2, 5, 7}]/84 + A71B[{1, 3, 6, 4, 2, 7, 5}]/84 - 
     A71B[{1, 3, 6, 4, 5, 2, 7}]/84 - A71B[{1, 3, 6, 5, 2, 4, 7}]/84 + 
     A71B[{1, 3, 6, 5, 2, 7, 4}]/84 - A71B[{1, 3, 6, 5, 4, 2, 7}]/84 + 
     A71B[{1, 3, 6, 7, 2, 4, 5}]/168 + A71B[{1, 3, 6, 7, 2, 5, 4}]/168 + 
     A71B[{1, 3, 6, 7, 4, 2, 5}]/168 + A71B[{1, 3, 6, 7, 5, 2, 4}]/168 + 
     A71B[{1, 3, 7, 2, 4, 5, 6}]/84 - A71B[{1, 3, 7, 2, 4, 6, 5}]/84 + 
     A71B[{1, 3, 7, 2, 5, 4, 6}]/84 - A71B[{1, 3, 7, 2, 5, 6, 4}]/84 + 
     A71B[{1, 3, 7, 4, 2, 5, 6}]/84 - A71B[{1, 3, 7, 4, 2, 6, 5}]/84 + 
     A71B[{1, 3, 7, 4, 5, 2, 6}]/84 + A71B[{1, 3, 7, 5, 2, 4, 6}]/84 - 
     A71B[{1, 3, 7, 5, 2, 6, 4}]/84 + A71B[{1, 3, 7, 5, 4, 2, 6}]/84 - 
     A71B[{1, 3, 7, 6, 2, 4, 5}]/168 - A71B[{1, 3, 7, 6, 2, 5, 4}]/168 - 
     A71B[{1, 3, 7, 6, 4, 2, 5}]/168 - A71B[{1, 3, 7, 6, 5, 2, 4}]/168 + 
     A71B[{1, 4, 2, 3, 5, 6, 7}]/168 - A71B[{1, 4, 2, 3, 5, 7, 6}]/168 + 
     A71B[{1, 4, 2, 3, 6, 7, 5}]/168 - A71B[{1, 4, 2, 3, 7, 6, 5}]/168 + 
     A71B[{1, 4, 2, 5, 3, 6, 7}]/168 - A71B[{1, 4, 2, 5, 3, 7, 6}]/168 + 
     A71B[{1, 4, 2, 6, 3, 5, 7}]/84 + A71B[{1, 4, 2, 6, 5, 3, 7}]/84 + 
     A71B[{1, 4, 2, 6, 7, 3, 5}]/168 - A71B[{1, 4, 2, 7, 3, 5, 6}]/84 - 
     A71B[{1, 4, 2, 7, 5, 3, 6}]/84 - A71B[{1, 4, 2, 7, 6, 3, 5}]/168 + 
     A71B[{1, 4, 3, 2, 5, 6, 7}]/168 - A71B[{1, 4, 3, 2, 5, 7, 6}]/168 + 
     A71B[{1, 4, 3, 2, 6, 7, 5}]/168 - A71B[{1, 4, 3, 2, 7, 6, 5}]/168 + 
     A71B[{1, 4, 3, 5, 2, 6, 7}]/168 - A71B[{1, 4, 3, 5, 2, 7, 6}]/168 + 
     A71B[{1, 4, 3, 6, 2, 5, 7}]/84 + A71B[{1, 4, 3, 6, 5, 2, 7}]/84 + 
     A71B[{1, 4, 3, 6, 7, 2, 5}]/168 - A71B[{1, 4, 3, 7, 2, 5, 6}]/84 - 
     A71B[{1, 4, 3, 7, 5, 2, 6}]/84 - A71B[{1, 4, 3, 7, 6, 2, 5}]/168 + 
     A71B[{1, 4, 5, 2, 3, 6, 7}]/168 - A71B[{1, 4, 5, 2, 3, 7, 6}]/168 + 
     A71B[{1, 4, 5, 3, 2, 6, 7}]/168 - A71B[{1, 4, 5, 3, 2, 7, 6}]/168 + 
     A71B[{1, 4, 5, 6, 2, 3, 7}]/84 + A71B[{1, 4, 5, 6, 3, 2, 7}]/84 - 
     A71B[{1, 4, 5, 7, 2, 3, 6}]/84 - A71B[{1, 4, 5, 7, 3, 2, 6}]/84 - 
     A71B[{1, 4, 6, 2, 3, 5, 7}]/84 + A71B[{1, 4, 6, 2, 3, 7, 5}]/84 - 
     A71B[{1, 4, 6, 2, 5, 3, 7}]/84 - A71B[{1, 4, 6, 3, 2, 5, 7}]/84 + 
     A71B[{1, 4, 6, 3, 2, 7, 5}]/84 - A71B[{1, 4, 6, 3, 5, 2, 7}]/84 - 
     A71B[{1, 4, 6, 5, 2, 3, 7}]/84 - A71B[{1, 4, 6, 5, 3, 2, 7}]/84 + 
     A71B[{1, 4, 6, 7, 2, 3, 5}]/168 + A71B[{1, 4, 6, 7, 3, 2, 5}]/168 + 
     A71B[{1, 4, 7, 2, 3, 5, 6}]/84 - A71B[{1, 4, 7, 2, 3, 6, 5}]/84 + 
     A71B[{1, 4, 7, 2, 5, 3, 6}]/84 + A71B[{1, 4, 7, 3, 2, 5, 6}]/84 - 
     A71B[{1, 4, 7, 3, 2, 6, 5}]/84 + A71B[{1, 4, 7, 3, 5, 2, 6}]/84 + 
     A71B[{1, 4, 7, 5, 2, 3, 6}]/84 + A71B[{1, 4, 7, 5, 3, 2, 6}]/84 - 
     A71B[{1, 4, 7, 6, 2, 3, 5}]/168 - A71B[{1, 4, 7, 6, 3, 2, 5}]/168 + 
     A71B[{1, 5, 2, 3, 4, 6, 7}]/168 - A71B[{1, 5, 2, 3, 4, 7, 6}]/168 + 
     A71B[{1, 5, 2, 4, 3, 6, 7}]/168 - A71B[{1, 5, 2, 4, 3, 7, 6}]/168 + 
     A71B[{1, 5, 2, 6, 3, 4, 7}]/84 + A71B[{1, 5, 2, 6, 4, 3, 7}]/84 - 
     A71B[{1, 5, 2, 7, 3, 4, 6}]/84 - A71B[{1, 5, 2, 7, 4, 3, 6}]/84 + 
     A71B[{1, 5, 3, 2, 4, 6, 7}]/168 - A71B[{1, 5, 3, 2, 4, 7, 6}]/168 + 
     A71B[{1, 5, 3, 4, 2, 6, 7}]/168 - A71B[{1, 5, 3, 4, 2, 7, 6}]/168 + 
     A71B[{1, 5, 3, 6, 2, 4, 7}]/84 + A71B[{1, 5, 3, 6, 4, 2, 7}]/84 - 
     A71B[{1, 5, 3, 7, 2, 4, 6}]/84 - A71B[{1, 5, 3, 7, 4, 2, 6}]/84 + 
     A71B[{1, 5, 4, 2, 3, 6, 7}]/168 - A71B[{1, 5, 4, 2, 3, 7, 6}]/168 + 
     A71B[{1, 5, 4, 3, 2, 6, 7}]/168 - A71B[{1, 5, 4, 3, 2, 7, 6}]/168 + 
     A71B[{1, 5, 4, 6, 2, 3, 7}]/84 + A71B[{1, 5, 4, 6, 3, 2, 7}]/84 - 
     A71B[{1, 5, 4, 7, 2, 3, 6}]/84 - A71B[{1, 5, 4, 7, 3, 2, 6}]/84 - 
     A71B[{1, 5, 6, 2, 3, 4, 7}]/84 - A71B[{1, 5, 6, 2, 4, 3, 7}]/84 - 
     A71B[{1, 5, 6, 3, 2, 4, 7}]/84 - A71B[{1, 5, 6, 3, 4, 2, 7}]/84 - 
     A71B[{1, 5, 6, 4, 2, 3, 7}]/84 - A71B[{1, 5, 6, 4, 3, 2, 7}]/84 + 
     A71B[{1, 5, 7, 2, 3, 4, 6}]/84 + A71B[{1, 5, 7, 2, 4, 3, 6}]/84 + 
     A71B[{1, 5, 7, 3, 2, 4, 6}]/84 + A71B[{1, 5, 7, 3, 4, 2, 6}]/84 + 
     A71B[{1, 5, 7, 4, 2, 3, 6}]/84 + A71B[{1, 5, 7, 4, 3, 2, 6}]/84
 
A71Brep[5, 1] = -1/180*A71B[{1, 2, 3, 5, 4, 6, 7}] - 
     A71B[{1, 2, 3, 5, 4, 7, 6}]/180 + A71B[{1, 2, 3, 5, 6, 4, 7}]/180 + 
     A71B[{1, 2, 3, 5, 7, 4, 6}]/180 - A71B[{1, 2, 3, 6, 4, 5, 7}]/180 - 
     A71B[{1, 2, 3, 6, 4, 7, 5}]/180 + A71B[{1, 2, 3, 6, 5, 4, 7}]/180 + 
     A71B[{1, 2, 3, 6, 7, 4, 5}]/180 - A71B[{1, 2, 3, 7, 4, 5, 6}]/180 - 
     A71B[{1, 2, 3, 7, 4, 6, 5}]/180 + A71B[{1, 2, 3, 7, 5, 4, 6}]/180 + 
     A71B[{1, 2, 3, 7, 6, 4, 5}]/180 - A71B[{1, 2, 4, 5, 3, 6, 7}]/180 - 
     A71B[{1, 2, 4, 5, 3, 7, 6}]/180 + A71B[{1, 2, 4, 5, 6, 3, 7}]/180 + 
     A71B[{1, 2, 4, 5, 7, 3, 6}]/180 - A71B[{1, 2, 4, 6, 3, 5, 7}]/180 - 
     A71B[{1, 2, 4, 6, 3, 7, 5}]/180 + A71B[{1, 2, 4, 6, 5, 3, 7}]/180 + 
     A71B[{1, 2, 4, 6, 7, 3, 5}]/180 - A71B[{1, 2, 4, 7, 3, 5, 6}]/180 - 
     A71B[{1, 2, 4, 7, 3, 6, 5}]/180 + A71B[{1, 2, 4, 7, 5, 3, 6}]/180 + 
     A71B[{1, 2, 4, 7, 6, 3, 5}]/180 - A71B[{1, 2, 5, 3, 6, 7, 4}]/180 - 
     A71B[{1, 2, 5, 3, 7, 6, 4}]/180 - A71B[{1, 2, 5, 4, 6, 7, 3}]/180 - 
     A71B[{1, 2, 5, 4, 7, 6, 3}]/180 + A71B[{1, 2, 5, 6, 3, 7, 4}]/180 + 
     A71B[{1, 2, 5, 6, 4, 7, 3}]/180 + A71B[{1, 2, 5, 7, 3, 6, 4}]/180 + 
     A71B[{1, 2, 5, 7, 4, 6, 3}]/180 - A71B[{1, 2, 6, 3, 5, 7, 4}]/180 - 
     A71B[{1, 2, 6, 3, 7, 5, 4}]/180 - A71B[{1, 2, 6, 4, 5, 7, 3}]/180 - 
     A71B[{1, 2, 6, 4, 7, 5, 3}]/180 + A71B[{1, 2, 6, 5, 3, 7, 4}]/180 + 
     A71B[{1, 2, 6, 5, 4, 7, 3}]/180 + A71B[{1, 2, 6, 7, 3, 5, 4}]/180 + 
     A71B[{1, 2, 6, 7, 4, 5, 3}]/180 - A71B[{1, 2, 7, 3, 5, 6, 4}]/180 - 
     A71B[{1, 2, 7, 3, 6, 5, 4}]/180 - A71B[{1, 2, 7, 4, 5, 6, 3}]/180 - 
     A71B[{1, 2, 7, 4, 6, 5, 3}]/180 + A71B[{1, 2, 7, 5, 3, 6, 4}]/180 + 
     A71B[{1, 2, 7, 5, 4, 6, 3}]/180 + A71B[{1, 2, 7, 6, 3, 5, 4}]/180 + 
     A71B[{1, 2, 7, 6, 4, 5, 3}]/180 - A71B[{1, 3, 2, 5, 4, 6, 7}]/180 - 
     A71B[{1, 3, 2, 5, 4, 7, 6}]/180 + A71B[{1, 3, 2, 5, 6, 4, 7}]/180 + 
     A71B[{1, 3, 2, 5, 7, 4, 6}]/180 - A71B[{1, 3, 2, 6, 4, 5, 7}]/180 - 
     A71B[{1, 3, 2, 6, 4, 7, 5}]/180 + A71B[{1, 3, 2, 6, 5, 4, 7}]/180 + 
     A71B[{1, 3, 2, 6, 7, 4, 5}]/180 - A71B[{1, 3, 2, 7, 4, 5, 6}]/180 - 
     A71B[{1, 3, 2, 7, 4, 6, 5}]/180 + A71B[{1, 3, 2, 7, 5, 4, 6}]/180 + 
     A71B[{1, 3, 2, 7, 6, 4, 5}]/180 - A71B[{1, 3, 4, 5, 2, 6, 7}]/180 - 
     A71B[{1, 3, 4, 5, 2, 7, 6}]/180 + A71B[{1, 3, 4, 5, 6, 2, 7}]/180 + 
     A71B[{1, 3, 4, 5, 7, 2, 6}]/180 - A71B[{1, 3, 4, 6, 2, 5, 7}]/180 - 
     A71B[{1, 3, 4, 6, 2, 7, 5}]/180 + A71B[{1, 3, 4, 6, 5, 2, 7}]/180 + 
     A71B[{1, 3, 4, 6, 7, 2, 5}]/180 - A71B[{1, 3, 4, 7, 2, 5, 6}]/180 - 
     A71B[{1, 3, 4, 7, 2, 6, 5}]/180 + A71B[{1, 3, 4, 7, 5, 2, 6}]/180 + 
     A71B[{1, 3, 4, 7, 6, 2, 5}]/180 - A71B[{1, 3, 5, 2, 6, 7, 4}]/180 - 
     A71B[{1, 3, 5, 2, 7, 6, 4}]/180 + A71B[{1, 3, 5, 6, 2, 7, 4}]/180 + 
     A71B[{1, 3, 5, 7, 2, 6, 4}]/180 - A71B[{1, 3, 6, 2, 5, 7, 4}]/180 - 
     A71B[{1, 3, 6, 2, 7, 5, 4}]/180 + A71B[{1, 3, 6, 5, 2, 7, 4}]/180 + 
     A71B[{1, 3, 6, 7, 2, 5, 4}]/180 - A71B[{1, 3, 7, 2, 5, 6, 4}]/180 - 
     A71B[{1, 3, 7, 2, 6, 5, 4}]/180 + A71B[{1, 3, 7, 5, 2, 6, 4}]/180 + 
     A71B[{1, 3, 7, 6, 2, 5, 4}]/180 - A71B[{1, 4, 2, 5, 3, 6, 7}]/180 - 
     A71B[{1, 4, 2, 5, 3, 7, 6}]/180 + A71B[{1, 4, 2, 5, 6, 3, 7}]/180 + 
     A71B[{1, 4, 2, 5, 7, 3, 6}]/180 - A71B[{1, 4, 2, 6, 3, 5, 7}]/180 - 
     A71B[{1, 4, 2, 6, 3, 7, 5}]/180 + A71B[{1, 4, 2, 6, 5, 3, 7}]/180 + 
     A71B[{1, 4, 2, 6, 7, 3, 5}]/180 - A71B[{1, 4, 2, 7, 3, 5, 6}]/180 - 
     A71B[{1, 4, 2, 7, 3, 6, 5}]/180 + A71B[{1, 4, 2, 7, 5, 3, 6}]/180 + 
     A71B[{1, 4, 2, 7, 6, 3, 5}]/180 - A71B[{1, 4, 3, 5, 2, 6, 7}]/180 - 
     A71B[{1, 4, 3, 5, 2, 7, 6}]/180 + A71B[{1, 4, 3, 5, 6, 2, 7}]/180 + 
     A71B[{1, 4, 3, 5, 7, 2, 6}]/180 - A71B[{1, 4, 3, 6, 2, 5, 7}]/180 - 
     A71B[{1, 4, 3, 6, 2, 7, 5}]/180 + A71B[{1, 4, 3, 6, 5, 2, 7}]/180 + 
     A71B[{1, 4, 3, 6, 7, 2, 5}]/180 - A71B[{1, 4, 3, 7, 2, 5, 6}]/180 - 
     A71B[{1, 4, 3, 7, 2, 6, 5}]/180 + A71B[{1, 4, 3, 7, 5, 2, 6}]/180 + 
     A71B[{1, 4, 3, 7, 6, 2, 5}]/180 + A71B[{1, 5, 2, 3, 4, 6, 7}]/180 + 
     A71B[{1, 5, 2, 3, 4, 7, 6}]/180 + A71B[{1, 5, 2, 4, 3, 6, 7}]/180 + 
     A71B[{1, 5, 2, 4, 3, 7, 6}]/180 + A71B[{1, 5, 3, 2, 4, 6, 7}]/180 + 
     A71B[{1, 5, 3, 2, 4, 7, 6}]/180 + A71B[{1, 5, 3, 4, 2, 6, 7}]/180 + 
     A71B[{1, 5, 3, 4, 2, 7, 6}]/180 + A71B[{1, 5, 4, 2, 3, 6, 7}]/180 + 
     A71B[{1, 5, 4, 2, 3, 7, 6}]/180 + A71B[{1, 5, 4, 3, 2, 6, 7}]/180 + 
     A71B[{1, 5, 4, 3, 2, 7, 6}]/180 - A71B[{1, 5, 6, 2, 3, 4, 7}]/180 - 
     A71B[{1, 5, 6, 2, 4, 3, 7}]/180 - A71B[{1, 5, 6, 3, 2, 4, 7}]/180 - 
     A71B[{1, 5, 6, 3, 4, 2, 7}]/180 - A71B[{1, 5, 6, 4, 2, 3, 7}]/180 - 
     A71B[{1, 5, 6, 4, 3, 2, 7}]/180 - A71B[{1, 5, 7, 2, 3, 4, 6}]/180 - 
     A71B[{1, 5, 7, 2, 4, 3, 6}]/180 - A71B[{1, 5, 7, 3, 2, 4, 6}]/180 - 
     A71B[{1, 5, 7, 3, 4, 2, 6}]/180 - A71B[{1, 5, 7, 4, 2, 3, 6}]/180 - 
     A71B[{1, 5, 7, 4, 3, 2, 6}]/180 + A71B[{1, 6, 2, 3, 4, 5, 7}]/180 + 
     A71B[{1, 6, 2, 4, 3, 5, 7}]/180 + A71B[{1, 6, 3, 2, 4, 5, 7}]/180 + 
     A71B[{1, 6, 3, 4, 2, 5, 7}]/180 + A71B[{1, 6, 4, 2, 3, 5, 7}]/180 + 
     A71B[{1, 6, 4, 3, 2, 5, 7}]/180 - A71B[{1, 6, 5, 2, 3, 4, 7}]/180 - 
     A71B[{1, 6, 5, 2, 4, 3, 7}]/180 - A71B[{1, 6, 5, 3, 2, 4, 7}]/180 - 
     A71B[{1, 6, 5, 3, 4, 2, 7}]/180 - A71B[{1, 6, 5, 4, 2, 3, 7}]/180 - 
     A71B[{1, 6, 5, 4, 3, 2, 7}]/180
 
A71Brep[6, 1] = A71B[{1, 2, 3, 4, 5, 6, 7}]/72 + A71B[{1, 2, 3, 4, 6, 5, 7}]/
      72 - A71B[{1, 2, 3, 4, 7, 5, 6}]/72 - A71B[{1, 2, 3, 4, 7, 6, 5}]/72 - 
     A71B[{1, 2, 3, 5, 4, 6, 7}]/144 - A71B[{1, 2, 3, 5, 6, 4, 7}]/144 + 
     A71B[{1, 2, 3, 5, 6, 7, 4}]/72 - A71B[{1, 2, 3, 6, 4, 5, 7}]/144 - 
     A71B[{1, 2, 3, 6, 5, 4, 7}]/144 + A71B[{1, 2, 3, 6, 5, 7, 4}]/72 + 
     A71B[{1, 2, 3, 7, 4, 5, 6}]/144 + A71B[{1, 2, 3, 7, 4, 6, 5}]/144 + 
     A71B[{1, 2, 3, 7, 5, 4, 6}]/144 - A71B[{1, 2, 3, 7, 5, 6, 4}]/72 + 
     A71B[{1, 2, 3, 7, 6, 4, 5}]/144 - A71B[{1, 2, 3, 7, 6, 5, 4}]/72 + 
     A71B[{1, 2, 4, 3, 5, 6, 7}]/72 + A71B[{1, 2, 4, 3, 6, 5, 7}]/72 - 
     A71B[{1, 2, 4, 3, 7, 5, 6}]/72 - A71B[{1, 2, 4, 3, 7, 6, 5}]/72 - 
     A71B[{1, 2, 4, 5, 3, 6, 7}]/144 - A71B[{1, 2, 4, 5, 6, 3, 7}]/144 + 
     A71B[{1, 2, 4, 5, 6, 7, 3}]/72 - A71B[{1, 2, 4, 6, 3, 5, 7}]/144 - 
     A71B[{1, 2, 4, 6, 5, 3, 7}]/144 + A71B[{1, 2, 4, 6, 5, 7, 3}]/72 + 
     A71B[{1, 2, 4, 7, 3, 5, 6}]/144 + A71B[{1, 2, 4, 7, 3, 6, 5}]/144 + 
     A71B[{1, 2, 4, 7, 5, 3, 6}]/144 - A71B[{1, 2, 4, 7, 5, 6, 3}]/72 + 
     A71B[{1, 2, 4, 7, 6, 3, 5}]/144 - A71B[{1, 2, 4, 7, 6, 5, 3}]/72 - 
     A71B[{1, 2, 5, 3, 4, 6, 7}]/144 + A71B[{1, 2, 5, 3, 4, 7, 6}]/144 - 
     A71B[{1, 2, 5, 3, 6, 4, 7}]/144 - A71B[{1, 2, 5, 3, 6, 7, 4}]/144 - 
     A71B[{1, 2, 5, 4, 3, 6, 7}]/144 + A71B[{1, 2, 5, 4, 3, 7, 6}]/144 - 
     A71B[{1, 2, 5, 4, 6, 3, 7}]/144 - A71B[{1, 2, 5, 4, 6, 7, 3}]/144 - 
     A71B[{1, 2, 5, 6, 3, 7, 4}]/144 - A71B[{1, 2, 5, 6, 4, 7, 3}]/144 + 
     A71B[{1, 2, 5, 6, 7, 3, 4}]/72 + A71B[{1, 2, 5, 6, 7, 4, 3}]/72 - 
     A71B[{1, 2, 5, 7, 3, 4, 6}]/144 - A71B[{1, 2, 5, 7, 4, 3, 6}]/144 - 
     A71B[{1, 2, 6, 3, 4, 5, 7}]/144 + A71B[{1, 2, 6, 3, 4, 7, 5}]/144 - 
     A71B[{1, 2, 6, 3, 5, 4, 7}]/144 - A71B[{1, 2, 6, 3, 5, 7, 4}]/144 - 
     A71B[{1, 2, 6, 4, 3, 5, 7}]/144 + A71B[{1, 2, 6, 4, 3, 7, 5}]/144 - 
     A71B[{1, 2, 6, 4, 5, 3, 7}]/144 - A71B[{1, 2, 6, 4, 5, 7, 3}]/144 - 
     A71B[{1, 2, 6, 5, 3, 7, 4}]/144 - A71B[{1, 2, 6, 5, 4, 7, 3}]/144 + 
     A71B[{1, 2, 6, 5, 7, 3, 4}]/72 + A71B[{1, 2, 6, 5, 7, 4, 3}]/72 - 
     A71B[{1, 2, 6, 7, 3, 4, 5}]/144 - A71B[{1, 2, 6, 7, 4, 3, 5}]/144 + 
     A71B[{1, 2, 7, 3, 5, 4, 6}]/144 + A71B[{1, 2, 7, 3, 5, 6, 4}]/144 + 
     A71B[{1, 2, 7, 3, 6, 4, 5}]/144 + A71B[{1, 2, 7, 3, 6, 5, 4}]/144 + 
     A71B[{1, 2, 7, 4, 5, 3, 6}]/144 + A71B[{1, 2, 7, 4, 5, 6, 3}]/144 + 
     A71B[{1, 2, 7, 4, 6, 3, 5}]/144 + A71B[{1, 2, 7, 4, 6, 5, 3}]/144 + 
     A71B[{1, 2, 7, 5, 3, 4, 6}]/144 + A71B[{1, 2, 7, 5, 3, 6, 4}]/144 + 
     A71B[{1, 2, 7, 5, 4, 3, 6}]/144 + A71B[{1, 2, 7, 5, 4, 6, 3}]/144 - 
     A71B[{1, 2, 7, 5, 6, 3, 4}]/72 - A71B[{1, 2, 7, 5, 6, 4, 3}]/72 + 
     A71B[{1, 2, 7, 6, 3, 4, 5}]/144 + A71B[{1, 2, 7, 6, 3, 5, 4}]/144 + 
     A71B[{1, 2, 7, 6, 4, 3, 5}]/144 + A71B[{1, 2, 7, 6, 4, 5, 3}]/144 - 
     A71B[{1, 2, 7, 6, 5, 3, 4}]/72 - A71B[{1, 2, 7, 6, 5, 4, 3}]/72 + 
     A71B[{1, 3, 2, 4, 5, 6, 7}]/72 + A71B[{1, 3, 2, 4, 6, 5, 7}]/72 - 
     A71B[{1, 3, 2, 4, 7, 5, 6}]/72 - A71B[{1, 3, 2, 4, 7, 6, 5}]/72 - 
     A71B[{1, 3, 2, 5, 4, 6, 7}]/144 - A71B[{1, 3, 2, 5, 6, 4, 7}]/144 + 
     A71B[{1, 3, 2, 5, 6, 7, 4}]/72 - A71B[{1, 3, 2, 6, 4, 5, 7}]/144 - 
     A71B[{1, 3, 2, 6, 5, 4, 7}]/144 + A71B[{1, 3, 2, 6, 5, 7, 4}]/72 + 
     A71B[{1, 3, 2, 7, 4, 5, 6}]/144 + A71B[{1, 3, 2, 7, 4, 6, 5}]/144 + 
     A71B[{1, 3, 2, 7, 5, 4, 6}]/144 - A71B[{1, 3, 2, 7, 5, 6, 4}]/72 + 
     A71B[{1, 3, 2, 7, 6, 4, 5}]/144 - A71B[{1, 3, 2, 7, 6, 5, 4}]/72 + 
     A71B[{1, 3, 4, 2, 5, 6, 7}]/72 + A71B[{1, 3, 4, 2, 6, 5, 7}]/72 - 
     A71B[{1, 3, 4, 2, 7, 5, 6}]/72 - A71B[{1, 3, 4, 2, 7, 6, 5}]/72 - 
     A71B[{1, 3, 4, 5, 2, 6, 7}]/144 - A71B[{1, 3, 4, 5, 6, 2, 7}]/144 - 
     A71B[{1, 3, 4, 6, 2, 5, 7}]/144 - A71B[{1, 3, 4, 6, 5, 2, 7}]/144 + 
     A71B[{1, 3, 4, 7, 2, 5, 6}]/144 + A71B[{1, 3, 4, 7, 2, 6, 5}]/144 + 
     A71B[{1, 3, 4, 7, 5, 2, 6}]/144 + A71B[{1, 3, 4, 7, 6, 2, 5}]/144 - 
     A71B[{1, 3, 5, 2, 4, 6, 7}]/144 + A71B[{1, 3, 5, 2, 4, 7, 6}]/144 - 
     A71B[{1, 3, 5, 2, 6, 4, 7}]/144 - A71B[{1, 3, 5, 2, 6, 7, 4}]/144 - 
     A71B[{1, 3, 5, 4, 2, 6, 7}]/144 + A71B[{1, 3, 5, 4, 2, 7, 6}]/144 - 
     A71B[{1, 3, 5, 4, 6, 2, 7}]/144 - A71B[{1, 3, 5, 6, 2, 7, 4}]/144 + 
     A71B[{1, 3, 5, 6, 7, 2, 4}]/72 - A71B[{1, 3, 5, 7, 2, 4, 6}]/144 - 
     A71B[{1, 3, 5, 7, 4, 2, 6}]/144 - A71B[{1, 3, 6, 2, 4, 5, 7}]/144 + 
     A71B[{1, 3, 6, 2, 4, 7, 5}]/144 - A71B[{1, 3, 6, 2, 5, 4, 7}]/144 - 
     A71B[{1, 3, 6, 2, 5, 7, 4}]/144 - A71B[{1, 3, 6, 4, 2, 5, 7}]/144 + 
     A71B[{1, 3, 6, 4, 2, 7, 5}]/144 - A71B[{1, 3, 6, 4, 5, 2, 7}]/144 - 
     A71B[{1, 3, 6, 5, 2, 7, 4}]/144 + A71B[{1, 3, 6, 5, 7, 2, 4}]/72 - 
     A71B[{1, 3, 6, 7, 2, 4, 5}]/144 - A71B[{1, 3, 6, 7, 4, 2, 5}]/144 + 
     A71B[{1, 3, 7, 2, 5, 4, 6}]/144 + A71B[{1, 3, 7, 2, 5, 6, 4}]/144 + 
     A71B[{1, 3, 7, 2, 6, 4, 5}]/144 + A71B[{1, 3, 7, 2, 6, 5, 4}]/144 + 
     A71B[{1, 3, 7, 4, 5, 2, 6}]/144 + A71B[{1, 3, 7, 4, 6, 2, 5}]/144 + 
     A71B[{1, 3, 7, 5, 2, 4, 6}]/144 + A71B[{1, 3, 7, 5, 2, 6, 4}]/144 + 
     A71B[{1, 3, 7, 5, 4, 2, 6}]/144 - A71B[{1, 3, 7, 5, 6, 2, 4}]/72 + 
     A71B[{1, 3, 7, 6, 2, 4, 5}]/144 + A71B[{1, 3, 7, 6, 2, 5, 4}]/144 + 
     A71B[{1, 3, 7, 6, 4, 2, 5}]/144 - A71B[{1, 3, 7, 6, 5, 2, 4}]/72 + 
     A71B[{1, 4, 2, 3, 5, 6, 7}]/72 + A71B[{1, 4, 2, 3, 6, 5, 7}]/72 - 
     A71B[{1, 4, 2, 3, 7, 5, 6}]/72 - A71B[{1, 4, 2, 3, 7, 6, 5}]/72 - 
     A71B[{1, 4, 2, 5, 3, 6, 7}]/144 - A71B[{1, 4, 2, 5, 6, 3, 7}]/144 - 
     A71B[{1, 4, 2, 6, 3, 5, 7}]/144 - A71B[{1, 4, 2, 6, 5, 3, 7}]/144 + 
     A71B[{1, 4, 2, 7, 3, 5, 6}]/144 + A71B[{1, 4, 2, 7, 3, 6, 5}]/144 + 
     A71B[{1, 4, 2, 7, 5, 3, 6}]/144 + A71B[{1, 4, 2, 7, 6, 3, 5}]/144 + 
     A71B[{1, 4, 3, 2, 5, 6, 7}]/72 + A71B[{1, 4, 3, 2, 6, 5, 7}]/72 - 
     A71B[{1, 4, 3, 2, 7, 5, 6}]/72 - A71B[{1, 4, 3, 2, 7, 6, 5}]/72 - 
     A71B[{1, 4, 3, 5, 2, 6, 7}]/144 - A71B[{1, 4, 3, 5, 6, 2, 7}]/144 - 
     A71B[{1, 4, 3, 6, 2, 5, 7}]/144 - A71B[{1, 4, 3, 6, 5, 2, 7}]/144 + 
     A71B[{1, 4, 3, 7, 2, 5, 6}]/144 + A71B[{1, 4, 3, 7, 2, 6, 5}]/144 + 
     A71B[{1, 4, 3, 7, 5, 2, 6}]/144 + A71B[{1, 4, 3, 7, 6, 2, 5}]/144 - 
     A71B[{1, 4, 5, 2, 3, 6, 7}]/144 + A71B[{1, 4, 5, 2, 3, 7, 6}]/144 - 
     A71B[{1, 4, 5, 2, 6, 3, 7}]/144 - A71B[{1, 4, 5, 3, 2, 6, 7}]/144 + 
     A71B[{1, 4, 5, 3, 2, 7, 6}]/144 - A71B[{1, 4, 5, 3, 6, 2, 7}]/144 - 
     A71B[{1, 4, 5, 7, 2, 3, 6}]/144 - A71B[{1, 4, 5, 7, 3, 2, 6}]/144 - 
     A71B[{1, 4, 6, 2, 3, 5, 7}]/144 + A71B[{1, 4, 6, 2, 3, 7, 5}]/144 - 
     A71B[{1, 4, 6, 2, 5, 3, 7}]/144 - A71B[{1, 4, 6, 3, 2, 5, 7}]/144 + 
     A71B[{1, 4, 6, 3, 2, 7, 5}]/144 - A71B[{1, 4, 6, 3, 5, 2, 7}]/144 - 
     A71B[{1, 4, 6, 7, 2, 3, 5}]/144 - A71B[{1, 4, 6, 7, 3, 2, 5}]/144 + 
     A71B[{1, 4, 7, 2, 5, 3, 6}]/144 + A71B[{1, 4, 7, 2, 6, 3, 5}]/144 + 
     A71B[{1, 4, 7, 3, 5, 2, 6}]/144 + A71B[{1, 4, 7, 3, 6, 2, 5}]/144 + 
     A71B[{1, 4, 7, 5, 2, 3, 6}]/144 + A71B[{1, 4, 7, 5, 3, 2, 6}]/144 + 
     A71B[{1, 4, 7, 6, 2, 3, 5}]/144 + A71B[{1, 4, 7, 6, 3, 2, 5}]/144 + 
     A71B[{1, 5, 2, 3, 4, 7, 6}]/144 + A71B[{1, 5, 2, 3, 7, 4, 6}]/144 + 
     A71B[{1, 5, 2, 4, 3, 7, 6}]/144 + A71B[{1, 5, 2, 4, 7, 3, 6}]/144 + 
     A71B[{1, 5, 2, 6, 3, 4, 7}]/144 + A71B[{1, 5, 2, 6, 4, 3, 7}]/144 - 
     A71B[{1, 5, 2, 7, 3, 4, 6}]/144 - A71B[{1, 5, 2, 7, 4, 3, 6}]/144 + 
     A71B[{1, 5, 3, 2, 4, 7, 6}]/144 + A71B[{1, 5, 3, 2, 7, 4, 6}]/144 + 
     A71B[{1, 5, 3, 4, 2, 7, 6}]/144 + A71B[{1, 5, 3, 4, 7, 2, 6}]/144 + 
     A71B[{1, 5, 3, 6, 2, 4, 7}]/144 + A71B[{1, 5, 3, 6, 4, 2, 7}]/144 - 
     A71B[{1, 5, 3, 7, 2, 4, 6}]/144 - A71B[{1, 5, 3, 7, 4, 2, 6}]/144 + 
     A71B[{1, 5, 4, 2, 3, 7, 6}]/144 + A71B[{1, 5, 4, 2, 7, 3, 6}]/144 + 
     A71B[{1, 5, 4, 3, 2, 7, 6}]/144 + A71B[{1, 5, 4, 3, 7, 2, 6}]/144 + 
     A71B[{1, 5, 4, 6, 2, 3, 7}]/144 + A71B[{1, 5, 4, 6, 3, 2, 7}]/144 - 
     A71B[{1, 5, 4, 7, 2, 3, 6}]/144 - A71B[{1, 5, 4, 7, 3, 2, 6}]/144 + 
     A71B[{1, 5, 6, 2, 3, 4, 7}]/144 + A71B[{1, 5, 6, 2, 4, 3, 7}]/144 + 
     A71B[{1, 5, 6, 3, 2, 4, 7}]/144 + A71B[{1, 5, 6, 3, 4, 2, 7}]/144 + 
     A71B[{1, 5, 6, 4, 2, 3, 7}]/144 + A71B[{1, 5, 6, 4, 3, 2, 7}]/144 - 
     A71B[{1, 5, 7, 2, 3, 4, 6}]/144 - A71B[{1, 5, 7, 2, 4, 3, 6}]/144 - 
     A71B[{1, 5, 7, 3, 2, 4, 6}]/144 - A71B[{1, 5, 7, 3, 4, 2, 6}]/144 - 
     A71B[{1, 5, 7, 4, 2, 3, 6}]/144 - A71B[{1, 5, 7, 4, 3, 2, 6}]/144 + 
     A71B[{1, 6, 2, 5, 3, 4, 7}]/144 + A71B[{1, 6, 2, 5, 4, 3, 7}]/144 + 
     A71B[{1, 6, 3, 5, 2, 4, 7}]/144 + A71B[{1, 6, 3, 5, 4, 2, 7}]/144 + 
     A71B[{1, 6, 4, 5, 2, 3, 7}]/144 + A71B[{1, 6, 4, 5, 3, 2, 7}]/144 + 
     A71B[{1, 6, 5, 2, 3, 4, 7}]/144 + A71B[{1, 6, 5, 2, 4, 3, 7}]/144 + 
     A71B[{1, 6, 5, 3, 2, 4, 7}]/144 + A71B[{1, 6, 5, 3, 4, 2, 7}]/144 + 
     A71B[{1, 6, 5, 4, 2, 3, 7}]/144 + A71B[{1, 6, 5, 4, 3, 2, 7}]/144
 
A71Brep[6, 2] = A71B[{1, 2, 3, 4, 5, 6, 7}]/48 + A71B[{1, 2, 3, 4, 6, 5, 7}]/
      48 - A71B[{1, 2, 3, 4, 7, 5, 6}]/48 - A71B[{1, 2, 3, 4, 7, 6, 5}]/48 - 
     A71B[{1, 2, 3, 5, 4, 6, 7}]/144 - A71B[{1, 2, 3, 5, 4, 7, 6}]/144 - 
     A71B[{1, 2, 3, 5, 6, 4, 7}]/72 + A71B[{1, 2, 3, 5, 6, 7, 4}]/48 + 
     A71B[{1, 2, 3, 5, 7, 4, 6}]/144 - A71B[{1, 2, 3, 6, 4, 5, 7}]/144 - 
     A71B[{1, 2, 3, 6, 4, 7, 5}]/144 - A71B[{1, 2, 3, 6, 5, 4, 7}]/72 + 
     A71B[{1, 2, 3, 6, 5, 7, 4}]/48 + A71B[{1, 2, 3, 6, 7, 4, 5}]/144 + 
     A71B[{1, 2, 3, 7, 4, 5, 6}]/72 + A71B[{1, 2, 3, 7, 4, 6, 5}]/72 + 
     A71B[{1, 2, 3, 7, 5, 4, 6}]/144 - A71B[{1, 2, 3, 7, 5, 6, 4}]/48 + 
     A71B[{1, 2, 3, 7, 6, 4, 5}]/144 - A71B[{1, 2, 3, 7, 6, 5, 4}]/48 + 
     A71B[{1, 2, 4, 3, 5, 6, 7}]/48 + A71B[{1, 2, 4, 3, 6, 5, 7}]/48 - 
     A71B[{1, 2, 4, 3, 7, 5, 6}]/48 - A71B[{1, 2, 4, 3, 7, 6, 5}]/48 - 
     A71B[{1, 2, 4, 5, 3, 6, 7}]/144 - A71B[{1, 2, 4, 5, 3, 7, 6}]/144 - 
     A71B[{1, 2, 4, 5, 6, 3, 7}]/72 + A71B[{1, 2, 4, 5, 6, 7, 3}]/48 + 
     A71B[{1, 2, 4, 5, 7, 3, 6}]/144 - A71B[{1, 2, 4, 6, 3, 5, 7}]/144 - 
     A71B[{1, 2, 4, 6, 3, 7, 5}]/144 - A71B[{1, 2, 4, 6, 5, 3, 7}]/72 + 
     A71B[{1, 2, 4, 6, 5, 7, 3}]/48 + A71B[{1, 2, 4, 6, 7, 3, 5}]/144 + 
     A71B[{1, 2, 4, 7, 3, 5, 6}]/72 + A71B[{1, 2, 4, 7, 3, 6, 5}]/72 + 
     A71B[{1, 2, 4, 7, 5, 3, 6}]/144 - A71B[{1, 2, 4, 7, 5, 6, 3}]/48 + 
     A71B[{1, 2, 4, 7, 6, 3, 5}]/144 - A71B[{1, 2, 4, 7, 6, 5, 3}]/48 - 
     A71B[{1, 2, 5, 3, 4, 6, 7}]/48 + A71B[{1, 2, 5, 3, 4, 7, 6}]/48 - 
     A71B[{1, 2, 5, 3, 6, 7, 4}]/144 - A71B[{1, 2, 5, 3, 7, 6, 4}]/144 - 
     A71B[{1, 2, 5, 4, 3, 6, 7}]/48 + A71B[{1, 2, 5, 4, 3, 7, 6}]/48 - 
     A71B[{1, 2, 5, 4, 6, 7, 3}]/144 - A71B[{1, 2, 5, 4, 7, 6, 3}]/144 - 
     A71B[{1, 2, 5, 6, 3, 7, 4}]/72 - A71B[{1, 2, 5, 6, 4, 7, 3}]/72 + 
     A71B[{1, 2, 5, 6, 7, 3, 4}]/48 + A71B[{1, 2, 5, 6, 7, 4, 3}]/48 - 
     A71B[{1, 2, 5, 7, 3, 4, 6}]/48 + A71B[{1, 2, 5, 7, 3, 6, 4}]/144 - 
     A71B[{1, 2, 5, 7, 4, 3, 6}]/48 + A71B[{1, 2, 5, 7, 4, 6, 3}]/144 - 
     A71B[{1, 2, 6, 3, 4, 5, 7}]/48 + A71B[{1, 2, 6, 3, 4, 7, 5}]/48 - 
     A71B[{1, 2, 6, 3, 5, 7, 4}]/144 - A71B[{1, 2, 6, 3, 7, 5, 4}]/144 - 
     A71B[{1, 2, 6, 4, 3, 5, 7}]/48 + A71B[{1, 2, 6, 4, 3, 7, 5}]/48 - 
     A71B[{1, 2, 6, 4, 5, 7, 3}]/144 - A71B[{1, 2, 6, 4, 7, 5, 3}]/144 - 
     A71B[{1, 2, 6, 5, 3, 7, 4}]/72 - A71B[{1, 2, 6, 5, 4, 7, 3}]/72 + 
     A71B[{1, 2, 6, 5, 7, 3, 4}]/48 + A71B[{1, 2, 6, 5, 7, 4, 3}]/48 - 
     A71B[{1, 2, 6, 7, 3, 4, 5}]/48 + A71B[{1, 2, 6, 7, 3, 5, 4}]/144 - 
     A71B[{1, 2, 6, 7, 4, 3, 5}]/48 + A71B[{1, 2, 6, 7, 4, 5, 3}]/144 + 
     A71B[{1, 2, 7, 3, 5, 6, 4}]/72 + A71B[{1, 2, 7, 3, 6, 5, 4}]/72 + 
     A71B[{1, 2, 7, 4, 5, 6, 3}]/72 + A71B[{1, 2, 7, 4, 6, 5, 3}]/72 + 
     A71B[{1, 2, 7, 5, 3, 4, 6}]/48 + A71B[{1, 2, 7, 5, 3, 6, 4}]/144 + 
     A71B[{1, 2, 7, 5, 4, 3, 6}]/48 + A71B[{1, 2, 7, 5, 4, 6, 3}]/144 - 
     A71B[{1, 2, 7, 5, 6, 3, 4}]/48 - A71B[{1, 2, 7, 5, 6, 4, 3}]/48 + 
     A71B[{1, 2, 7, 6, 3, 4, 5}]/48 + A71B[{1, 2, 7, 6, 3, 5, 4}]/144 + 
     A71B[{1, 2, 7, 6, 4, 3, 5}]/48 + A71B[{1, 2, 7, 6, 4, 5, 3}]/144 - 
     A71B[{1, 2, 7, 6, 5, 3, 4}]/48 - A71B[{1, 2, 7, 6, 5, 4, 3}]/48 + 
     A71B[{1, 3, 2, 4, 5, 6, 7}]/48 + A71B[{1, 3, 2, 4, 6, 5, 7}]/48 - 
     A71B[{1, 3, 2, 4, 7, 5, 6}]/48 - A71B[{1, 3, 2, 4, 7, 6, 5}]/48 - 
     A71B[{1, 3, 2, 5, 4, 6, 7}]/144 - A71B[{1, 3, 2, 5, 4, 7, 6}]/144 - 
     A71B[{1, 3, 2, 5, 6, 4, 7}]/72 + A71B[{1, 3, 2, 5, 6, 7, 4}]/48 + 
     A71B[{1, 3, 2, 5, 7, 4, 6}]/144 - A71B[{1, 3, 2, 6, 4, 5, 7}]/144 - 
     A71B[{1, 3, 2, 6, 4, 7, 5}]/144 - A71B[{1, 3, 2, 6, 5, 4, 7}]/72 + 
     A71B[{1, 3, 2, 6, 5, 7, 4}]/48 + A71B[{1, 3, 2, 6, 7, 4, 5}]/144 + 
     A71B[{1, 3, 2, 7, 4, 5, 6}]/72 + A71B[{1, 3, 2, 7, 4, 6, 5}]/72 + 
     A71B[{1, 3, 2, 7, 5, 4, 6}]/144 - A71B[{1, 3, 2, 7, 5, 6, 4}]/48 + 
     A71B[{1, 3, 2, 7, 6, 4, 5}]/144 - A71B[{1, 3, 2, 7, 6, 5, 4}]/48 + 
     A71B[{1, 3, 4, 2, 5, 6, 7}]/48 + A71B[{1, 3, 4, 2, 6, 5, 7}]/48 - 
     A71B[{1, 3, 4, 2, 7, 5, 6}]/48 - A71B[{1, 3, 4, 2, 7, 6, 5}]/48 - 
     A71B[{1, 3, 4, 5, 2, 6, 7}]/144 - A71B[{1, 3, 4, 5, 2, 7, 6}]/144 - 
     A71B[{1, 3, 4, 5, 6, 2, 7}]/72 + A71B[{1, 3, 4, 5, 7, 2, 6}]/144 - 
     A71B[{1, 3, 4, 6, 2, 5, 7}]/144 - A71B[{1, 3, 4, 6, 2, 7, 5}]/144 - 
     A71B[{1, 3, 4, 6, 5, 2, 7}]/72 + A71B[{1, 3, 4, 6, 7, 2, 5}]/144 + 
     A71B[{1, 3, 4, 7, 2, 5, 6}]/72 + A71B[{1, 3, 4, 7, 2, 6, 5}]/72 + 
     A71B[{1, 3, 4, 7, 5, 2, 6}]/144 + A71B[{1, 3, 4, 7, 6, 2, 5}]/144 - 
     A71B[{1, 3, 5, 2, 4, 6, 7}]/48 + A71B[{1, 3, 5, 2, 4, 7, 6}]/48 - 
     A71B[{1, 3, 5, 2, 6, 7, 4}]/144 - A71B[{1, 3, 5, 2, 7, 6, 4}]/144 - 
     A71B[{1, 3, 5, 4, 2, 6, 7}]/48 + A71B[{1, 3, 5, 4, 2, 7, 6}]/48 - 
     A71B[{1, 3, 5, 6, 2, 7, 4}]/72 + A71B[{1, 3, 5, 6, 7, 2, 4}]/48 - 
     A71B[{1, 3, 5, 7, 2, 4, 6}]/48 + A71B[{1, 3, 5, 7, 2, 6, 4}]/144 - 
     A71B[{1, 3, 5, 7, 4, 2, 6}]/48 - A71B[{1, 3, 6, 2, 4, 5, 7}]/48 + 
     A71B[{1, 3, 6, 2, 4, 7, 5}]/48 - A71B[{1, 3, 6, 2, 5, 7, 4}]/144 - 
     A71B[{1, 3, 6, 2, 7, 5, 4}]/144 - A71B[{1, 3, 6, 4, 2, 5, 7}]/48 + 
     A71B[{1, 3, 6, 4, 2, 7, 5}]/48 - A71B[{1, 3, 6, 5, 2, 7, 4}]/72 + 
     A71B[{1, 3, 6, 5, 7, 2, 4}]/48 - A71B[{1, 3, 6, 7, 2, 4, 5}]/48 + 
     A71B[{1, 3, 6, 7, 2, 5, 4}]/144 - A71B[{1, 3, 6, 7, 4, 2, 5}]/48 + 
     A71B[{1, 3, 7, 2, 5, 6, 4}]/72 + A71B[{1, 3, 7, 2, 6, 5, 4}]/72 + 
     A71B[{1, 3, 7, 5, 2, 4, 6}]/48 + A71B[{1, 3, 7, 5, 2, 6, 4}]/144 + 
     A71B[{1, 3, 7, 5, 4, 2, 6}]/48 - A71B[{1, 3, 7, 5, 6, 2, 4}]/48 + 
     A71B[{1, 3, 7, 6, 2, 4, 5}]/48 + A71B[{1, 3, 7, 6, 2, 5, 4}]/144 + 
     A71B[{1, 3, 7, 6, 4, 2, 5}]/48 - A71B[{1, 3, 7, 6, 5, 2, 4}]/48 + 
     A71B[{1, 4, 2, 3, 5, 6, 7}]/48 + A71B[{1, 4, 2, 3, 6, 5, 7}]/48 - 
     A71B[{1, 4, 2, 3, 7, 5, 6}]/48 - A71B[{1, 4, 2, 3, 7, 6, 5}]/48 - 
     A71B[{1, 4, 2, 5, 3, 6, 7}]/144 - A71B[{1, 4, 2, 5, 3, 7, 6}]/144 - 
     A71B[{1, 4, 2, 5, 6, 3, 7}]/72 + A71B[{1, 4, 2, 5, 7, 3, 6}]/144 - 
     A71B[{1, 4, 2, 6, 3, 5, 7}]/144 - A71B[{1, 4, 2, 6, 3, 7, 5}]/144 - 
     A71B[{1, 4, 2, 6, 5, 3, 7}]/72 + A71B[{1, 4, 2, 6, 7, 3, 5}]/144 + 
     A71B[{1, 4, 2, 7, 3, 5, 6}]/72 + A71B[{1, 4, 2, 7, 3, 6, 5}]/72 + 
     A71B[{1, 4, 2, 7, 5, 3, 6}]/144 + A71B[{1, 4, 2, 7, 6, 3, 5}]/144 + 
     A71B[{1, 4, 3, 2, 5, 6, 7}]/48 + A71B[{1, 4, 3, 2, 6, 5, 7}]/48 - 
     A71B[{1, 4, 3, 2, 7, 5, 6}]/48 - A71B[{1, 4, 3, 2, 7, 6, 5}]/48 - 
     A71B[{1, 4, 3, 5, 2, 6, 7}]/144 - A71B[{1, 4, 3, 5, 2, 7, 6}]/144 - 
     A71B[{1, 4, 3, 5, 6, 2, 7}]/72 + A71B[{1, 4, 3, 5, 7, 2, 6}]/144 - 
     A71B[{1, 4, 3, 6, 2, 5, 7}]/144 - A71B[{1, 4, 3, 6, 2, 7, 5}]/144 - 
     A71B[{1, 4, 3, 6, 5, 2, 7}]/72 + A71B[{1, 4, 3, 6, 7, 2, 5}]/144 + 
     A71B[{1, 4, 3, 7, 2, 5, 6}]/72 + A71B[{1, 4, 3, 7, 2, 6, 5}]/72 + 
     A71B[{1, 4, 3, 7, 5, 2, 6}]/144 + A71B[{1, 4, 3, 7, 6, 2, 5}]/144 - 
     A71B[{1, 4, 5, 2, 3, 6, 7}]/48 + A71B[{1, 4, 5, 2, 3, 7, 6}]/48 - 
     A71B[{1, 4, 5, 3, 2, 6, 7}]/48 + A71B[{1, 4, 5, 3, 2, 7, 6}]/48 - 
     A71B[{1, 4, 5, 7, 2, 3, 6}]/48 - A71B[{1, 4, 5, 7, 3, 2, 6}]/48 - 
     A71B[{1, 4, 6, 2, 3, 5, 7}]/48 + A71B[{1, 4, 6, 2, 3, 7, 5}]/48 - 
     A71B[{1, 4, 6, 3, 2, 5, 7}]/48 + A71B[{1, 4, 6, 3, 2, 7, 5}]/48 - 
     A71B[{1, 4, 6, 7, 2, 3, 5}]/48 - A71B[{1, 4, 6, 7, 3, 2, 5}]/48 + 
     A71B[{1, 4, 7, 5, 2, 3, 6}]/48 + A71B[{1, 4, 7, 5, 3, 2, 6}]/48 + 
     A71B[{1, 4, 7, 6, 2, 3, 5}]/48 + A71B[{1, 4, 7, 6, 3, 2, 5}]/48 + 
     A71B[{1, 5, 2, 3, 4, 6, 7}]/144 + A71B[{1, 5, 2, 3, 4, 7, 6}]/144 + 
     A71B[{1, 5, 2, 4, 3, 6, 7}]/144 + A71B[{1, 5, 2, 4, 3, 7, 6}]/144 + 
     A71B[{1, 5, 3, 2, 4, 6, 7}]/144 + A71B[{1, 5, 3, 2, 4, 7, 6}]/144 + 
     A71B[{1, 5, 3, 4, 2, 6, 7}]/144 + A71B[{1, 5, 3, 4, 2, 7, 6}]/144 + 
     A71B[{1, 5, 4, 2, 3, 6, 7}]/144 + A71B[{1, 5, 4, 2, 3, 7, 6}]/144 + 
     A71B[{1, 5, 4, 3, 2, 6, 7}]/144 + A71B[{1, 5, 4, 3, 2, 7, 6}]/144 + 
     A71B[{1, 5, 6, 2, 3, 4, 7}]/72 + A71B[{1, 5, 6, 2, 4, 3, 7}]/72 + 
     A71B[{1, 5, 6, 3, 2, 4, 7}]/72 + A71B[{1, 5, 6, 3, 4, 2, 7}]/72 + 
     A71B[{1, 5, 6, 4, 2, 3, 7}]/72 + A71B[{1, 5, 6, 4, 3, 2, 7}]/72 - 
     A71B[{1, 5, 7, 2, 3, 4, 6}]/144 - A71B[{1, 5, 7, 2, 4, 3, 6}]/144 - 
     A71B[{1, 5, 7, 3, 2, 4, 6}]/144 - A71B[{1, 5, 7, 3, 4, 2, 6}]/144 - 
     A71B[{1, 5, 7, 4, 2, 3, 6}]/144 - A71B[{1, 5, 7, 4, 3, 2, 6}]/144 + 
     A71B[{1, 6, 2, 3, 4, 5, 7}]/144 + A71B[{1, 6, 2, 4, 3, 5, 7}]/144 + 
     A71B[{1, 6, 3, 2, 4, 5, 7}]/144 + A71B[{1, 6, 3, 4, 2, 5, 7}]/144 + 
     A71B[{1, 6, 4, 2, 3, 5, 7}]/144 + A71B[{1, 6, 4, 3, 2, 5, 7}]/144 + 
     A71B[{1, 6, 5, 2, 3, 4, 7}]/72 + A71B[{1, 6, 5, 2, 4, 3, 7}]/72 + 
     A71B[{1, 6, 5, 3, 2, 4, 7}]/72 + A71B[{1, 6, 5, 3, 4, 2, 7}]/72 + 
     A71B[{1, 6, 5, 4, 2, 3, 7}]/72 + A71B[{1, 6, 5, 4, 3, 2, 7}]/72
 
A71Brep[7, 1] = -1/126*A71B[{1, 2, 3, 4, 5, 6, 7}] + 
     A71B[{1, 2, 3, 4, 5, 7, 6}]/126 + A71B[{1, 2, 3, 4, 6, 5, 7}]/126 - 
     A71B[{1, 2, 3, 4, 6, 7, 5}]/126 - A71B[{1, 2, 3, 4, 7, 5, 6}]/126 + 
     A71B[{1, 2, 3, 4, 7, 6, 5}]/126 + A71B[{1, 2, 3, 5, 4, 6, 7}]/252 - 
     A71B[{1, 2, 3, 5, 4, 7, 6}]/252 + A71B[{1, 2, 3, 5, 6, 4, 7}]/252 - 
     A71B[{1, 2, 3, 5, 6, 7, 4}]/126 - A71B[{1, 2, 3, 5, 7, 4, 6}]/252 + 
     A71B[{1, 2, 3, 5, 7, 6, 4}]/126 - A71B[{1, 2, 3, 6, 4, 5, 7}]/252 + 
     A71B[{1, 2, 3, 6, 4, 7, 5}]/252 - A71B[{1, 2, 3, 6, 5, 4, 7}]/252 + 
     A71B[{1, 2, 3, 6, 5, 7, 4}]/126 + A71B[{1, 2, 3, 6, 7, 4, 5}]/252 - 
     A71B[{1, 2, 3, 6, 7, 5, 4}]/126 + A71B[{1, 2, 3, 7, 4, 5, 6}]/252 - 
     A71B[{1, 2, 3, 7, 4, 6, 5}]/252 + A71B[{1, 2, 3, 7, 5, 4, 6}]/252 - 
     A71B[{1, 2, 3, 7, 5, 6, 4}]/126 - A71B[{1, 2, 3, 7, 6, 4, 5}]/252 + 
     A71B[{1, 2, 3, 7, 6, 5, 4}]/126 - A71B[{1, 2, 4, 3, 5, 6, 7}]/126 + 
     A71B[{1, 2, 4, 3, 5, 7, 6}]/126 + A71B[{1, 2, 4, 3, 6, 5, 7}]/126 - 
     A71B[{1, 2, 4, 3, 6, 7, 5}]/126 - A71B[{1, 2, 4, 3, 7, 5, 6}]/126 + 
     A71B[{1, 2, 4, 3, 7, 6, 5}]/126 + A71B[{1, 2, 4, 5, 3, 6, 7}]/252 - 
     A71B[{1, 2, 4, 5, 3, 7, 6}]/252 + A71B[{1, 2, 4, 5, 6, 3, 7}]/252 - 
     A71B[{1, 2, 4, 5, 6, 7, 3}]/126 - A71B[{1, 2, 4, 5, 7, 3, 6}]/252 + 
     A71B[{1, 2, 4, 5, 7, 6, 3}]/126 - A71B[{1, 2, 4, 6, 3, 5, 7}]/252 + 
     A71B[{1, 2, 4, 6, 3, 7, 5}]/252 - A71B[{1, 2, 4, 6, 5, 3, 7}]/252 + 
     A71B[{1, 2, 4, 6, 5, 7, 3}]/126 + A71B[{1, 2, 4, 6, 7, 3, 5}]/252 - 
     A71B[{1, 2, 4, 6, 7, 5, 3}]/126 + A71B[{1, 2, 4, 7, 3, 5, 6}]/252 - 
     A71B[{1, 2, 4, 7, 3, 6, 5}]/252 + A71B[{1, 2, 4, 7, 5, 3, 6}]/252 - 
     A71B[{1, 2, 4, 7, 5, 6, 3}]/126 - A71B[{1, 2, 4, 7, 6, 3, 5}]/252 + 
     A71B[{1, 2, 4, 7, 6, 5, 3}]/126 + A71B[{1, 2, 5, 3, 4, 6, 7}]/126 - 
     A71B[{1, 2, 5, 3, 4, 7, 6}]/126 - A71B[{1, 2, 5, 3, 6, 4, 7}]/126 + 
     A71B[{1, 2, 5, 3, 6, 7, 4}]/252 + A71B[{1, 2, 5, 3, 7, 4, 6}]/126 - 
     A71B[{1, 2, 5, 3, 7, 6, 4}]/252 + A71B[{1, 2, 5, 4, 3, 6, 7}]/126 - 
     A71B[{1, 2, 5, 4, 3, 7, 6}]/126 - A71B[{1, 2, 5, 4, 6, 3, 7}]/126 + 
     A71B[{1, 2, 5, 4, 6, 7, 3}]/252 + A71B[{1, 2, 5, 4, 7, 3, 6}]/126 - 
     A71B[{1, 2, 5, 4, 7, 6, 3}]/252 + A71B[{1, 2, 5, 6, 3, 4, 7}]/126 + 
     A71B[{1, 2, 5, 6, 3, 7, 4}]/252 + A71B[{1, 2, 5, 6, 4, 3, 7}]/126 + 
     A71B[{1, 2, 5, 6, 4, 7, 3}]/252 - A71B[{1, 2, 5, 6, 7, 3, 4}]/126 - 
     A71B[{1, 2, 5, 6, 7, 4, 3}]/126 - A71B[{1, 2, 5, 7, 3, 4, 6}]/126 - 
     A71B[{1, 2, 5, 7, 3, 6, 4}]/252 - A71B[{1, 2, 5, 7, 4, 3, 6}]/126 - 
     A71B[{1, 2, 5, 7, 4, 6, 3}]/252 + A71B[{1, 2, 5, 7, 6, 3, 4}]/126 + 
     A71B[{1, 2, 5, 7, 6, 4, 3}]/126 - A71B[{1, 2, 6, 3, 4, 5, 7}]/126 + 
     A71B[{1, 2, 6, 3, 4, 7, 5}]/126 + A71B[{1, 2, 6, 3, 5, 4, 7}]/126 - 
     A71B[{1, 2, 6, 3, 5, 7, 4}]/252 - A71B[{1, 2, 6, 3, 7, 4, 5}]/126 + 
     A71B[{1, 2, 6, 3, 7, 5, 4}]/252 - A71B[{1, 2, 6, 4, 3, 5, 7}]/126 + 
     A71B[{1, 2, 6, 4, 3, 7, 5}]/126 + A71B[{1, 2, 6, 4, 5, 3, 7}]/126 - 
     A71B[{1, 2, 6, 4, 5, 7, 3}]/252 - A71B[{1, 2, 6, 4, 7, 3, 5}]/126 + 
     A71B[{1, 2, 6, 4, 7, 5, 3}]/252 - A71B[{1, 2, 6, 5, 3, 4, 7}]/126 - 
     A71B[{1, 2, 6, 5, 3, 7, 4}]/252 - A71B[{1, 2, 6, 5, 4, 3, 7}]/126 - 
     A71B[{1, 2, 6, 5, 4, 7, 3}]/252 + A71B[{1, 2, 6, 5, 7, 3, 4}]/126 + 
     A71B[{1, 2, 6, 5, 7, 4, 3}]/126 + A71B[{1, 2, 6, 7, 3, 4, 5}]/126 + 
     A71B[{1, 2, 6, 7, 3, 5, 4}]/252 + A71B[{1, 2, 6, 7, 4, 3, 5}]/126 + 
     A71B[{1, 2, 6, 7, 4, 5, 3}]/252 - A71B[{1, 2, 6, 7, 5, 3, 4}]/126 - 
     A71B[{1, 2, 6, 7, 5, 4, 3}]/126 + A71B[{1, 2, 7, 3, 4, 5, 6}]/126 - 
     A71B[{1, 2, 7, 3, 4, 6, 5}]/126 - A71B[{1, 2, 7, 3, 5, 4, 6}]/126 + 
     A71B[{1, 2, 7, 3, 5, 6, 4}]/252 + A71B[{1, 2, 7, 3, 6, 4, 5}]/126 - 
     A71B[{1, 2, 7, 3, 6, 5, 4}]/252 + A71B[{1, 2, 7, 4, 3, 5, 6}]/126 - 
     A71B[{1, 2, 7, 4, 3, 6, 5}]/126 - A71B[{1, 2, 7, 4, 5, 3, 6}]/126 + 
     A71B[{1, 2, 7, 4, 5, 6, 3}]/252 + A71B[{1, 2, 7, 4, 6, 3, 5}]/126 - 
     A71B[{1, 2, 7, 4, 6, 5, 3}]/252 + A71B[{1, 2, 7, 5, 3, 4, 6}]/126 + 
     A71B[{1, 2, 7, 5, 3, 6, 4}]/252 + A71B[{1, 2, 7, 5, 4, 3, 6}]/126 + 
     A71B[{1, 2, 7, 5, 4, 6, 3}]/252 - A71B[{1, 2, 7, 5, 6, 3, 4}]/126 - 
     A71B[{1, 2, 7, 5, 6, 4, 3}]/126 - A71B[{1, 2, 7, 6, 3, 4, 5}]/126 - 
     A71B[{1, 2, 7, 6, 3, 5, 4}]/252 - A71B[{1, 2, 7, 6, 4, 3, 5}]/126 - 
     A71B[{1, 2, 7, 6, 4, 5, 3}]/252 + A71B[{1, 2, 7, 6, 5, 3, 4}]/126 + 
     A71B[{1, 2, 7, 6, 5, 4, 3}]/126 - A71B[{1, 3, 2, 4, 5, 6, 7}]/126 + 
     A71B[{1, 3, 2, 4, 5, 7, 6}]/126 + A71B[{1, 3, 2, 4, 6, 5, 7}]/126 - 
     A71B[{1, 3, 2, 4, 6, 7, 5}]/126 - A71B[{1, 3, 2, 4, 7, 5, 6}]/126 + 
     A71B[{1, 3, 2, 4, 7, 6, 5}]/126 + A71B[{1, 3, 2, 5, 4, 6, 7}]/252 - 
     A71B[{1, 3, 2, 5, 4, 7, 6}]/252 + A71B[{1, 3, 2, 5, 6, 4, 7}]/252 - 
     A71B[{1, 3, 2, 5, 6, 7, 4}]/126 - A71B[{1, 3, 2, 5, 7, 4, 6}]/252 + 
     A71B[{1, 3, 2, 5, 7, 6, 4}]/126 - A71B[{1, 3, 2, 6, 4, 5, 7}]/252 + 
     A71B[{1, 3, 2, 6, 4, 7, 5}]/252 - A71B[{1, 3, 2, 6, 5, 4, 7}]/252 + 
     A71B[{1, 3, 2, 6, 5, 7, 4}]/126 + A71B[{1, 3, 2, 6, 7, 4, 5}]/252 - 
     A71B[{1, 3, 2, 6, 7, 5, 4}]/126 + A71B[{1, 3, 2, 7, 4, 5, 6}]/252 - 
     A71B[{1, 3, 2, 7, 4, 6, 5}]/252 + A71B[{1, 3, 2, 7, 5, 4, 6}]/252 - 
     A71B[{1, 3, 2, 7, 5, 6, 4}]/126 - A71B[{1, 3, 2, 7, 6, 4, 5}]/252 + 
     A71B[{1, 3, 2, 7, 6, 5, 4}]/126 - A71B[{1, 3, 4, 2, 5, 6, 7}]/126 + 
     A71B[{1, 3, 4, 2, 5, 7, 6}]/126 + A71B[{1, 3, 4, 2, 6, 5, 7}]/126 - 
     A71B[{1, 3, 4, 2, 6, 7, 5}]/126 - A71B[{1, 3, 4, 2, 7, 5, 6}]/126 + 
     A71B[{1, 3, 4, 2, 7, 6, 5}]/126 + A71B[{1, 3, 4, 5, 2, 6, 7}]/252 - 
     A71B[{1, 3, 4, 5, 2, 7, 6}]/252 + A71B[{1, 3, 4, 5, 6, 2, 7}]/252 - 
     A71B[{1, 3, 4, 5, 7, 2, 6}]/252 - A71B[{1, 3, 4, 6, 2, 5, 7}]/252 + 
     A71B[{1, 3, 4, 6, 2, 7, 5}]/252 - A71B[{1, 3, 4, 6, 5, 2, 7}]/252 + 
     A71B[{1, 3, 4, 6, 7, 2, 5}]/252 + A71B[{1, 3, 4, 7, 2, 5, 6}]/252 - 
     A71B[{1, 3, 4, 7, 2, 6, 5}]/252 + A71B[{1, 3, 4, 7, 5, 2, 6}]/252 - 
     A71B[{1, 3, 4, 7, 6, 2, 5}]/252 + A71B[{1, 3, 5, 2, 4, 6, 7}]/126 - 
     A71B[{1, 3, 5, 2, 4, 7, 6}]/126 - A71B[{1, 3, 5, 2, 6, 4, 7}]/126 + 
     A71B[{1, 3, 5, 2, 6, 7, 4}]/252 + A71B[{1, 3, 5, 2, 7, 4, 6}]/126 - 
     A71B[{1, 3, 5, 2, 7, 6, 4}]/252 + A71B[{1, 3, 5, 4, 2, 6, 7}]/126 - 
     A71B[{1, 3, 5, 4, 2, 7, 6}]/126 - A71B[{1, 3, 5, 4, 6, 2, 7}]/126 + 
     A71B[{1, 3, 5, 4, 7, 2, 6}]/126 + A71B[{1, 3, 5, 6, 2, 4, 7}]/126 + 
     A71B[{1, 3, 5, 6, 2, 7, 4}]/252 + A71B[{1, 3, 5, 6, 4, 2, 7}]/126 - 
     A71B[{1, 3, 5, 6, 7, 2, 4}]/126 - A71B[{1, 3, 5, 7, 2, 4, 6}]/126 - 
     A71B[{1, 3, 5, 7, 2, 6, 4}]/252 - A71B[{1, 3, 5, 7, 4, 2, 6}]/126 + 
     A71B[{1, 3, 5, 7, 6, 2, 4}]/126 - A71B[{1, 3, 6, 2, 4, 5, 7}]/126 + 
     A71B[{1, 3, 6, 2, 4, 7, 5}]/126 + A71B[{1, 3, 6, 2, 5, 4, 7}]/126 - 
     A71B[{1, 3, 6, 2, 5, 7, 4}]/252 - A71B[{1, 3, 6, 2, 7, 4, 5}]/126 + 
     A71B[{1, 3, 6, 2, 7, 5, 4}]/252 - A71B[{1, 3, 6, 4, 2, 5, 7}]/126 + 
     A71B[{1, 3, 6, 4, 2, 7, 5}]/126 + A71B[{1, 3, 6, 4, 5, 2, 7}]/126 - 
     A71B[{1, 3, 6, 4, 7, 2, 5}]/126 - A71B[{1, 3, 6, 5, 2, 4, 7}]/126 - 
     A71B[{1, 3, 6, 5, 2, 7, 4}]/252 - A71B[{1, 3, 6, 5, 4, 2, 7}]/126 + 
     A71B[{1, 3, 6, 5, 7, 2, 4}]/126 + A71B[{1, 3, 6, 7, 2, 4, 5}]/126 + 
     A71B[{1, 3, 6, 7, 2, 5, 4}]/252 + A71B[{1, 3, 6, 7, 4, 2, 5}]/126 - 
     A71B[{1, 3, 6, 7, 5, 2, 4}]/126 + A71B[{1, 3, 7, 2, 4, 5, 6}]/126 - 
     A71B[{1, 3, 7, 2, 4, 6, 5}]/126 - A71B[{1, 3, 7, 2, 5, 4, 6}]/126 + 
     A71B[{1, 3, 7, 2, 5, 6, 4}]/252 + A71B[{1, 3, 7, 2, 6, 4, 5}]/126 - 
     A71B[{1, 3, 7, 2, 6, 5, 4}]/252 + A71B[{1, 3, 7, 4, 2, 5, 6}]/126 - 
     A71B[{1, 3, 7, 4, 2, 6, 5}]/126 - A71B[{1, 3, 7, 4, 5, 2, 6}]/126 + 
     A71B[{1, 3, 7, 4, 6, 2, 5}]/126 + A71B[{1, 3, 7, 5, 2, 4, 6}]/126 + 
     A71B[{1, 3, 7, 5, 2, 6, 4}]/252 + A71B[{1, 3, 7, 5, 4, 2, 6}]/126 - 
     A71B[{1, 3, 7, 5, 6, 2, 4}]/126 - A71B[{1, 3, 7, 6, 2, 4, 5}]/126 - 
     A71B[{1, 3, 7, 6, 2, 5, 4}]/252 - A71B[{1, 3, 7, 6, 4, 2, 5}]/126 + 
     A71B[{1, 3, 7, 6, 5, 2, 4}]/126 - A71B[{1, 4, 2, 3, 5, 6, 7}]/126 + 
     A71B[{1, 4, 2, 3, 5, 7, 6}]/126 + A71B[{1, 4, 2, 3, 6, 5, 7}]/126 - 
     A71B[{1, 4, 2, 3, 6, 7, 5}]/126 - A71B[{1, 4, 2, 3, 7, 5, 6}]/126 + 
     A71B[{1, 4, 2, 3, 7, 6, 5}]/126 + A71B[{1, 4, 2, 5, 3, 6, 7}]/252 - 
     A71B[{1, 4, 2, 5, 3, 7, 6}]/252 + A71B[{1, 4, 2, 5, 6, 3, 7}]/252 - 
     A71B[{1, 4, 2, 5, 7, 3, 6}]/252 - A71B[{1, 4, 2, 6, 3, 5, 7}]/252 + 
     A71B[{1, 4, 2, 6, 3, 7, 5}]/252 - A71B[{1, 4, 2, 6, 5, 3, 7}]/252 + 
     A71B[{1, 4, 2, 6, 7, 3, 5}]/252 + A71B[{1, 4, 2, 7, 3, 5, 6}]/252 - 
     A71B[{1, 4, 2, 7, 3, 6, 5}]/252 + A71B[{1, 4, 2, 7, 5, 3, 6}]/252 - 
     A71B[{1, 4, 2, 7, 6, 3, 5}]/252 - A71B[{1, 4, 3, 2, 5, 6, 7}]/126 + 
     A71B[{1, 4, 3, 2, 5, 7, 6}]/126 + A71B[{1, 4, 3, 2, 6, 5, 7}]/126 - 
     A71B[{1, 4, 3, 2, 6, 7, 5}]/126 - A71B[{1, 4, 3, 2, 7, 5, 6}]/126 + 
     A71B[{1, 4, 3, 2, 7, 6, 5}]/126 + A71B[{1, 4, 3, 5, 2, 6, 7}]/252 - 
     A71B[{1, 4, 3, 5, 2, 7, 6}]/252 + A71B[{1, 4, 3, 5, 6, 2, 7}]/252 - 
     A71B[{1, 4, 3, 5, 7, 2, 6}]/252 - A71B[{1, 4, 3, 6, 2, 5, 7}]/252 + 
     A71B[{1, 4, 3, 6, 2, 7, 5}]/252 - A71B[{1, 4, 3, 6, 5, 2, 7}]/252 + 
     A71B[{1, 4, 3, 6, 7, 2, 5}]/252 + A71B[{1, 4, 3, 7, 2, 5, 6}]/252 - 
     A71B[{1, 4, 3, 7, 2, 6, 5}]/252 + A71B[{1, 4, 3, 7, 5, 2, 6}]/252 - 
     A71B[{1, 4, 3, 7, 6, 2, 5}]/252 + A71B[{1, 4, 5, 2, 3, 6, 7}]/126 - 
     A71B[{1, 4, 5, 2, 3, 7, 6}]/126 - A71B[{1, 4, 5, 2, 6, 3, 7}]/126 + 
     A71B[{1, 4, 5, 2, 7, 3, 6}]/126 + A71B[{1, 4, 5, 3, 2, 6, 7}]/126 - 
     A71B[{1, 4, 5, 3, 2, 7, 6}]/126 - A71B[{1, 4, 5, 3, 6, 2, 7}]/126 + 
     A71B[{1, 4, 5, 3, 7, 2, 6}]/126 + A71B[{1, 4, 5, 6, 2, 3, 7}]/126 + 
     A71B[{1, 4, 5, 6, 3, 2, 7}]/126 - A71B[{1, 4, 5, 7, 2, 3, 6}]/126 - 
     A71B[{1, 4, 5, 7, 3, 2, 6}]/126 - A71B[{1, 4, 6, 2, 3, 5, 7}]/126 + 
     A71B[{1, 4, 6, 2, 3, 7, 5}]/126 + A71B[{1, 4, 6, 2, 5, 3, 7}]/126 - 
     A71B[{1, 4, 6, 2, 7, 3, 5}]/126 - A71B[{1, 4, 6, 3, 2, 5, 7}]/126 + 
     A71B[{1, 4, 6, 3, 2, 7, 5}]/126 + A71B[{1, 4, 6, 3, 5, 2, 7}]/126 - 
     A71B[{1, 4, 6, 3, 7, 2, 5}]/126 - A71B[{1, 4, 6, 5, 2, 3, 7}]/126 - 
     A71B[{1, 4, 6, 5, 3, 2, 7}]/126 + A71B[{1, 4, 6, 7, 2, 3, 5}]/126 + 
     A71B[{1, 4, 6, 7, 3, 2, 5}]/126 + A71B[{1, 4, 7, 2, 3, 5, 6}]/126 - 
     A71B[{1, 4, 7, 2, 3, 6, 5}]/126 - A71B[{1, 4, 7, 2, 5, 3, 6}]/126 + 
     A71B[{1, 4, 7, 2, 6, 3, 5}]/126 + A71B[{1, 4, 7, 3, 2, 5, 6}]/126 - 
     A71B[{1, 4, 7, 3, 2, 6, 5}]/126 - A71B[{1, 4, 7, 3, 5, 2, 6}]/126 + 
     A71B[{1, 4, 7, 3, 6, 2, 5}]/126 + A71B[{1, 4, 7, 5, 2, 3, 6}]/126 + 
     A71B[{1, 4, 7, 5, 3, 2, 6}]/126 - A71B[{1, 4, 7, 6, 2, 3, 5}]/126 - 
     A71B[{1, 4, 7, 6, 3, 2, 5}]/126 + A71B[{1, 5, 2, 3, 4, 6, 7}]/252 - 
     A71B[{1, 5, 2, 3, 4, 7, 6}]/252 - A71B[{1, 5, 2, 3, 6, 4, 7}]/126 + 
     A71B[{1, 5, 2, 3, 7, 4, 6}]/126 + A71B[{1, 5, 2, 4, 3, 6, 7}]/252 - 
     A71B[{1, 5, 2, 4, 3, 7, 6}]/252 - A71B[{1, 5, 2, 4, 6, 3, 7}]/126 + 
     A71B[{1, 5, 2, 4, 7, 3, 6}]/126 - A71B[{1, 5, 2, 6, 3, 4, 7}]/126 - 
     A71B[{1, 5, 2, 6, 4, 3, 7}]/126 + A71B[{1, 5, 2, 7, 3, 4, 6}]/126 + 
     A71B[{1, 5, 2, 7, 4, 3, 6}]/126 + A71B[{1, 5, 3, 2, 4, 6, 7}]/252 - 
     A71B[{1, 5, 3, 2, 4, 7, 6}]/252 - A71B[{1, 5, 3, 2, 6, 4, 7}]/126 + 
     A71B[{1, 5, 3, 2, 7, 4, 6}]/126 + A71B[{1, 5, 3, 4, 2, 6, 7}]/252 - 
     A71B[{1, 5, 3, 4, 2, 7, 6}]/252 - A71B[{1, 5, 3, 4, 6, 2, 7}]/126 + 
     A71B[{1, 5, 3, 4, 7, 2, 6}]/126 - A71B[{1, 5, 3, 6, 2, 4, 7}]/126 - 
     A71B[{1, 5, 3, 6, 4, 2, 7}]/126 + A71B[{1, 5, 3, 7, 2, 4, 6}]/126 + 
     A71B[{1, 5, 3, 7, 4, 2, 6}]/126 + A71B[{1, 5, 4, 2, 3, 6, 7}]/252 - 
     A71B[{1, 5, 4, 2, 3, 7, 6}]/252 - A71B[{1, 5, 4, 2, 6, 3, 7}]/126 + 
     A71B[{1, 5, 4, 2, 7, 3, 6}]/126 + A71B[{1, 5, 4, 3, 2, 6, 7}]/252 - 
     A71B[{1, 5, 4, 3, 2, 7, 6}]/252 - A71B[{1, 5, 4, 3, 6, 2, 7}]/126 + 
     A71B[{1, 5, 4, 3, 7, 2, 6}]/126 - A71B[{1, 5, 4, 6, 2, 3, 7}]/126 - 
     A71B[{1, 5, 4, 6, 3, 2, 7}]/126 + A71B[{1, 5, 4, 7, 2, 3, 6}]/126 + 
     A71B[{1, 5, 4, 7, 3, 2, 6}]/126 + A71B[{1, 5, 6, 2, 3, 4, 7}]/252 + 
     A71B[{1, 5, 6, 2, 4, 3, 7}]/252 + A71B[{1, 5, 6, 3, 2, 4, 7}]/252 + 
     A71B[{1, 5, 6, 3, 4, 2, 7}]/252 + A71B[{1, 5, 6, 4, 2, 3, 7}]/252 + 
     A71B[{1, 5, 6, 4, 3, 2, 7}]/252 - A71B[{1, 5, 7, 2, 3, 4, 6}]/252 - 
     A71B[{1, 5, 7, 2, 4, 3, 6}]/252 - A71B[{1, 5, 7, 3, 2, 4, 6}]/252 - 
     A71B[{1, 5, 7, 3, 4, 2, 6}]/252 - A71B[{1, 5, 7, 4, 2, 3, 6}]/252 - 
     A71B[{1, 5, 7, 4, 3, 2, 6}]/252 - A71B[{1, 6, 2, 3, 4, 5, 7}]/252 + 
     A71B[{1, 6, 2, 3, 5, 4, 7}]/126 - A71B[{1, 6, 2, 4, 3, 5, 7}]/252 + 
     A71B[{1, 6, 2, 4, 5, 3, 7}]/126 + A71B[{1, 6, 2, 5, 3, 4, 7}]/126 + 
     A71B[{1, 6, 2, 5, 4, 3, 7}]/126 - A71B[{1, 6, 3, 2, 4, 5, 7}]/252 + 
     A71B[{1, 6, 3, 2, 5, 4, 7}]/126 - A71B[{1, 6, 3, 4, 2, 5, 7}]/252 + 
     A71B[{1, 6, 3, 4, 5, 2, 7}]/126 + A71B[{1, 6, 3, 5, 2, 4, 7}]/126 + 
     A71B[{1, 6, 3, 5, 4, 2, 7}]/126 - A71B[{1, 6, 4, 2, 3, 5, 7}]/252 + 
     A71B[{1, 6, 4, 2, 5, 3, 7}]/126 - A71B[{1, 6, 4, 3, 2, 5, 7}]/252 + 
     A71B[{1, 6, 4, 3, 5, 2, 7}]/126 + A71B[{1, 6, 4, 5, 2, 3, 7}]/126 + 
     A71B[{1, 6, 4, 5, 3, 2, 7}]/126 - A71B[{1, 6, 5, 2, 3, 4, 7}]/252 - 
     A71B[{1, 6, 5, 2, 4, 3, 7}]/252 - A71B[{1, 6, 5, 3, 2, 4, 7}]/252 - 
     A71B[{1, 6, 5, 3, 4, 2, 7}]/252 - A71B[{1, 6, 5, 4, 2, 3, 7}]/252 - 
     A71B[{1, 6, 5, 4, 3, 2, 7}]/252
 
A71Brep[8, 1] = A71B[{1, 2, 3, 4, 5, 6, 7}]/40 - A71B[{1, 2, 3, 4, 5, 7, 6}]/
      60 + A71B[{1, 2, 3, 4, 6, 5, 7}]/40 - A71B[{1, 2, 3, 4, 6, 7, 5}]/60 + 
     A71B[{1, 2, 3, 4, 7, 5, 6}]/60 + A71B[{1, 2, 3, 4, 7, 6, 5}]/60 + 
     A71B[{1, 2, 3, 5, 4, 6, 7}]/40 - A71B[{1, 2, 3, 5, 4, 7, 6}]/60 + 
     A71B[{1, 2, 3, 5, 6, 4, 7}]/40 - A71B[{1, 2, 3, 5, 6, 7, 4}]/60 + 
     A71B[{1, 2, 3, 5, 7, 4, 6}]/60 + A71B[{1, 2, 3, 5, 7, 6, 4}]/60 + 
     A71B[{1, 2, 3, 6, 4, 5, 7}]/40 - A71B[{1, 2, 3, 6, 4, 7, 5}]/60 + 
     A71B[{1, 2, 3, 6, 5, 4, 7}]/40 - A71B[{1, 2, 3, 6, 5, 7, 4}]/60 + 
     A71B[{1, 2, 3, 6, 7, 4, 5}]/60 + A71B[{1, 2, 3, 6, 7, 5, 4}]/60 - 
     A71B[{1, 2, 3, 7, 4, 5, 6}]/40 - A71B[{1, 2, 3, 7, 4, 6, 5}]/40 - 
     A71B[{1, 2, 3, 7, 5, 4, 6}]/40 - A71B[{1, 2, 3, 7, 5, 6, 4}]/40 - 
     A71B[{1, 2, 3, 7, 6, 4, 5}]/40 - A71B[{1, 2, 3, 7, 6, 5, 4}]/40 - 
     A71B[{1, 2, 4, 3, 5, 6, 7}]/120 - A71B[{1, 2, 4, 3, 5, 7, 6}]/120 - 
     A71B[{1, 2, 4, 3, 6, 5, 7}]/120 - A71B[{1, 2, 4, 3, 6, 7, 5}]/120 - 
     A71B[{1, 2, 4, 5, 6, 3, 7}]/60 + A71B[{1, 2, 4, 5, 6, 7, 3}]/40 - 
     A71B[{1, 2, 4, 5, 7, 6, 3}]/60 - A71B[{1, 2, 4, 6, 5, 3, 7}]/60 + 
     A71B[{1, 2, 4, 6, 5, 7, 3}]/40 - A71B[{1, 2, 4, 6, 7, 5, 3}]/60 + 
     A71B[{1, 2, 4, 7, 5, 3, 6}]/120 + A71B[{1, 2, 4, 7, 5, 6, 3}]/60 + 
     A71B[{1, 2, 4, 7, 6, 3, 5}]/120 + A71B[{1, 2, 4, 7, 6, 5, 3}]/60 - 
     A71B[{1, 2, 5, 3, 4, 6, 7}]/120 - A71B[{1, 2, 5, 3, 4, 7, 6}]/120 - 
     A71B[{1, 2, 5, 3, 6, 4, 7}]/120 - A71B[{1, 2, 5, 3, 6, 7, 4}]/120 - 
     A71B[{1, 2, 5, 4, 6, 3, 7}]/60 + A71B[{1, 2, 5, 4, 6, 7, 3}]/40 - 
     A71B[{1, 2, 5, 4, 7, 6, 3}]/60 - A71B[{1, 2, 5, 6, 4, 3, 7}]/60 + 
     A71B[{1, 2, 5, 6, 4, 7, 3}]/40 - A71B[{1, 2, 5, 6, 7, 4, 3}]/60 + 
     A71B[{1, 2, 5, 7, 4, 3, 6}]/120 + A71B[{1, 2, 5, 7, 4, 6, 3}]/60 + 
     A71B[{1, 2, 5, 7, 6, 3, 4}]/120 + A71B[{1, 2, 5, 7, 6, 4, 3}]/60 - 
     A71B[{1, 2, 6, 3, 4, 5, 7}]/120 - A71B[{1, 2, 6, 3, 4, 7, 5}]/120 - 
     A71B[{1, 2, 6, 3, 5, 4, 7}]/120 - A71B[{1, 2, 6, 3, 5, 7, 4}]/120 - 
     A71B[{1, 2, 6, 4, 5, 3, 7}]/60 + A71B[{1, 2, 6, 4, 5, 7, 3}]/40 - 
     A71B[{1, 2, 6, 4, 7, 5, 3}]/60 - A71B[{1, 2, 6, 5, 4, 3, 7}]/60 + 
     A71B[{1, 2, 6, 5, 4, 7, 3}]/40 - A71B[{1, 2, 6, 5, 7, 4, 3}]/60 + 
     A71B[{1, 2, 6, 7, 4, 3, 5}]/120 + A71B[{1, 2, 6, 7, 4, 5, 3}]/60 + 
     A71B[{1, 2, 6, 7, 5, 3, 4}]/120 + A71B[{1, 2, 6, 7, 5, 4, 3}]/60 + 
     A71B[{1, 2, 7, 3, 4, 5, 6}]/60 + A71B[{1, 2, 7, 3, 4, 6, 5}]/60 + 
     A71B[{1, 2, 7, 3, 5, 4, 6}]/60 + A71B[{1, 2, 7, 3, 5, 6, 4}]/60 + 
     A71B[{1, 2, 7, 3, 6, 4, 5}]/60 + A71B[{1, 2, 7, 3, 6, 5, 4}]/60 + 
     A71B[{1, 2, 7, 4, 5, 3, 6}]/120 - A71B[{1, 2, 7, 4, 5, 6, 3}]/40 + 
     A71B[{1, 2, 7, 4, 6, 3, 5}]/120 - A71B[{1, 2, 7, 4, 6, 5, 3}]/40 + 
     A71B[{1, 2, 7, 5, 4, 3, 6}]/120 - A71B[{1, 2, 7, 5, 4, 6, 3}]/40 + 
     A71B[{1, 2, 7, 5, 6, 3, 4}]/120 - A71B[{1, 2, 7, 5, 6, 4, 3}]/40 + 
     A71B[{1, 2, 7, 6, 4, 3, 5}]/120 - A71B[{1, 2, 7, 6, 4, 5, 3}]/40 + 
     A71B[{1, 2, 7, 6, 5, 3, 4}]/120 - A71B[{1, 2, 7, 6, 5, 4, 3}]/40 + 
     A71B[{1, 3, 2, 4, 5, 6, 7}]/40 - A71B[{1, 3, 2, 4, 5, 7, 6}]/60 + 
     A71B[{1, 3, 2, 4, 6, 5, 7}]/40 - A71B[{1, 3, 2, 4, 6, 7, 5}]/60 + 
     A71B[{1, 3, 2, 4, 7, 5, 6}]/60 + A71B[{1, 3, 2, 4, 7, 6, 5}]/60 + 
     A71B[{1, 3, 2, 5, 4, 6, 7}]/40 - A71B[{1, 3, 2, 5, 4, 7, 6}]/60 + 
     A71B[{1, 3, 2, 5, 6, 4, 7}]/40 - A71B[{1, 3, 2, 5, 6, 7, 4}]/60 + 
     A71B[{1, 3, 2, 5, 7, 4, 6}]/60 + A71B[{1, 3, 2, 5, 7, 6, 4}]/60 + 
     A71B[{1, 3, 2, 6, 4, 5, 7}]/40 - A71B[{1, 3, 2, 6, 4, 7, 5}]/60 + 
     A71B[{1, 3, 2, 6, 5, 4, 7}]/40 - A71B[{1, 3, 2, 6, 5, 7, 4}]/60 + 
     A71B[{1, 3, 2, 6, 7, 4, 5}]/60 + A71B[{1, 3, 2, 6, 7, 5, 4}]/60 - 
     A71B[{1, 3, 2, 7, 4, 5, 6}]/40 - A71B[{1, 3, 2, 7, 4, 6, 5}]/40 - 
     A71B[{1, 3, 2, 7, 5, 4, 6}]/40 - A71B[{1, 3, 2, 7, 5, 6, 4}]/40 - 
     A71B[{1, 3, 2, 7, 6, 4, 5}]/40 - A71B[{1, 3, 2, 7, 6, 5, 4}]/40 - 
     A71B[{1, 3, 4, 2, 5, 6, 7}]/120 - A71B[{1, 3, 4, 2, 5, 7, 6}]/120 - 
     A71B[{1, 3, 4, 2, 6, 5, 7}]/120 - A71B[{1, 3, 4, 2, 6, 7, 5}]/120 - 
     A71B[{1, 3, 4, 5, 6, 2, 7}]/60 - A71B[{1, 3, 4, 6, 5, 2, 7}]/60 + 
     A71B[{1, 3, 4, 7, 5, 2, 6}]/120 + A71B[{1, 3, 4, 7, 6, 2, 5}]/120 - 
     A71B[{1, 3, 5, 2, 4, 6, 7}]/120 - A71B[{1, 3, 5, 2, 4, 7, 6}]/120 - 
     A71B[{1, 3, 5, 2, 6, 4, 7}]/120 - A71B[{1, 3, 5, 2, 6, 7, 4}]/120 - 
     A71B[{1, 3, 5, 4, 6, 2, 7}]/60 - A71B[{1, 3, 5, 6, 4, 2, 7}]/60 + 
     A71B[{1, 3, 5, 7, 4, 2, 6}]/120 + A71B[{1, 3, 5, 7, 6, 2, 4}]/120 - 
     A71B[{1, 3, 6, 2, 4, 5, 7}]/120 - A71B[{1, 3, 6, 2, 4, 7, 5}]/120 - 
     A71B[{1, 3, 6, 2, 5, 4, 7}]/120 - A71B[{1, 3, 6, 2, 5, 7, 4}]/120 - 
     A71B[{1, 3, 6, 4, 5, 2, 7}]/60 - A71B[{1, 3, 6, 5, 4, 2, 7}]/60 + 
     A71B[{1, 3, 6, 7, 4, 2, 5}]/120 + A71B[{1, 3, 6, 7, 5, 2, 4}]/120 + 
     A71B[{1, 3, 7, 2, 4, 5, 6}]/60 + A71B[{1, 3, 7, 2, 4, 6, 5}]/60 + 
     A71B[{1, 3, 7, 2, 5, 4, 6}]/60 + A71B[{1, 3, 7, 2, 5, 6, 4}]/60 + 
     A71B[{1, 3, 7, 2, 6, 4, 5}]/60 + A71B[{1, 3, 7, 2, 6, 5, 4}]/60 + 
     A71B[{1, 3, 7, 4, 5, 2, 6}]/120 + A71B[{1, 3, 7, 4, 6, 2, 5}]/120 + 
     A71B[{1, 3, 7, 5, 4, 2, 6}]/120 + A71B[{1, 3, 7, 5, 6, 2, 4}]/120 + 
     A71B[{1, 3, 7, 6, 4, 2, 5}]/120 + A71B[{1, 3, 7, 6, 5, 2, 4}]/120 + 
     A71B[{1, 4, 2, 3, 5, 7, 6}]/120 + A71B[{1, 4, 2, 3, 6, 7, 5}]/120 + 
     A71B[{1, 4, 2, 3, 7, 5, 6}]/120 + A71B[{1, 4, 2, 3, 7, 6, 5}]/120 - 
     A71B[{1, 4, 2, 5, 3, 6, 7}]/60 + A71B[{1, 4, 2, 5, 3, 7, 6}]/60 - 
     A71B[{1, 4, 2, 5, 6, 3, 7}]/120 - A71B[{1, 4, 2, 5, 7, 3, 6}]/60 - 
     A71B[{1, 4, 2, 6, 3, 5, 7}]/60 + A71B[{1, 4, 2, 6, 3, 7, 5}]/60 - 
     A71B[{1, 4, 2, 6, 5, 3, 7}]/120 - A71B[{1, 4, 2, 6, 7, 3, 5}]/60 + 
     A71B[{1, 4, 2, 7, 3, 5, 6}]/120 + A71B[{1, 4, 2, 7, 3, 6, 5}]/120 + 
     A71B[{1, 4, 2, 7, 5, 3, 6}]/60 + A71B[{1, 4, 2, 7, 6, 3, 5}]/60 + 
     A71B[{1, 4, 3, 2, 5, 7, 6}]/120 + A71B[{1, 4, 3, 2, 6, 7, 5}]/120 + 
     A71B[{1, 4, 3, 2, 7, 5, 6}]/120 + A71B[{1, 4, 3, 2, 7, 6, 5}]/120 - 
     A71B[{1, 4, 3, 5, 2, 6, 7}]/60 + A71B[{1, 4, 3, 5, 2, 7, 6}]/60 - 
     A71B[{1, 4, 3, 5, 6, 2, 7}]/120 - A71B[{1, 4, 3, 5, 7, 2, 6}]/60 - 
     A71B[{1, 4, 3, 6, 2, 5, 7}]/60 + A71B[{1, 4, 3, 6, 2, 7, 5}]/60 - 
     A71B[{1, 4, 3, 6, 5, 2, 7}]/120 - A71B[{1, 4, 3, 6, 7, 2, 5}]/60 + 
     A71B[{1, 4, 3, 7, 2, 5, 6}]/120 + A71B[{1, 4, 3, 7, 2, 6, 5}]/120 + 
     A71B[{1, 4, 3, 7, 5, 2, 6}]/60 + A71B[{1, 4, 3, 7, 6, 2, 5}]/60 + 
     A71B[{1, 4, 5, 2, 6, 3, 7}]/120 - A71B[{1, 4, 5, 2, 7, 3, 6}]/120 + 
     A71B[{1, 4, 5, 3, 6, 2, 7}]/120 - A71B[{1, 4, 5, 3, 7, 2, 6}]/120 + 
     A71B[{1, 4, 5, 6, 2, 3, 7}]/60 + A71B[{1, 4, 5, 6, 3, 2, 7}]/60 - 
     A71B[{1, 4, 5, 7, 2, 3, 6}]/120 - A71B[{1, 4, 5, 7, 3, 2, 6}]/120 + 
     A71B[{1, 4, 6, 2, 5, 3, 7}]/120 - A71B[{1, 4, 6, 2, 7, 3, 5}]/120 + 
     A71B[{1, 4, 6, 3, 5, 2, 7}]/120 - A71B[{1, 4, 6, 3, 7, 2, 5}]/120 + 
     A71B[{1, 4, 6, 5, 2, 3, 7}]/60 + A71B[{1, 4, 6, 5, 3, 2, 7}]/60 - 
     A71B[{1, 4, 6, 7, 2, 3, 5}]/120 - A71B[{1, 4, 6, 7, 3, 2, 5}]/120 - 
     A71B[{1, 4, 7, 2, 5, 3, 6}]/60 - A71B[{1, 4, 7, 2, 6, 3, 5}]/60 - 
     A71B[{1, 4, 7, 3, 5, 2, 6}]/60 - A71B[{1, 4, 7, 3, 6, 2, 5}]/60 - 
     A71B[{1, 4, 7, 5, 2, 3, 6}]/120 - A71B[{1, 4, 7, 5, 3, 2, 6}]/120 - 
     A71B[{1, 4, 7, 6, 2, 3, 5}]/120 - A71B[{1, 4, 7, 6, 3, 2, 5}]/120 + 
     A71B[{1, 5, 2, 3, 4, 7, 6}]/120 + A71B[{1, 5, 2, 3, 7, 4, 6}]/120 - 
     A71B[{1, 5, 2, 4, 3, 6, 7}]/60 + A71B[{1, 5, 2, 4, 3, 7, 6}]/60 - 
     A71B[{1, 5, 2, 4, 6, 3, 7}]/120 - A71B[{1, 5, 2, 4, 7, 3, 6}]/60 - 
     A71B[{1, 5, 2, 6, 3, 4, 7}]/60 - A71B[{1, 5, 2, 6, 4, 3, 7}]/120 + 
     A71B[{1, 5, 2, 7, 3, 4, 6}]/120 + A71B[{1, 5, 2, 7, 4, 3, 6}]/60 + 
     A71B[{1, 5, 3, 2, 4, 7, 6}]/120 + A71B[{1, 5, 3, 2, 7, 4, 6}]/120 - 
     A71B[{1, 5, 3, 4, 2, 6, 7}]/60 + A71B[{1, 5, 3, 4, 2, 7, 6}]/60 - 
     A71B[{1, 5, 3, 4, 6, 2, 7}]/120 - A71B[{1, 5, 3, 4, 7, 2, 6}]/60 - 
     A71B[{1, 5, 3, 6, 2, 4, 7}]/60 - A71B[{1, 5, 3, 6, 4, 2, 7}]/120 + 
     A71B[{1, 5, 3, 7, 2, 4, 6}]/120 + A71B[{1, 5, 3, 7, 4, 2, 6}]/60 + 
     A71B[{1, 5, 4, 2, 6, 3, 7}]/120 - A71B[{1, 5, 4, 2, 7, 3, 6}]/120 + 
     A71B[{1, 5, 4, 3, 6, 2, 7}]/120 - A71B[{1, 5, 4, 3, 7, 2, 6}]/120 + 
     A71B[{1, 5, 4, 6, 2, 3, 7}]/60 + A71B[{1, 5, 4, 6, 3, 2, 7}]/60 - 
     A71B[{1, 5, 4, 7, 2, 3, 6}]/120 - A71B[{1, 5, 4, 7, 3, 2, 6}]/120 + 
     A71B[{1, 5, 6, 2, 4, 3, 7}]/120 + A71B[{1, 5, 6, 3, 4, 2, 7}]/120 + 
     A71B[{1, 5, 6, 4, 2, 3, 7}]/60 + A71B[{1, 5, 6, 4, 3, 2, 7}]/60 - 
     A71B[{1, 5, 7, 2, 4, 3, 6}]/60 - A71B[{1, 5, 7, 3, 4, 2, 6}]/60 - 
     A71B[{1, 5, 7, 4, 2, 3, 6}]/120 - A71B[{1, 5, 7, 4, 3, 2, 6}]/120 - 
     A71B[{1, 6, 2, 4, 3, 5, 7}]/60 - A71B[{1, 6, 2, 4, 5, 3, 7}]/120 - 
     A71B[{1, 6, 2, 5, 3, 4, 7}]/60 - A71B[{1, 6, 2, 5, 4, 3, 7}]/120 - 
     A71B[{1, 6, 3, 4, 2, 5, 7}]/60 - A71B[{1, 6, 3, 4, 5, 2, 7}]/120 - 
     A71B[{1, 6, 3, 5, 2, 4, 7}]/60 - A71B[{1, 6, 3, 5, 4, 2, 7}]/120 + 
     A71B[{1, 6, 4, 2, 5, 3, 7}]/120 + A71B[{1, 6, 4, 3, 5, 2, 7}]/120 + 
     A71B[{1, 6, 4, 5, 2, 3, 7}]/60 + A71B[{1, 6, 4, 5, 3, 2, 7}]/60 + 
     A71B[{1, 6, 5, 2, 4, 3, 7}]/120 + A71B[{1, 6, 5, 3, 4, 2, 7}]/120 + 
     A71B[{1, 6, 5, 4, 2, 3, 7}]/60 + A71B[{1, 6, 5, 4, 3, 2, 7}]/60
 
A71Brep[8, 2] = A71B[{1, 2, 3, 4, 5, 6, 7}]/120 + A71B[{1, 2, 3, 4, 6, 5, 7}]/
      120 + A71B[{1, 2, 3, 5, 4, 6, 7}]/120 + A71B[{1, 2, 3, 5, 6, 4, 7}]/
      120 + A71B[{1, 2, 3, 6, 4, 5, 7}]/120 + A71B[{1, 2, 3, 6, 5, 4, 7}]/
      120 - A71B[{1, 2, 3, 7, 4, 5, 6}]/120 - A71B[{1, 2, 3, 7, 4, 6, 5}]/
      120 - A71B[{1, 2, 3, 7, 5, 4, 6}]/120 - A71B[{1, 2, 3, 7, 5, 6, 4}]/
      120 - A71B[{1, 2, 3, 7, 6, 4, 5}]/120 - A71B[{1, 2, 3, 7, 6, 5, 4}]/
      120 - A71B[{1, 2, 4, 3, 5, 7, 6}]/120 - A71B[{1, 2, 4, 3, 6, 7, 5}]/
      120 + A71B[{1, 2, 4, 3, 7, 5, 6}]/120 + A71B[{1, 2, 4, 3, 7, 6, 5}]/
      120 - A71B[{1, 2, 4, 5, 3, 6, 7}]/120 + A71B[{1, 2, 4, 5, 6, 7, 3}]/
      120 - A71B[{1, 2, 4, 5, 7, 3, 6}]/120 - A71B[{1, 2, 4, 6, 3, 5, 7}]/
      120 + A71B[{1, 2, 4, 6, 5, 7, 3}]/120 - A71B[{1, 2, 4, 6, 7, 3, 5}]/
      120 + A71B[{1, 2, 4, 7, 5, 3, 6}]/120 + A71B[{1, 2, 4, 7, 6, 3, 5}]/
      120 - A71B[{1, 2, 5, 3, 4, 7, 6}]/120 - A71B[{1, 2, 5, 3, 6, 7, 4}]/
      120 + A71B[{1, 2, 5, 3, 7, 4, 6}]/120 + A71B[{1, 2, 5, 3, 7, 6, 4}]/
      120 - A71B[{1, 2, 5, 4, 3, 6, 7}]/120 + A71B[{1, 2, 5, 4, 6, 7, 3}]/
      120 - A71B[{1, 2, 5, 4, 7, 3, 6}]/120 - A71B[{1, 2, 5, 6, 3, 4, 7}]/
      120 + A71B[{1, 2, 5, 6, 4, 7, 3}]/120 - A71B[{1, 2, 5, 6, 7, 3, 4}]/
      120 + A71B[{1, 2, 5, 7, 4, 3, 6}]/120 + A71B[{1, 2, 5, 7, 6, 3, 4}]/
      120 - A71B[{1, 2, 6, 3, 4, 7, 5}]/120 - A71B[{1, 2, 6, 3, 5, 7, 4}]/
      120 + A71B[{1, 2, 6, 3, 7, 4, 5}]/120 + A71B[{1, 2, 6, 3, 7, 5, 4}]/
      120 - A71B[{1, 2, 6, 4, 3, 5, 7}]/120 + A71B[{1, 2, 6, 4, 5, 7, 3}]/
      120 - A71B[{1, 2, 6, 4, 7, 3, 5}]/120 - A71B[{1, 2, 6, 5, 3, 4, 7}]/
      120 + A71B[{1, 2, 6, 5, 4, 7, 3}]/120 - A71B[{1, 2, 6, 5, 7, 3, 4}]/
      120 + A71B[{1, 2, 6, 7, 4, 3, 5}]/120 + A71B[{1, 2, 6, 7, 5, 3, 4}]/
      120 + A71B[{1, 2, 7, 4, 3, 5, 6}]/120 + A71B[{1, 2, 7, 4, 3, 6, 5}]/
      120 - A71B[{1, 2, 7, 4, 5, 6, 3}]/120 - A71B[{1, 2, 7, 4, 6, 5, 3}]/
      120 + A71B[{1, 2, 7, 5, 3, 4, 6}]/120 + A71B[{1, 2, 7, 5, 3, 6, 4}]/
      120 - A71B[{1, 2, 7, 5, 4, 6, 3}]/120 - A71B[{1, 2, 7, 5, 6, 4, 3}]/
      120 + A71B[{1, 2, 7, 6, 3, 4, 5}]/120 + A71B[{1, 2, 7, 6, 3, 5, 4}]/
      120 - A71B[{1, 2, 7, 6, 4, 5, 3}]/120 - A71B[{1, 2, 7, 6, 5, 4, 3}]/
      120 + A71B[{1, 3, 2, 4, 5, 6, 7}]/120 + A71B[{1, 3, 2, 4, 6, 5, 7}]/
      120 + A71B[{1, 3, 2, 5, 4, 6, 7}]/120 + A71B[{1, 3, 2, 5, 6, 4, 7}]/
      120 + A71B[{1, 3, 2, 6, 4, 5, 7}]/120 + A71B[{1, 3, 2, 6, 5, 4, 7}]/
      120 - A71B[{1, 3, 2, 7, 4, 5, 6}]/120 - A71B[{1, 3, 2, 7, 4, 6, 5}]/
      120 - A71B[{1, 3, 2, 7, 5, 4, 6}]/120 - A71B[{1, 3, 2, 7, 5, 6, 4}]/
      120 - A71B[{1, 3, 2, 7, 6, 4, 5}]/120 - A71B[{1, 3, 2, 7, 6, 5, 4}]/
      120 - A71B[{1, 3, 4, 2, 5, 7, 6}]/120 - A71B[{1, 3, 4, 2, 6, 7, 5}]/
      120 + A71B[{1, 3, 4, 2, 7, 5, 6}]/120 + A71B[{1, 3, 4, 2, 7, 6, 5}]/
      120 - A71B[{1, 3, 4, 5, 2, 6, 7}]/120 - A71B[{1, 3, 4, 5, 7, 2, 6}]/
      120 - A71B[{1, 3, 4, 6, 2, 5, 7}]/120 - A71B[{1, 3, 4, 6, 7, 2, 5}]/
      120 + A71B[{1, 3, 4, 7, 5, 2, 6}]/120 + A71B[{1, 3, 4, 7, 6, 2, 5}]/
      120 - A71B[{1, 3, 5, 2, 4, 7, 6}]/120 - A71B[{1, 3, 5, 2, 6, 7, 4}]/
      120 + A71B[{1, 3, 5, 2, 7, 4, 6}]/120 + A71B[{1, 3, 5, 2, 7, 6, 4}]/
      120 - A71B[{1, 3, 5, 4, 2, 6, 7}]/120 - A71B[{1, 3, 5, 4, 7, 2, 6}]/
      120 - A71B[{1, 3, 5, 6, 2, 4, 7}]/120 - A71B[{1, 3, 5, 6, 7, 2, 4}]/
      120 + A71B[{1, 3, 5, 7, 4, 2, 6}]/120 + A71B[{1, 3, 5, 7, 6, 2, 4}]/
      120 - A71B[{1, 3, 6, 2, 4, 7, 5}]/120 - A71B[{1, 3, 6, 2, 5, 7, 4}]/
      120 + A71B[{1, 3, 6, 2, 7, 4, 5}]/120 + A71B[{1, 3, 6, 2, 7, 5, 4}]/
      120 - A71B[{1, 3, 6, 4, 2, 5, 7}]/120 - A71B[{1, 3, 6, 4, 7, 2, 5}]/
      120 - A71B[{1, 3, 6, 5, 2, 4, 7}]/120 - A71B[{1, 3, 6, 5, 7, 2, 4}]/
      120 + A71B[{1, 3, 6, 7, 4, 2, 5}]/120 + A71B[{1, 3, 6, 7, 5, 2, 4}]/
      120 + A71B[{1, 3, 7, 4, 2, 5, 6}]/120 + A71B[{1, 3, 7, 4, 2, 6, 5}]/
      120 + A71B[{1, 3, 7, 5, 2, 4, 6}]/120 + A71B[{1, 3, 7, 5, 2, 6, 4}]/
      120 + A71B[{1, 3, 7, 6, 2, 4, 5}]/120 + A71B[{1, 3, 7, 6, 2, 5, 4}]/
      120 - A71B[{1, 4, 2, 3, 5, 6, 7}]/120 + A71B[{1, 4, 2, 3, 5, 7, 6}]/
      120 - A71B[{1, 4, 2, 3, 6, 5, 7}]/120 + A71B[{1, 4, 2, 3, 6, 7, 5}]/
      120 + A71B[{1, 4, 2, 5, 3, 6, 7}]/120 - A71B[{1, 4, 2, 5, 3, 7, 6}]/
      120 - A71B[{1, 4, 2, 5, 6, 3, 7}]/120 + A71B[{1, 4, 2, 5, 7, 3, 6}]/
      120 + A71B[{1, 4, 2, 6, 3, 5, 7}]/120 - A71B[{1, 4, 2, 6, 3, 7, 5}]/
      120 - A71B[{1, 4, 2, 6, 5, 3, 7}]/120 + A71B[{1, 4, 2, 6, 7, 3, 5}]/
      120 + A71B[{1, 4, 2, 7, 3, 5, 6}]/120 + A71B[{1, 4, 2, 7, 3, 6, 5}]/
      120 - A71B[{1, 4, 2, 7, 5, 3, 6}]/120 - A71B[{1, 4, 2, 7, 6, 3, 5}]/
      120 - A71B[{1, 4, 3, 2, 5, 6, 7}]/120 + A71B[{1, 4, 3, 2, 5, 7, 6}]/
      120 - A71B[{1, 4, 3, 2, 6, 5, 7}]/120 + A71B[{1, 4, 3, 2, 6, 7, 5}]/
      120 + A71B[{1, 4, 3, 5, 2, 6, 7}]/120 - A71B[{1, 4, 3, 5, 2, 7, 6}]/
      120 - A71B[{1, 4, 3, 5, 6, 2, 7}]/120 + A71B[{1, 4, 3, 5, 7, 2, 6}]/
      120 + A71B[{1, 4, 3, 6, 2, 5, 7}]/120 - A71B[{1, 4, 3, 6, 2, 7, 5}]/
      120 - A71B[{1, 4, 3, 6, 5, 2, 7}]/120 + A71B[{1, 4, 3, 6, 7, 2, 5}]/
      120 + A71B[{1, 4, 3, 7, 2, 5, 6}]/120 + A71B[{1, 4, 3, 7, 2, 6, 5}]/
      120 - A71B[{1, 4, 3, 7, 5, 2, 6}]/120 - A71B[{1, 4, 3, 7, 6, 2, 5}]/
      120 + A71B[{1, 4, 5, 2, 3, 7, 6}]/120 + A71B[{1, 4, 5, 2, 6, 3, 7}]/
      120 - A71B[{1, 4, 5, 2, 7, 3, 6}]/120 + A71B[{1, 4, 5, 3, 2, 7, 6}]/
      120 + A71B[{1, 4, 5, 3, 6, 2, 7}]/120 - A71B[{1, 4, 5, 3, 7, 2, 6}]/
      120 + A71B[{1, 4, 6, 2, 3, 7, 5}]/120 + A71B[{1, 4, 6, 2, 5, 3, 7}]/
      120 - A71B[{1, 4, 6, 2, 7, 3, 5}]/120 + A71B[{1, 4, 6, 3, 2, 7, 5}]/
      120 + A71B[{1, 4, 6, 3, 5, 2, 7}]/120 - A71B[{1, 4, 6, 3, 7, 2, 5}]/
      120 - A71B[{1, 4, 7, 2, 3, 5, 6}]/120 - A71B[{1, 4, 7, 2, 3, 6, 5}]/
      120 + A71B[{1, 4, 7, 2, 5, 3, 6}]/120 + A71B[{1, 4, 7, 2, 6, 3, 5}]/
      120 - A71B[{1, 4, 7, 3, 2, 5, 6}]/120 - A71B[{1, 4, 7, 3, 2, 6, 5}]/
      120 + A71B[{1, 4, 7, 3, 5, 2, 6}]/120 + A71B[{1, 4, 7, 3, 6, 2, 5}]/
      120 - A71B[{1, 4, 7, 5, 2, 3, 6}]/120 - A71B[{1, 4, 7, 5, 3, 2, 6}]/
      120 - A71B[{1, 4, 7, 6, 2, 3, 5}]/120 - A71B[{1, 4, 7, 6, 3, 2, 5}]/
      120 - A71B[{1, 5, 2, 3, 4, 6, 7}]/120 + A71B[{1, 5, 2, 3, 4, 7, 6}]/
      120 - A71B[{1, 5, 2, 3, 6, 4, 7}]/120 + A71B[{1, 5, 2, 4, 3, 6, 7}]/
      120 - A71B[{1, 5, 2, 4, 3, 7, 6}]/120 - A71B[{1, 5, 2, 4, 6, 3, 7}]/
      120 + A71B[{1, 5, 2, 4, 7, 3, 6}]/120 + A71B[{1, 5, 2, 6, 3, 4, 7}]/
      120 - A71B[{1, 5, 2, 6, 4, 3, 7}]/120 + A71B[{1, 5, 2, 7, 3, 4, 6}]/
      120 - A71B[{1, 5, 2, 7, 4, 3, 6}]/120 - A71B[{1, 5, 3, 2, 4, 6, 7}]/
      120 + A71B[{1, 5, 3, 2, 4, 7, 6}]/120 - A71B[{1, 5, 3, 2, 6, 4, 7}]/
      120 + A71B[{1, 5, 3, 4, 2, 6, 7}]/120 - A71B[{1, 5, 3, 4, 2, 7, 6}]/
      120 - A71B[{1, 5, 3, 4, 6, 2, 7}]/120 + A71B[{1, 5, 3, 4, 7, 2, 6}]/
      120 + A71B[{1, 5, 3, 6, 2, 4, 7}]/120 - A71B[{1, 5, 3, 6, 4, 2, 7}]/
      120 + A71B[{1, 5, 3, 7, 2, 4, 6}]/120 - A71B[{1, 5, 3, 7, 4, 2, 6}]/
      120 + A71B[{1, 5, 4, 2, 3, 7, 6}]/120 + A71B[{1, 5, 4, 2, 6, 3, 7}]/
      120 - A71B[{1, 5, 4, 2, 7, 3, 6}]/120 + A71B[{1, 5, 4, 3, 2, 7, 6}]/
      120 + A71B[{1, 5, 4, 3, 6, 2, 7}]/120 - A71B[{1, 5, 4, 3, 7, 2, 6}]/
      120 + A71B[{1, 5, 6, 2, 4, 3, 7}]/120 + A71B[{1, 5, 6, 3, 4, 2, 7}]/
      120 - A71B[{1, 5, 7, 2, 3, 4, 6}]/120 + A71B[{1, 5, 7, 2, 4, 3, 6}]/
      120 - A71B[{1, 5, 7, 3, 2, 4, 6}]/120 + A71B[{1, 5, 7, 3, 4, 2, 6}]/
      120 - A71B[{1, 5, 7, 4, 2, 3, 6}]/120 - A71B[{1, 5, 7, 4, 3, 2, 6}]/
      120 - A71B[{1, 6, 2, 3, 4, 5, 7}]/120 - A71B[{1, 6, 2, 3, 5, 4, 7}]/
      120 + A71B[{1, 6, 2, 4, 3, 5, 7}]/120 - A71B[{1, 6, 2, 4, 5, 3, 7}]/
      120 + A71B[{1, 6, 2, 5, 3, 4, 7}]/120 - A71B[{1, 6, 2, 5, 4, 3, 7}]/
      120 - A71B[{1, 6, 3, 2, 4, 5, 7}]/120 - A71B[{1, 6, 3, 2, 5, 4, 7}]/
      120 + A71B[{1, 6, 3, 4, 2, 5, 7}]/120 - A71B[{1, 6, 3, 4, 5, 2, 7}]/
      120 + A71B[{1, 6, 3, 5, 2, 4, 7}]/120 - A71B[{1, 6, 3, 5, 4, 2, 7}]/
      120 + A71B[{1, 6, 4, 2, 5, 3, 7}]/120 + A71B[{1, 6, 4, 3, 5, 2, 7}]/
      120 + A71B[{1, 6, 5, 2, 4, 3, 7}]/120 + A71B[{1, 6, 5, 3, 4, 2, 7}]/120
 
A71Brep[8, 3] = A71B[{1, 2, 3, 4, 5, 6, 7}]/120 - A71B[{1, 2, 3, 4, 5, 7, 6}]/
      120 + A71B[{1, 2, 3, 4, 6, 5, 7}]/120 - A71B[{1, 2, 3, 4, 6, 7, 5}]/
      120 + A71B[{1, 2, 3, 4, 7, 5, 6}]/120 + A71B[{1, 2, 3, 4, 7, 6, 5}]/
      120 + A71B[{1, 2, 3, 5, 4, 6, 7}]/120 - A71B[{1, 2, 3, 5, 4, 7, 6}]/
      120 + A71B[{1, 2, 3, 5, 6, 4, 7}]/120 - A71B[{1, 2, 3, 5, 6, 7, 4}]/
      120 + A71B[{1, 2, 3, 5, 7, 4, 6}]/120 + A71B[{1, 2, 3, 5, 7, 6, 4}]/
      120 + A71B[{1, 2, 3, 6, 4, 5, 7}]/120 - A71B[{1, 2, 3, 6, 4, 7, 5}]/
      120 + A71B[{1, 2, 3, 6, 5, 4, 7}]/120 - A71B[{1, 2, 3, 6, 5, 7, 4}]/
      120 + A71B[{1, 2, 3, 6, 7, 4, 5}]/120 + A71B[{1, 2, 3, 6, 7, 5, 4}]/
      120 - A71B[{1, 2, 3, 7, 4, 5, 6}]/120 - A71B[{1, 2, 3, 7, 4, 6, 5}]/
      120 - A71B[{1, 2, 3, 7, 5, 4, 6}]/120 - A71B[{1, 2, 3, 7, 5, 6, 4}]/
      120 - A71B[{1, 2, 3, 7, 6, 4, 5}]/120 - A71B[{1, 2, 3, 7, 6, 5, 4}]/
      120 - A71B[{1, 2, 4, 3, 5, 7, 6}]/120 - A71B[{1, 2, 4, 3, 6, 7, 5}]/
      120 + A71B[{1, 2, 4, 5, 3, 7, 6}]/120 - A71B[{1, 2, 4, 5, 6, 3, 7}]/
      120 + A71B[{1, 2, 4, 5, 6, 7, 3}]/120 - A71B[{1, 2, 4, 5, 7, 6, 3}]/
      120 + A71B[{1, 2, 4, 6, 3, 7, 5}]/120 - A71B[{1, 2, 4, 6, 5, 3, 7}]/
      120 + A71B[{1, 2, 4, 6, 5, 7, 3}]/120 - A71B[{1, 2, 4, 6, 7, 5, 3}]/
      120 - A71B[{1, 2, 4, 7, 3, 5, 6}]/120 - A71B[{1, 2, 4, 7, 3, 6, 5}]/
      120 + A71B[{1, 2, 4, 7, 5, 3, 6}]/120 + A71B[{1, 2, 4, 7, 5, 6, 3}]/
      120 + A71B[{1, 2, 4, 7, 6, 3, 5}]/120 + A71B[{1, 2, 4, 7, 6, 5, 3}]/
      120 - A71B[{1, 2, 5, 3, 4, 7, 6}]/120 - A71B[{1, 2, 5, 3, 6, 7, 4}]/
      120 + A71B[{1, 2, 5, 4, 3, 7, 6}]/120 - A71B[{1, 2, 5, 4, 6, 3, 7}]/
      120 + A71B[{1, 2, 5, 4, 6, 7, 3}]/120 - A71B[{1, 2, 5, 4, 7, 6, 3}]/
      120 + A71B[{1, 2, 5, 6, 3, 7, 4}]/120 - A71B[{1, 2, 5, 6, 4, 3, 7}]/
      120 + A71B[{1, 2, 5, 6, 4, 7, 3}]/120 - A71B[{1, 2, 5, 6, 7, 4, 3}]/
      120 - A71B[{1, 2, 5, 7, 3, 4, 6}]/120 - A71B[{1, 2, 5, 7, 3, 6, 4}]/
      120 + A71B[{1, 2, 5, 7, 4, 3, 6}]/120 + A71B[{1, 2, 5, 7, 4, 6, 3}]/
      120 + A71B[{1, 2, 5, 7, 6, 3, 4}]/120 + A71B[{1, 2, 5, 7, 6, 4, 3}]/
      120 - A71B[{1, 2, 6, 3, 4, 7, 5}]/120 - A71B[{1, 2, 6, 3, 5, 7, 4}]/
      120 + A71B[{1, 2, 6, 4, 3, 7, 5}]/120 - A71B[{1, 2, 6, 4, 5, 3, 7}]/
      120 + A71B[{1, 2, 6, 4, 5, 7, 3}]/120 - A71B[{1, 2, 6, 4, 7, 5, 3}]/
      120 + A71B[{1, 2, 6, 5, 3, 7, 4}]/120 - A71B[{1, 2, 6, 5, 4, 3, 7}]/
      120 + A71B[{1, 2, 6, 5, 4, 7, 3}]/120 - A71B[{1, 2, 6, 5, 7, 4, 3}]/
      120 - A71B[{1, 2, 6, 7, 3, 4, 5}]/120 - A71B[{1, 2, 6, 7, 3, 5, 4}]/
      120 + A71B[{1, 2, 6, 7, 4, 3, 5}]/120 + A71B[{1, 2, 6, 7, 4, 5, 3}]/
      120 + A71B[{1, 2, 6, 7, 5, 3, 4}]/120 + A71B[{1, 2, 6, 7, 5, 4, 3}]/
      120 + A71B[{1, 2, 7, 3, 4, 5, 6}]/120 + A71B[{1, 2, 7, 3, 4, 6, 5}]/
      120 + A71B[{1, 2, 7, 3, 5, 4, 6}]/120 + A71B[{1, 2, 7, 3, 5, 6, 4}]/
      120 + A71B[{1, 2, 7, 3, 6, 4, 5}]/120 + A71B[{1, 2, 7, 3, 6, 5, 4}]/
      120 - A71B[{1, 2, 7, 4, 5, 6, 3}]/120 - A71B[{1, 2, 7, 4, 6, 5, 3}]/
      120 - A71B[{1, 2, 7, 5, 4, 6, 3}]/120 - A71B[{1, 2, 7, 5, 6, 4, 3}]/
      120 - A71B[{1, 2, 7, 6, 4, 5, 3}]/120 - A71B[{1, 2, 7, 6, 5, 4, 3}]/
      120 + A71B[{1, 3, 2, 4, 5, 6, 7}]/120 - A71B[{1, 3, 2, 4, 5, 7, 6}]/
      120 + A71B[{1, 3, 2, 4, 6, 5, 7}]/120 - A71B[{1, 3, 2, 4, 6, 7, 5}]/
      120 + A71B[{1, 3, 2, 4, 7, 5, 6}]/120 + A71B[{1, 3, 2, 4, 7, 6, 5}]/
      120 + A71B[{1, 3, 2, 5, 4, 6, 7}]/120 - A71B[{1, 3, 2, 5, 4, 7, 6}]/
      120 + A71B[{1, 3, 2, 5, 6, 4, 7}]/120 - A71B[{1, 3, 2, 5, 6, 7, 4}]/
      120 + A71B[{1, 3, 2, 5, 7, 4, 6}]/120 + A71B[{1, 3, 2, 5, 7, 6, 4}]/
      120 + A71B[{1, 3, 2, 6, 4, 5, 7}]/120 - A71B[{1, 3, 2, 6, 4, 7, 5}]/
      120 + A71B[{1, 3, 2, 6, 5, 4, 7}]/120 - A71B[{1, 3, 2, 6, 5, 7, 4}]/
      120 + A71B[{1, 3, 2, 6, 7, 4, 5}]/120 + A71B[{1, 3, 2, 6, 7, 5, 4}]/
      120 - A71B[{1, 3, 2, 7, 4, 5, 6}]/120 - A71B[{1, 3, 2, 7, 4, 6, 5}]/
      120 - A71B[{1, 3, 2, 7, 5, 4, 6}]/120 - A71B[{1, 3, 2, 7, 5, 6, 4}]/
      120 - A71B[{1, 3, 2, 7, 6, 4, 5}]/120 - A71B[{1, 3, 2, 7, 6, 5, 4}]/
      120 - A71B[{1, 3, 4, 2, 5, 7, 6}]/120 - A71B[{1, 3, 4, 2, 6, 7, 5}]/
      120 + A71B[{1, 3, 4, 5, 2, 7, 6}]/120 - A71B[{1, 3, 4, 5, 6, 2, 7}]/
      120 + A71B[{1, 3, 4, 6, 2, 7, 5}]/120 - A71B[{1, 3, 4, 6, 5, 2, 7}]/
      120 - A71B[{1, 3, 4, 7, 2, 5, 6}]/120 - A71B[{1, 3, 4, 7, 2, 6, 5}]/
      120 + A71B[{1, 3, 4, 7, 5, 2, 6}]/120 + A71B[{1, 3, 4, 7, 6, 2, 5}]/
      120 - A71B[{1, 3, 5, 2, 4, 7, 6}]/120 - A71B[{1, 3, 5, 2, 6, 7, 4}]/
      120 + A71B[{1, 3, 5, 4, 2, 7, 6}]/120 - A71B[{1, 3, 5, 4, 6, 2, 7}]/
      120 + A71B[{1, 3, 5, 6, 2, 7, 4}]/120 - A71B[{1, 3, 5, 6, 4, 2, 7}]/
      120 - A71B[{1, 3, 5, 7, 2, 4, 6}]/120 - A71B[{1, 3, 5, 7, 2, 6, 4}]/
      120 + A71B[{1, 3, 5, 7, 4, 2, 6}]/120 + A71B[{1, 3, 5, 7, 6, 2, 4}]/
      120 - A71B[{1, 3, 6, 2, 4, 7, 5}]/120 - A71B[{1, 3, 6, 2, 5, 7, 4}]/
      120 + A71B[{1, 3, 6, 4, 2, 7, 5}]/120 - A71B[{1, 3, 6, 4, 5, 2, 7}]/
      120 + A71B[{1, 3, 6, 5, 2, 7, 4}]/120 - A71B[{1, 3, 6, 5, 4, 2, 7}]/
      120 - A71B[{1, 3, 6, 7, 2, 4, 5}]/120 - A71B[{1, 3, 6, 7, 2, 5, 4}]/
      120 + A71B[{1, 3, 6, 7, 4, 2, 5}]/120 + A71B[{1, 3, 6, 7, 5, 2, 4}]/
      120 + A71B[{1, 3, 7, 2, 4, 5, 6}]/120 + A71B[{1, 3, 7, 2, 4, 6, 5}]/
      120 + A71B[{1, 3, 7, 2, 5, 4, 6}]/120 + A71B[{1, 3, 7, 2, 5, 6, 4}]/
      120 + A71B[{1, 3, 7, 2, 6, 4, 5}]/120 + A71B[{1, 3, 7, 2, 6, 5, 4}]/
      120 + A71B[{1, 4, 2, 3, 5, 7, 6}]/120 + A71B[{1, 4, 2, 3, 6, 7, 5}]/
      120 - A71B[{1, 4, 2, 5, 6, 3, 7}]/120 - A71B[{1, 4, 2, 6, 5, 3, 7}]/
      120 + A71B[{1, 4, 2, 7, 3, 5, 6}]/120 + A71B[{1, 4, 2, 7, 3, 6, 5}]/
      120 + A71B[{1, 4, 3, 2, 5, 7, 6}]/120 + A71B[{1, 4, 3, 2, 6, 7, 5}]/
      120 - A71B[{1, 4, 3, 5, 6, 2, 7}]/120 - A71B[{1, 4, 3, 6, 5, 2, 7}]/
      120 + A71B[{1, 4, 3, 7, 2, 5, 6}]/120 + A71B[{1, 4, 3, 7, 2, 6, 5}]/
      120 - A71B[{1, 4, 5, 2, 3, 6, 7}]/120 + A71B[{1, 4, 5, 2, 6, 3, 7}]/
      120 - A71B[{1, 4, 5, 2, 7, 3, 6}]/120 - A71B[{1, 4, 5, 3, 2, 6, 7}]/
      120 + A71B[{1, 4, 5, 3, 6, 2, 7}]/120 - A71B[{1, 4, 5, 3, 7, 2, 6}]/
      120 + A71B[{1, 4, 5, 6, 2, 3, 7}]/120 + A71B[{1, 4, 5, 6, 3, 2, 7}]/
      120 - A71B[{1, 4, 6, 2, 3, 5, 7}]/120 + A71B[{1, 4, 6, 2, 5, 3, 7}]/
      120 - A71B[{1, 4, 6, 2, 7, 3, 5}]/120 - A71B[{1, 4, 6, 3, 2, 5, 7}]/
      120 + A71B[{1, 4, 6, 3, 5, 2, 7}]/120 - A71B[{1, 4, 6, 3, 7, 2, 5}]/
      120 + A71B[{1, 4, 6, 5, 2, 3, 7}]/120 + A71B[{1, 4, 6, 5, 3, 2, 7}]/
      120 - A71B[{1, 4, 7, 5, 2, 3, 6}]/120 - A71B[{1, 4, 7, 5, 3, 2, 6}]/
      120 - A71B[{1, 4, 7, 6, 2, 3, 5}]/120 - A71B[{1, 4, 7, 6, 3, 2, 5}]/
      120 + A71B[{1, 5, 2, 3, 4, 7, 6}]/120 - A71B[{1, 5, 2, 4, 6, 3, 7}]/
      120 - A71B[{1, 5, 2, 6, 4, 3, 7}]/120 + A71B[{1, 5, 2, 7, 3, 4, 6}]/
      120 + A71B[{1, 5, 3, 2, 4, 7, 6}]/120 - A71B[{1, 5, 3, 4, 6, 2, 7}]/
      120 - A71B[{1, 5, 3, 6, 4, 2, 7}]/120 + A71B[{1, 5, 3, 7, 2, 4, 6}]/
      120 - A71B[{1, 5, 4, 2, 3, 6, 7}]/120 + A71B[{1, 5, 4, 2, 6, 3, 7}]/
      120 - A71B[{1, 5, 4, 2, 7, 3, 6}]/120 - A71B[{1, 5, 4, 3, 2, 6, 7}]/
      120 + A71B[{1, 5, 4, 3, 6, 2, 7}]/120 - A71B[{1, 5, 4, 3, 7, 2, 6}]/
      120 + A71B[{1, 5, 4, 6, 2, 3, 7}]/120 + A71B[{1, 5, 4, 6, 3, 2, 7}]/
      120 - A71B[{1, 5, 6, 2, 3, 4, 7}]/120 + A71B[{1, 5, 6, 2, 4, 3, 7}]/
      120 - A71B[{1, 5, 6, 3, 2, 4, 7}]/120 + A71B[{1, 5, 6, 3, 4, 2, 7}]/
      120 + A71B[{1, 5, 6, 4, 2, 3, 7}]/120 + A71B[{1, 5, 6, 4, 3, 2, 7}]/
      120 - A71B[{1, 5, 7, 4, 2, 3, 6}]/120 - A71B[{1, 5, 7, 4, 3, 2, 6}]/
      120 - A71B[{1, 6, 2, 4, 5, 3, 7}]/120 - A71B[{1, 6, 2, 5, 4, 3, 7}]/
      120 - A71B[{1, 6, 3, 4, 5, 2, 7}]/120 - A71B[{1, 6, 3, 5, 4, 2, 7}]/
      120 - A71B[{1, 6, 4, 2, 3, 5, 7}]/120 + A71B[{1, 6, 4, 2, 5, 3, 7}]/
      120 - A71B[{1, 6, 4, 3, 2, 5, 7}]/120 + A71B[{1, 6, 4, 3, 5, 2, 7}]/
      120 + A71B[{1, 6, 4, 5, 2, 3, 7}]/120 + A71B[{1, 6, 4, 5, 3, 2, 7}]/
      120 - A71B[{1, 6, 5, 2, 3, 4, 7}]/120 + A71B[{1, 6, 5, 2, 4, 3, 7}]/
      120 - A71B[{1, 6, 5, 3, 2, 4, 7}]/120 + A71B[{1, 6, 5, 3, 4, 2, 7}]/
      120 + A71B[{1, 6, 5, 4, 2, 3, 7}]/120 + A71B[{1, 6, 5, 4, 3, 2, 7}]/120
 
A71Brep[10, 1] = A71B[{1, 2, 3, 4, 5, 6, 7}]/144 - 
     A71B[{1, 2, 3, 4, 5, 7, 6}]/144 + A71B[{1, 2, 3, 4, 6, 5, 7}]/144 - 
     A71B[{1, 2, 3, 4, 7, 5, 6}]/144 + A71B[{1, 2, 3, 5, 4, 6, 7}]/144 - 
     A71B[{1, 2, 3, 5, 4, 7, 6}]/144 + A71B[{1, 2, 3, 5, 6, 4, 7}]/144 - 
     A71B[{1, 2, 3, 5, 7, 4, 6}]/144 - A71B[{1, 2, 3, 6, 4, 5, 7}]/72 + 
     A71B[{1, 2, 3, 6, 4, 7, 5}]/144 - A71B[{1, 2, 3, 6, 5, 4, 7}]/72 + 
     A71B[{1, 2, 3, 6, 5, 7, 4}]/144 + A71B[{1, 2, 3, 6, 7, 4, 5}]/144 + 
     A71B[{1, 2, 3, 6, 7, 5, 4}]/144 + A71B[{1, 2, 3, 7, 4, 5, 6}]/72 - 
     A71B[{1, 2, 3, 7, 4, 6, 5}]/144 + A71B[{1, 2, 3, 7, 5, 4, 6}]/72 - 
     A71B[{1, 2, 3, 7, 5, 6, 4}]/144 - A71B[{1, 2, 3, 7, 6, 4, 5}]/144 - 
     A71B[{1, 2, 3, 7, 6, 5, 4}]/144 - A71B[{1, 2, 4, 3, 5, 6, 7}]/144 + 
     A71B[{1, 2, 4, 3, 5, 7, 6}]/144 - A71B[{1, 2, 4, 3, 6, 5, 7}]/144 + 
     A71B[{1, 2, 4, 3, 7, 5, 6}]/144 + A71B[{1, 2, 4, 5, 3, 6, 7}]/144 - 
     A71B[{1, 2, 4, 5, 3, 7, 6}]/144 - A71B[{1, 2, 4, 5, 6, 3, 7}]/144 + 
     A71B[{1, 2, 4, 5, 6, 7, 3}]/144 + A71B[{1, 2, 4, 5, 7, 3, 6}]/144 - 
     A71B[{1, 2, 4, 5, 7, 6, 3}]/144 + A71B[{1, 2, 4, 6, 3, 5, 7}]/144 - 
     A71B[{1, 2, 4, 6, 5, 3, 7}]/144 + A71B[{1, 2, 4, 6, 5, 7, 3}]/144 - 
     A71B[{1, 2, 4, 7, 3, 5, 6}]/144 + A71B[{1, 2, 4, 7, 5, 3, 6}]/144 - 
     A71B[{1, 2, 4, 7, 5, 6, 3}]/144 - A71B[{1, 2, 5, 3, 4, 6, 7}]/144 + 
     A71B[{1, 2, 5, 3, 4, 7, 6}]/144 - A71B[{1, 2, 5, 3, 6, 4, 7}]/144 + 
     A71B[{1, 2, 5, 3, 7, 4, 6}]/144 + A71B[{1, 2, 5, 4, 3, 6, 7}]/144 - 
     A71B[{1, 2, 5, 4, 3, 7, 6}]/144 - A71B[{1, 2, 5, 4, 6, 3, 7}]/144 + 
     A71B[{1, 2, 5, 4, 6, 7, 3}]/144 + A71B[{1, 2, 5, 4, 7, 3, 6}]/144 - 
     A71B[{1, 2, 5, 4, 7, 6, 3}]/144 + A71B[{1, 2, 5, 6, 3, 4, 7}]/144 - 
     A71B[{1, 2, 5, 6, 4, 3, 7}]/144 + A71B[{1, 2, 5, 6, 4, 7, 3}]/144 - 
     A71B[{1, 2, 5, 7, 3, 4, 6}]/144 + A71B[{1, 2, 5, 7, 4, 3, 6}]/144 - 
     A71B[{1, 2, 5, 7, 4, 6, 3}]/144 + A71B[{1, 2, 6, 3, 4, 5, 7}]/72 - 
     A71B[{1, 2, 6, 3, 4, 7, 5}]/144 + A71B[{1, 2, 6, 3, 5, 4, 7}]/72 - 
     A71B[{1, 2, 6, 3, 5, 7, 4}]/144 - A71B[{1, 2, 6, 3, 7, 4, 5}]/144 - 
     A71B[{1, 2, 6, 3, 7, 5, 4}]/144 - A71B[{1, 2, 6, 4, 3, 5, 7}]/72 + 
     A71B[{1, 2, 6, 4, 3, 7, 5}]/144 + A71B[{1, 2, 6, 4, 5, 3, 7}]/72 - 
     A71B[{1, 2, 6, 4, 5, 7, 3}]/72 - A71B[{1, 2, 6, 4, 7, 3, 5}]/144 + 
     A71B[{1, 2, 6, 4, 7, 5, 3}]/144 - A71B[{1, 2, 6, 5, 3, 4, 7}]/72 + 
     A71B[{1, 2, 6, 5, 3, 7, 4}]/144 + A71B[{1, 2, 6, 5, 4, 3, 7}]/72 - 
     A71B[{1, 2, 6, 5, 4, 7, 3}]/72 - A71B[{1, 2, 6, 5, 7, 3, 4}]/144 + 
     A71B[{1, 2, 6, 5, 7, 4, 3}]/144 + A71B[{1, 2, 6, 7, 3, 4, 5}]/144 + 
     A71B[{1, 2, 6, 7, 3, 5, 4}]/144 - A71B[{1, 2, 6, 7, 4, 3, 5}]/144 + 
     A71B[{1, 2, 6, 7, 4, 5, 3}]/144 - A71B[{1, 2, 6, 7, 5, 3, 4}]/144 + 
     A71B[{1, 2, 6, 7, 5, 4, 3}]/144 - A71B[{1, 2, 7, 3, 4, 5, 6}]/72 + 
     A71B[{1, 2, 7, 3, 4, 6, 5}]/144 - A71B[{1, 2, 7, 3, 5, 4, 6}]/72 + 
     A71B[{1, 2, 7, 3, 5, 6, 4}]/144 + A71B[{1, 2, 7, 3, 6, 4, 5}]/144 + 
     A71B[{1, 2, 7, 3, 6, 5, 4}]/144 + A71B[{1, 2, 7, 4, 3, 5, 6}]/72 - 
     A71B[{1, 2, 7, 4, 3, 6, 5}]/144 - A71B[{1, 2, 7, 4, 5, 3, 6}]/72 + 
     A71B[{1, 2, 7, 4, 5, 6, 3}]/72 + A71B[{1, 2, 7, 4, 6, 3, 5}]/144 - 
     A71B[{1, 2, 7, 4, 6, 5, 3}]/144 + A71B[{1, 2, 7, 5, 3, 4, 6}]/72 - 
     A71B[{1, 2, 7, 5, 3, 6, 4}]/144 - A71B[{1, 2, 7, 5, 4, 3, 6}]/72 + 
     A71B[{1, 2, 7, 5, 4, 6, 3}]/72 + A71B[{1, 2, 7, 5, 6, 3, 4}]/144 - 
     A71B[{1, 2, 7, 5, 6, 4, 3}]/144 - A71B[{1, 2, 7, 6, 3, 4, 5}]/144 - 
     A71B[{1, 2, 7, 6, 3, 5, 4}]/144 + A71B[{1, 2, 7, 6, 4, 3, 5}]/144 - 
     A71B[{1, 2, 7, 6, 4, 5, 3}]/144 + A71B[{1, 2, 7, 6, 5, 3, 4}]/144 - 
     A71B[{1, 2, 7, 6, 5, 4, 3}]/144 + A71B[{1, 3, 2, 4, 5, 6, 7}]/144 - 
     A71B[{1, 3, 2, 4, 5, 7, 6}]/144 + A71B[{1, 3, 2, 4, 6, 5, 7}]/144 - 
     A71B[{1, 3, 2, 4, 7, 5, 6}]/144 + A71B[{1, 3, 2, 5, 4, 6, 7}]/144 - 
     A71B[{1, 3, 2, 5, 4, 7, 6}]/144 + A71B[{1, 3, 2, 5, 6, 4, 7}]/144 - 
     A71B[{1, 3, 2, 5, 7, 4, 6}]/144 - A71B[{1, 3, 2, 6, 4, 5, 7}]/72 + 
     A71B[{1, 3, 2, 6, 4, 7, 5}]/144 - A71B[{1, 3, 2, 6, 5, 4, 7}]/72 + 
     A71B[{1, 3, 2, 6, 5, 7, 4}]/144 + A71B[{1, 3, 2, 6, 7, 4, 5}]/144 + 
     A71B[{1, 3, 2, 6, 7, 5, 4}]/144 + A71B[{1, 3, 2, 7, 4, 5, 6}]/72 - 
     A71B[{1, 3, 2, 7, 4, 6, 5}]/144 + A71B[{1, 3, 2, 7, 5, 4, 6}]/72 - 
     A71B[{1, 3, 2, 7, 5, 6, 4}]/144 - A71B[{1, 3, 2, 7, 6, 4, 5}]/144 - 
     A71B[{1, 3, 2, 7, 6, 5, 4}]/144 - A71B[{1, 3, 4, 2, 5, 6, 7}]/144 + 
     A71B[{1, 3, 4, 2, 5, 7, 6}]/144 - A71B[{1, 3, 4, 2, 6, 5, 7}]/144 + 
     A71B[{1, 3, 4, 2, 7, 5, 6}]/144 + A71B[{1, 3, 4, 5, 2, 6, 7}]/144 - 
     A71B[{1, 3, 4, 5, 2, 7, 6}]/144 - A71B[{1, 3, 4, 5, 6, 2, 7}]/144 + 
     A71B[{1, 3, 4, 5, 7, 2, 6}]/144 + A71B[{1, 3, 4, 6, 2, 5, 7}]/144 - 
     A71B[{1, 3, 4, 6, 5, 2, 7}]/144 - A71B[{1, 3, 4, 7, 2, 5, 6}]/144 + 
     A71B[{1, 3, 4, 7, 5, 2, 6}]/144 - A71B[{1, 3, 5, 2, 4, 6, 7}]/144 + 
     A71B[{1, 3, 5, 2, 4, 7, 6}]/144 - A71B[{1, 3, 5, 2, 6, 4, 7}]/144 + 
     A71B[{1, 3, 5, 2, 7, 4, 6}]/144 + A71B[{1, 3, 5, 4, 2, 6, 7}]/144 - 
     A71B[{1, 3, 5, 4, 2, 7, 6}]/144 - A71B[{1, 3, 5, 4, 6, 2, 7}]/144 + 
     A71B[{1, 3, 5, 4, 7, 2, 6}]/144 + A71B[{1, 3, 5, 6, 2, 4, 7}]/144 - 
     A71B[{1, 3, 5, 6, 4, 2, 7}]/144 - A71B[{1, 3, 5, 7, 2, 4, 6}]/144 + 
     A71B[{1, 3, 5, 7, 4, 2, 6}]/144 + A71B[{1, 3, 6, 2, 4, 5, 7}]/72 - 
     A71B[{1, 3, 6, 2, 4, 7, 5}]/144 + A71B[{1, 3, 6, 2, 5, 4, 7}]/72 - 
     A71B[{1, 3, 6, 2, 5, 7, 4}]/144 - A71B[{1, 3, 6, 2, 7, 4, 5}]/144 - 
     A71B[{1, 3, 6, 2, 7, 5, 4}]/144 - A71B[{1, 3, 6, 4, 2, 5, 7}]/72 + 
     A71B[{1, 3, 6, 4, 2, 7, 5}]/144 + A71B[{1, 3, 6, 4, 5, 2, 7}]/72 - 
     A71B[{1, 3, 6, 4, 7, 2, 5}]/144 - A71B[{1, 3, 6, 5, 2, 4, 7}]/72 + 
     A71B[{1, 3, 6, 5, 2, 7, 4}]/144 + A71B[{1, 3, 6, 5, 4, 2, 7}]/72 - 
     A71B[{1, 3, 6, 5, 7, 2, 4}]/144 + A71B[{1, 3, 6, 7, 2, 4, 5}]/144 + 
     A71B[{1, 3, 6, 7, 2, 5, 4}]/144 - A71B[{1, 3, 6, 7, 4, 2, 5}]/144 - 
     A71B[{1, 3, 6, 7, 5, 2, 4}]/144 - A71B[{1, 3, 7, 2, 4, 5, 6}]/72 + 
     A71B[{1, 3, 7, 2, 4, 6, 5}]/144 - A71B[{1, 3, 7, 2, 5, 4, 6}]/72 + 
     A71B[{1, 3, 7, 2, 5, 6, 4}]/144 + A71B[{1, 3, 7, 2, 6, 4, 5}]/144 + 
     A71B[{1, 3, 7, 2, 6, 5, 4}]/144 + A71B[{1, 3, 7, 4, 2, 5, 6}]/72 - 
     A71B[{1, 3, 7, 4, 2, 6, 5}]/144 - A71B[{1, 3, 7, 4, 5, 2, 6}]/72 + 
     A71B[{1, 3, 7, 4, 6, 2, 5}]/144 + A71B[{1, 3, 7, 5, 2, 4, 6}]/72 - 
     A71B[{1, 3, 7, 5, 2, 6, 4}]/144 - A71B[{1, 3, 7, 5, 4, 2, 6}]/72 + 
     A71B[{1, 3, 7, 5, 6, 2, 4}]/144 - A71B[{1, 3, 7, 6, 2, 4, 5}]/144 - 
     A71B[{1, 3, 7, 6, 2, 5, 4}]/144 + A71B[{1, 3, 7, 6, 4, 2, 5}]/144 + 
     A71B[{1, 3, 7, 6, 5, 2, 4}]/144 - A71B[{1, 4, 2, 3, 6, 5, 7}]/144 - 
     A71B[{1, 4, 2, 3, 6, 7, 5}]/144 + A71B[{1, 4, 2, 3, 7, 5, 6}]/144 + 
     A71B[{1, 4, 2, 3, 7, 6, 5}]/144 - A71B[{1, 4, 2, 5, 3, 6, 7}]/72 + 
     A71B[{1, 4, 2, 5, 3, 7, 6}]/72 + A71B[{1, 4, 2, 6, 3, 5, 7}]/72 + 
     A71B[{1, 4, 2, 6, 5, 3, 7}]/72 - A71B[{1, 4, 2, 6, 7, 3, 5}]/72 - 
     A71B[{1, 4, 2, 7, 3, 5, 6}]/72 - A71B[{1, 4, 2, 7, 5, 3, 6}]/72 + 
     A71B[{1, 4, 2, 7, 6, 3, 5}]/72 - A71B[{1, 4, 3, 2, 6, 5, 7}]/144 - 
     A71B[{1, 4, 3, 2, 6, 7, 5}]/144 + A71B[{1, 4, 3, 2, 7, 5, 6}]/144 + 
     A71B[{1, 4, 3, 2, 7, 6, 5}]/144 - A71B[{1, 4, 3, 5, 2, 6, 7}]/72 + 
     A71B[{1, 4, 3, 5, 2, 7, 6}]/72 + A71B[{1, 4, 3, 6, 2, 5, 7}]/72 + 
     A71B[{1, 4, 3, 6, 5, 2, 7}]/72 - A71B[{1, 4, 3, 6, 7, 2, 5}]/72 - 
     A71B[{1, 4, 3, 7, 2, 5, 6}]/72 - A71B[{1, 4, 3, 7, 5, 2, 6}]/72 + 
     A71B[{1, 4, 3, 7, 6, 2, 5}]/72 + A71B[{1, 4, 5, 2, 3, 6, 7}]/144 - 
     A71B[{1, 4, 5, 2, 3, 7, 6}]/144 + A71B[{1, 4, 5, 2, 6, 3, 7}]/72 - 
     A71B[{1, 4, 5, 2, 7, 3, 6}]/72 + A71B[{1, 4, 5, 3, 2, 6, 7}]/144 - 
     A71B[{1, 4, 5, 3, 2, 7, 6}]/144 + A71B[{1, 4, 5, 3, 6, 2, 7}]/72 - 
     A71B[{1, 4, 5, 3, 7, 2, 6}]/72 - A71B[{1, 4, 5, 6, 2, 3, 7}]/72 - 
     A71B[{1, 4, 5, 6, 3, 2, 7}]/72 + A71B[{1, 4, 5, 7, 2, 3, 6}]/72 + 
     A71B[{1, 4, 5, 7, 3, 2, 6}]/72 - A71B[{1, 4, 6, 2, 3, 5, 7}]/144 + 
     A71B[{1, 4, 6, 2, 3, 7, 5}]/72 - A71B[{1, 4, 6, 2, 5, 3, 7}]/72 - 
     A71B[{1, 4, 6, 3, 2, 5, 7}]/144 + A71B[{1, 4, 6, 3, 2, 7, 5}]/72 - 
     A71B[{1, 4, 6, 3, 5, 2, 7}]/72 + A71B[{1, 4, 6, 5, 2, 3, 7}]/144 + 
     A71B[{1, 4, 6, 5, 3, 2, 7}]/144 - A71B[{1, 4, 6, 7, 2, 3, 5}]/144 - 
     A71B[{1, 4, 6, 7, 3, 2, 5}]/144 + A71B[{1, 4, 7, 2, 3, 5, 6}]/144 - 
     A71B[{1, 4, 7, 2, 3, 6, 5}]/72 + A71B[{1, 4, 7, 2, 5, 3, 6}]/72 + 
     A71B[{1, 4, 7, 3, 2, 5, 6}]/144 - A71B[{1, 4, 7, 3, 2, 6, 5}]/72 + 
     A71B[{1, 4, 7, 3, 5, 2, 6}]/72 - A71B[{1, 4, 7, 5, 2, 3, 6}]/144 - 
     A71B[{1, 4, 7, 5, 3, 2, 6}]/144 + A71B[{1, 4, 7, 6, 2, 3, 5}]/144 + 
     A71B[{1, 4, 7, 6, 3, 2, 5}]/144 - A71B[{1, 5, 2, 3, 6, 4, 7}]/144 + 
     A71B[{1, 5, 2, 3, 7, 4, 6}]/144 - A71B[{1, 5, 2, 4, 3, 6, 7}]/72 + 
     A71B[{1, 5, 2, 4, 3, 7, 6}]/72 + A71B[{1, 5, 2, 6, 3, 4, 7}]/72 + 
     A71B[{1, 5, 2, 6, 4, 3, 7}]/72 - A71B[{1, 5, 2, 7, 3, 4, 6}]/72 - 
     A71B[{1, 5, 2, 7, 4, 3, 6}]/72 - A71B[{1, 5, 3, 2, 6, 4, 7}]/144 + 
     A71B[{1, 5, 3, 2, 7, 4, 6}]/144 - A71B[{1, 5, 3, 4, 2, 6, 7}]/72 + 
     A71B[{1, 5, 3, 4, 2, 7, 6}]/72 + A71B[{1, 5, 3, 6, 2, 4, 7}]/72 + 
     A71B[{1, 5, 3, 6, 4, 2, 7}]/72 - A71B[{1, 5, 3, 7, 2, 4, 6}]/72 - 
     A71B[{1, 5, 3, 7, 4, 2, 6}]/72 + A71B[{1, 5, 4, 2, 3, 6, 7}]/144 - 
     A71B[{1, 5, 4, 2, 3, 7, 6}]/144 + A71B[{1, 5, 4, 2, 6, 3, 7}]/72 - 
     A71B[{1, 5, 4, 2, 7, 3, 6}]/72 + A71B[{1, 5, 4, 3, 2, 6, 7}]/144 - 
     A71B[{1, 5, 4, 3, 2, 7, 6}]/144 + A71B[{1, 5, 4, 3, 6, 2, 7}]/72 - 
     A71B[{1, 5, 4, 3, 7, 2, 6}]/72 - A71B[{1, 5, 4, 6, 2, 3, 7}]/72 - 
     A71B[{1, 5, 4, 6, 3, 2, 7}]/72 + A71B[{1, 5, 4, 7, 2, 3, 6}]/72 + 
     A71B[{1, 5, 4, 7, 3, 2, 6}]/72 - A71B[{1, 5, 6, 2, 3, 4, 7}]/144 - 
     A71B[{1, 5, 6, 2, 4, 3, 7}]/72 - A71B[{1, 5, 6, 3, 2, 4, 7}]/144 - 
     A71B[{1, 5, 6, 3, 4, 2, 7}]/72 + A71B[{1, 5, 6, 4, 2, 3, 7}]/144 + 
     A71B[{1, 5, 6, 4, 3, 2, 7}]/144 + A71B[{1, 5, 7, 2, 3, 4, 6}]/144 + 
     A71B[{1, 5, 7, 2, 4, 3, 6}]/72 + A71B[{1, 5, 7, 3, 2, 4, 6}]/144 + 
     A71B[{1, 5, 7, 3, 4, 2, 6}]/72 - A71B[{1, 5, 7, 4, 2, 3, 6}]/144 - 
     A71B[{1, 5, 7, 4, 3, 2, 6}]/144 + A71B[{1, 6, 2, 3, 4, 5, 7}]/144 + 
     A71B[{1, 6, 2, 3, 5, 4, 7}]/144 - A71B[{1, 6, 2, 4, 5, 3, 7}]/72 - 
     A71B[{1, 6, 2, 5, 4, 3, 7}]/72 + A71B[{1, 6, 3, 2, 4, 5, 7}]/144 + 
     A71B[{1, 6, 3, 2, 5, 4, 7}]/144 - A71B[{1, 6, 3, 4, 5, 2, 7}]/72 - 
     A71B[{1, 6, 3, 5, 4, 2, 7}]/72 + A71B[{1, 6, 4, 5, 2, 3, 7}]/144 + 
     A71B[{1, 6, 4, 5, 3, 2, 7}]/144 + A71B[{1, 6, 5, 4, 2, 3, 7}]/144 + 
     A71B[{1, 6, 5, 4, 3, 2, 7}]/144
 
A71Brep[10, 2] = -1/144*A71B[{1, 2, 4, 3, 5, 6, 7}] + 
     A71B[{1, 2, 4, 3, 5, 7, 6}]/144 + A71B[{1, 2, 4, 3, 6, 7, 5}]/144 - 
     A71B[{1, 2, 4, 3, 7, 6, 5}]/144 + A71B[{1, 2, 4, 5, 3, 6, 7}]/144 - 
     A71B[{1, 2, 4, 5, 3, 7, 6}]/144 + A71B[{1, 2, 4, 5, 6, 3, 7}]/144 - 
     A71B[{1, 2, 4, 5, 7, 3, 6}]/144 + A71B[{1, 2, 4, 6, 3, 5, 7}]/144 - 
     A71B[{1, 2, 4, 6, 5, 3, 7}]/72 + A71B[{1, 2, 4, 6, 7, 3, 5}]/144 - 
     A71B[{1, 2, 4, 7, 3, 5, 6}]/144 + A71B[{1, 2, 4, 7, 5, 3, 6}]/72 - 
     A71B[{1, 2, 4, 7, 6, 3, 5}]/144 - A71B[{1, 2, 5, 3, 4, 6, 7}]/144 + 
     A71B[{1, 2, 5, 3, 4, 7, 6}]/144 + A71B[{1, 2, 5, 3, 6, 7, 4}]/144 - 
     A71B[{1, 2, 5, 3, 7, 6, 4}]/144 + A71B[{1, 2, 5, 4, 3, 6, 7}]/144 - 
     A71B[{1, 2, 5, 4, 3, 7, 6}]/144 + A71B[{1, 2, 5, 4, 6, 3, 7}]/144 - 
     A71B[{1, 2, 5, 4, 7, 3, 6}]/144 + A71B[{1, 2, 5, 6, 3, 4, 7}]/144 - 
     A71B[{1, 2, 5, 6, 4, 3, 7}]/72 + A71B[{1, 2, 5, 6, 7, 3, 4}]/144 - 
     A71B[{1, 2, 5, 7, 3, 4, 6}]/144 + A71B[{1, 2, 5, 7, 4, 3, 6}]/72 - 
     A71B[{1, 2, 5, 7, 6, 3, 4}]/144 + A71B[{1, 2, 6, 3, 4, 5, 7}]/144 - 
     A71B[{1, 2, 6, 3, 4, 7, 5}]/72 + A71B[{1, 2, 6, 3, 5, 4, 7}]/144 - 
     A71B[{1, 2, 6, 3, 5, 7, 4}]/72 + A71B[{1, 2, 6, 3, 7, 4, 5}]/144 + 
     A71B[{1, 2, 6, 3, 7, 5, 4}]/144 - A71B[{1, 2, 6, 4, 3, 5, 7}]/72 + 
     A71B[{1, 2, 6, 4, 3, 7, 5}]/144 + A71B[{1, 2, 6, 4, 5, 3, 7}]/144 - 
     A71B[{1, 2, 6, 5, 3, 4, 7}]/72 + A71B[{1, 2, 6, 5, 3, 7, 4}]/144 + 
     A71B[{1, 2, 6, 5, 4, 3, 7}]/144 + A71B[{1, 2, 6, 7, 3, 4, 5}]/144 + 
     A71B[{1, 2, 6, 7, 3, 5, 4}]/144 - A71B[{1, 2, 6, 7, 4, 3, 5}]/144 - 
     A71B[{1, 2, 6, 7, 5, 3, 4}]/144 - A71B[{1, 2, 7, 3, 4, 5, 6}]/144 + 
     A71B[{1, 2, 7, 3, 4, 6, 5}]/72 - A71B[{1, 2, 7, 3, 5, 4, 6}]/144 + 
     A71B[{1, 2, 7, 3, 5, 6, 4}]/72 - A71B[{1, 2, 7, 3, 6, 4, 5}]/144 - 
     A71B[{1, 2, 7, 3, 6, 5, 4}]/144 + A71B[{1, 2, 7, 4, 3, 5, 6}]/72 - 
     A71B[{1, 2, 7, 4, 3, 6, 5}]/144 - A71B[{1, 2, 7, 4, 5, 3, 6}]/144 + 
     A71B[{1, 2, 7, 5, 3, 4, 6}]/72 - A71B[{1, 2, 7, 5, 3, 6, 4}]/144 - 
     A71B[{1, 2, 7, 5, 4, 3, 6}]/144 - A71B[{1, 2, 7, 6, 3, 4, 5}]/144 - 
     A71B[{1, 2, 7, 6, 3, 5, 4}]/144 + A71B[{1, 2, 7, 6, 4, 3, 5}]/144 + 
     A71B[{1, 2, 7, 6, 5, 3, 4}]/144 - A71B[{1, 3, 4, 2, 5, 6, 7}]/144 + 
     A71B[{1, 3, 4, 2, 5, 7, 6}]/144 + A71B[{1, 3, 4, 2, 6, 7, 5}]/144 - 
     A71B[{1, 3, 4, 2, 7, 6, 5}]/144 + A71B[{1, 3, 4, 5, 2, 6, 7}]/144 - 
     A71B[{1, 3, 4, 5, 2, 7, 6}]/144 + A71B[{1, 3, 4, 5, 6, 2, 7}]/144 - 
     A71B[{1, 3, 4, 5, 7, 2, 6}]/144 + A71B[{1, 3, 4, 6, 2, 5, 7}]/144 - 
     A71B[{1, 3, 4, 6, 5, 2, 7}]/72 + A71B[{1, 3, 4, 6, 7, 2, 5}]/144 - 
     A71B[{1, 3, 4, 7, 2, 5, 6}]/144 + A71B[{1, 3, 4, 7, 5, 2, 6}]/72 - 
     A71B[{1, 3, 4, 7, 6, 2, 5}]/144 - A71B[{1, 3, 5, 2, 4, 6, 7}]/144 + 
     A71B[{1, 3, 5, 2, 4, 7, 6}]/144 + A71B[{1, 3, 5, 2, 6, 7, 4}]/144 - 
     A71B[{1, 3, 5, 2, 7, 6, 4}]/144 + A71B[{1, 3, 5, 4, 2, 6, 7}]/144 - 
     A71B[{1, 3, 5, 4, 2, 7, 6}]/144 + A71B[{1, 3, 5, 4, 6, 2, 7}]/144 - 
     A71B[{1, 3, 5, 4, 7, 2, 6}]/144 + A71B[{1, 3, 5, 6, 2, 4, 7}]/144 - 
     A71B[{1, 3, 5, 6, 4, 2, 7}]/72 + A71B[{1, 3, 5, 6, 7, 2, 4}]/144 - 
     A71B[{1, 3, 5, 7, 2, 4, 6}]/144 + A71B[{1, 3, 5, 7, 4, 2, 6}]/72 - 
     A71B[{1, 3, 5, 7, 6, 2, 4}]/144 + A71B[{1, 3, 6, 2, 4, 5, 7}]/144 - 
     A71B[{1, 3, 6, 2, 4, 7, 5}]/72 + A71B[{1, 3, 6, 2, 5, 4, 7}]/144 - 
     A71B[{1, 3, 6, 2, 5, 7, 4}]/72 + A71B[{1, 3, 6, 2, 7, 4, 5}]/144 + 
     A71B[{1, 3, 6, 2, 7, 5, 4}]/144 - A71B[{1, 3, 6, 4, 2, 5, 7}]/72 + 
     A71B[{1, 3, 6, 4, 2, 7, 5}]/144 + A71B[{1, 3, 6, 4, 5, 2, 7}]/144 - 
     A71B[{1, 3, 6, 5, 2, 4, 7}]/72 + A71B[{1, 3, 6, 5, 2, 7, 4}]/144 + 
     A71B[{1, 3, 6, 5, 4, 2, 7}]/144 + A71B[{1, 3, 6, 7, 2, 4, 5}]/144 + 
     A71B[{1, 3, 6, 7, 2, 5, 4}]/144 - A71B[{1, 3, 6, 7, 4, 2, 5}]/144 - 
     A71B[{1, 3, 6, 7, 5, 2, 4}]/144 - A71B[{1, 3, 7, 2, 4, 5, 6}]/144 + 
     A71B[{1, 3, 7, 2, 4, 6, 5}]/72 - A71B[{1, 3, 7, 2, 5, 4, 6}]/144 + 
     A71B[{1, 3, 7, 2, 5, 6, 4}]/72 - A71B[{1, 3, 7, 2, 6, 4, 5}]/144 - 
     A71B[{1, 3, 7, 2, 6, 5, 4}]/144 + A71B[{1, 3, 7, 4, 2, 5, 6}]/72 - 
     A71B[{1, 3, 7, 4, 2, 6, 5}]/144 - A71B[{1, 3, 7, 4, 5, 2, 6}]/144 + 
     A71B[{1, 3, 7, 5, 2, 4, 6}]/72 - A71B[{1, 3, 7, 5, 2, 6, 4}]/144 - 
     A71B[{1, 3, 7, 5, 4, 2, 6}]/144 - A71B[{1, 3, 7, 6, 2, 4, 5}]/144 - 
     A71B[{1, 3, 7, 6, 2, 5, 4}]/144 + A71B[{1, 3, 7, 6, 4, 2, 5}]/144 + 
     A71B[{1, 3, 7, 6, 5, 2, 4}]/144 + A71B[{1, 4, 2, 3, 5, 6, 7}]/144 - 
     A71B[{1, 4, 2, 3, 5, 7, 6}]/144 - A71B[{1, 4, 2, 3, 6, 7, 5}]/144 + 
     A71B[{1, 4, 2, 3, 7, 6, 5}]/144 - A71B[{1, 4, 2, 5, 3, 6, 7}]/72 + 
     A71B[{1, 4, 2, 5, 3, 7, 6}]/72 - A71B[{1, 4, 2, 5, 6, 3, 7}]/144 + 
     A71B[{1, 4, 2, 5, 7, 3, 6}]/144 + A71B[{1, 4, 2, 6, 3, 5, 7}]/144 - 
     A71B[{1, 4, 2, 6, 3, 7, 5}]/144 + A71B[{1, 4, 2, 6, 5, 3, 7}]/144 - 
     A71B[{1, 4, 2, 6, 7, 3, 5}]/72 - A71B[{1, 4, 2, 7, 3, 5, 6}]/144 + 
     A71B[{1, 4, 2, 7, 3, 6, 5}]/144 - A71B[{1, 4, 2, 7, 5, 3, 6}]/144 + 
     A71B[{1, 4, 2, 7, 6, 3, 5}]/72 + A71B[{1, 4, 3, 2, 5, 6, 7}]/144 - 
     A71B[{1, 4, 3, 2, 5, 7, 6}]/144 - A71B[{1, 4, 3, 2, 6, 7, 5}]/144 + 
     A71B[{1, 4, 3, 2, 7, 6, 5}]/144 - A71B[{1, 4, 3, 5, 2, 6, 7}]/72 + 
     A71B[{1, 4, 3, 5, 2, 7, 6}]/72 - A71B[{1, 4, 3, 5, 6, 2, 7}]/144 + 
     A71B[{1, 4, 3, 5, 7, 2, 6}]/144 + A71B[{1, 4, 3, 6, 2, 5, 7}]/144 - 
     A71B[{1, 4, 3, 6, 2, 7, 5}]/144 + A71B[{1, 4, 3, 6, 5, 2, 7}]/144 - 
     A71B[{1, 4, 3, 6, 7, 2, 5}]/72 - A71B[{1, 4, 3, 7, 2, 5, 6}]/144 + 
     A71B[{1, 4, 3, 7, 2, 6, 5}]/144 - A71B[{1, 4, 3, 7, 5, 2, 6}]/144 + 
     A71B[{1, 4, 3, 7, 6, 2, 5}]/72 + A71B[{1, 4, 5, 2, 3, 6, 7}]/144 - 
     A71B[{1, 4, 5, 2, 3, 7, 6}]/144 + A71B[{1, 4, 5, 3, 2, 6, 7}]/144 - 
     A71B[{1, 4, 5, 3, 2, 7, 6}]/144 - A71B[{1, 4, 5, 6, 2, 3, 7}]/144 - 
     A71B[{1, 4, 5, 6, 3, 2, 7}]/144 + A71B[{1, 4, 5, 7, 2, 3, 6}]/144 + 
     A71B[{1, 4, 5, 7, 3, 2, 6}]/144 - A71B[{1, 4, 6, 2, 3, 5, 7}]/144 + 
     A71B[{1, 4, 6, 2, 3, 7, 5}]/72 - A71B[{1, 4, 6, 2, 5, 3, 7}]/144 - 
     A71B[{1, 4, 6, 2, 7, 3, 5}]/144 - A71B[{1, 4, 6, 3, 2, 5, 7}]/144 + 
     A71B[{1, 4, 6, 3, 2, 7, 5}]/72 - A71B[{1, 4, 6, 3, 5, 2, 7}]/144 - 
     A71B[{1, 4, 6, 3, 7, 2, 5}]/144 + A71B[{1, 4, 6, 5, 2, 3, 7}]/72 + 
     A71B[{1, 4, 6, 5, 3, 2, 7}]/72 - A71B[{1, 4, 6, 7, 2, 3, 5}]/144 - 
     A71B[{1, 4, 6, 7, 3, 2, 5}]/144 + A71B[{1, 4, 7, 2, 3, 5, 6}]/144 - 
     A71B[{1, 4, 7, 2, 3, 6, 5}]/72 + A71B[{1, 4, 7, 2, 5, 3, 6}]/144 + 
     A71B[{1, 4, 7, 2, 6, 3, 5}]/144 + A71B[{1, 4, 7, 3, 2, 5, 6}]/144 - 
     A71B[{1, 4, 7, 3, 2, 6, 5}]/72 + A71B[{1, 4, 7, 3, 5, 2, 6}]/144 + 
     A71B[{1, 4, 7, 3, 6, 2, 5}]/144 - A71B[{1, 4, 7, 5, 2, 3, 6}]/72 - 
     A71B[{1, 4, 7, 5, 3, 2, 6}]/72 + A71B[{1, 4, 7, 6, 2, 3, 5}]/144 + 
     A71B[{1, 4, 7, 6, 3, 2, 5}]/144 + A71B[{1, 5, 2, 3, 4, 6, 7}]/144 - 
     A71B[{1, 5, 2, 3, 4, 7, 6}]/144 - A71B[{1, 5, 2, 4, 3, 6, 7}]/72 + 
     A71B[{1, 5, 2, 4, 3, 7, 6}]/72 - A71B[{1, 5, 2, 4, 6, 3, 7}]/144 + 
     A71B[{1, 5, 2, 4, 7, 3, 6}]/144 + A71B[{1, 5, 2, 6, 3, 4, 7}]/144 + 
     A71B[{1, 5, 2, 6, 4, 3, 7}]/144 - A71B[{1, 5, 2, 7, 3, 4, 6}]/144 - 
     A71B[{1, 5, 2, 7, 4, 3, 6}]/144 + A71B[{1, 5, 3, 2, 4, 6, 7}]/144 - 
     A71B[{1, 5, 3, 2, 4, 7, 6}]/144 - A71B[{1, 5, 3, 4, 2, 6, 7}]/72 + 
     A71B[{1, 5, 3, 4, 2, 7, 6}]/72 - A71B[{1, 5, 3, 4, 6, 2, 7}]/144 + 
     A71B[{1, 5, 3, 4, 7, 2, 6}]/144 + A71B[{1, 5, 3, 6, 2, 4, 7}]/144 + 
     A71B[{1, 5, 3, 6, 4, 2, 7}]/144 - A71B[{1, 5, 3, 7, 2, 4, 6}]/144 - 
     A71B[{1, 5, 3, 7, 4, 2, 6}]/144 + A71B[{1, 5, 4, 2, 3, 6, 7}]/144 - 
     A71B[{1, 5, 4, 2, 3, 7, 6}]/144 + A71B[{1, 5, 4, 3, 2, 6, 7}]/144 - 
     A71B[{1, 5, 4, 3, 2, 7, 6}]/144 - A71B[{1, 5, 4, 6, 2, 3, 7}]/144 - 
     A71B[{1, 5, 4, 6, 3, 2, 7}]/144 + A71B[{1, 5, 4, 7, 2, 3, 6}]/144 + 
     A71B[{1, 5, 4, 7, 3, 2, 6}]/144 - A71B[{1, 5, 6, 2, 3, 4, 7}]/144 - 
     A71B[{1, 5, 6, 2, 4, 3, 7}]/144 - A71B[{1, 5, 6, 3, 2, 4, 7}]/144 - 
     A71B[{1, 5, 6, 3, 4, 2, 7}]/144 + A71B[{1, 5, 6, 4, 2, 3, 7}]/72 + 
     A71B[{1, 5, 6, 4, 3, 2, 7}]/72 + A71B[{1, 5, 7, 2, 3, 4, 6}]/144 + 
     A71B[{1, 5, 7, 2, 4, 3, 6}]/144 + A71B[{1, 5, 7, 3, 2, 4, 6}]/144 + 
     A71B[{1, 5, 7, 3, 4, 2, 6}]/144 - A71B[{1, 5, 7, 4, 2, 3, 6}]/72 - 
     A71B[{1, 5, 7, 4, 3, 2, 6}]/72 - A71B[{1, 6, 2, 3, 4, 5, 7}]/144 - 
     A71B[{1, 6, 2, 3, 5, 4, 7}]/144 + A71B[{1, 6, 2, 4, 3, 5, 7}]/144 + 
     A71B[{1, 6, 2, 5, 3, 4, 7}]/144 - A71B[{1, 6, 3, 2, 4, 5, 7}]/144 - 
     A71B[{1, 6, 3, 2, 5, 4, 7}]/144 + A71B[{1, 6, 3, 4, 2, 5, 7}]/144 + 
     A71B[{1, 6, 3, 5, 2, 4, 7}]/144 + A71B[{1, 6, 4, 2, 5, 3, 7}]/144 + 
     A71B[{1, 6, 4, 3, 5, 2, 7}]/144 - A71B[{1, 6, 4, 5, 2, 3, 7}]/144 - 
     A71B[{1, 6, 4, 5, 3, 2, 7}]/144 + A71B[{1, 6, 5, 2, 4, 3, 7}]/144 + 
     A71B[{1, 6, 5, 3, 4, 2, 7}]/144 - A71B[{1, 6, 5, 4, 2, 3, 7}]/144 - 
     A71B[{1, 6, 5, 4, 3, 2, 7}]/144
 
A71Brep[10, 3] = -1/72*A71B[{1, 2, 3, 4, 6, 5, 7}] + 
     A71B[{1, 2, 3, 4, 6, 7, 5}]/72 + A71B[{1, 2, 3, 4, 7, 5, 6}]/72 - 
     A71B[{1, 2, 3, 4, 7, 6, 5}]/72 - A71B[{1, 2, 3, 5, 6, 4, 7}]/72 + 
     A71B[{1, 2, 3, 5, 6, 7, 4}]/72 + A71B[{1, 2, 3, 5, 7, 4, 6}]/72 - 
     A71B[{1, 2, 3, 5, 7, 6, 4}]/72 + A71B[{1, 2, 3, 6, 4, 5, 7}]/72 - 
     A71B[{1, 2, 3, 6, 4, 7, 5}]/72 + A71B[{1, 2, 3, 6, 5, 4, 7}]/72 - 
     A71B[{1, 2, 3, 6, 5, 7, 4}]/72 - A71B[{1, 2, 3, 7, 4, 5, 6}]/72 + 
     A71B[{1, 2, 3, 7, 4, 6, 5}]/72 - A71B[{1, 2, 3, 7, 5, 4, 6}]/72 + 
     A71B[{1, 2, 3, 7, 5, 6, 4}]/72 - A71B[{1, 2, 4, 3, 5, 6, 7}]/144 + 
     A71B[{1, 2, 4, 3, 5, 7, 6}]/144 + A71B[{1, 2, 4, 3, 6, 5, 7}]/72 - 
     A71B[{1, 2, 4, 3, 6, 7, 5}]/144 - A71B[{1, 2, 4, 3, 7, 5, 6}]/72 + 
     A71B[{1, 2, 4, 3, 7, 6, 5}]/144 + A71B[{1, 2, 4, 5, 3, 6, 7}]/144 - 
     A71B[{1, 2, 4, 5, 3, 7, 6}]/144 + A71B[{1, 2, 4, 5, 6, 3, 7}]/144 - 
     A71B[{1, 2, 4, 5, 7, 3, 6}]/144 - A71B[{1, 2, 4, 6, 3, 5, 7}]/144 + 
     A71B[{1, 2, 4, 6, 3, 7, 5}]/72 - A71B[{1, 2, 4, 6, 5, 7, 3}]/72 - 
     A71B[{1, 2, 4, 6, 7, 3, 5}]/144 + A71B[{1, 2, 4, 6, 7, 5, 3}]/72 + 
     A71B[{1, 2, 4, 7, 3, 5, 6}]/144 - A71B[{1, 2, 4, 7, 3, 6, 5}]/72 + 
     A71B[{1, 2, 4, 7, 5, 6, 3}]/72 + A71B[{1, 2, 4, 7, 6, 3, 5}]/144 - 
     A71B[{1, 2, 4, 7, 6, 5, 3}]/72 - A71B[{1, 2, 5, 3, 4, 6, 7}]/144 + 
     A71B[{1, 2, 5, 3, 4, 7, 6}]/144 + A71B[{1, 2, 5, 3, 6, 4, 7}]/72 - 
     A71B[{1, 2, 5, 3, 6, 7, 4}]/144 - A71B[{1, 2, 5, 3, 7, 4, 6}]/72 + 
     A71B[{1, 2, 5, 3, 7, 6, 4}]/144 + A71B[{1, 2, 5, 4, 3, 6, 7}]/144 - 
     A71B[{1, 2, 5, 4, 3, 7, 6}]/144 + A71B[{1, 2, 5, 4, 6, 3, 7}]/144 - 
     A71B[{1, 2, 5, 4, 7, 3, 6}]/144 - A71B[{1, 2, 5, 6, 3, 4, 7}]/144 + 
     A71B[{1, 2, 5, 6, 3, 7, 4}]/72 - A71B[{1, 2, 5, 6, 4, 7, 3}]/72 - 
     A71B[{1, 2, 5, 6, 7, 3, 4}]/144 + A71B[{1, 2, 5, 6, 7, 4, 3}]/72 + 
     A71B[{1, 2, 5, 7, 3, 4, 6}]/144 - A71B[{1, 2, 5, 7, 3, 6, 4}]/72 + 
     A71B[{1, 2, 5, 7, 4, 6, 3}]/72 + A71B[{1, 2, 5, 7, 6, 3, 4}]/144 - 
     A71B[{1, 2, 5, 7, 6, 4, 3}]/72 - A71B[{1, 2, 6, 3, 4, 5, 7}]/144 - 
     A71B[{1, 2, 6, 3, 5, 4, 7}]/144 + A71B[{1, 2, 6, 3, 7, 4, 5}]/144 + 
     A71B[{1, 2, 6, 3, 7, 5, 4}]/144 - A71B[{1, 2, 6, 4, 3, 7, 5}]/144 - 
     A71B[{1, 2, 6, 4, 5, 3, 7}]/144 + A71B[{1, 2, 6, 4, 5, 7, 3}]/72 + 
     A71B[{1, 2, 6, 4, 7, 3, 5}]/72 - A71B[{1, 2, 6, 4, 7, 5, 3}]/72 - 
     A71B[{1, 2, 6, 5, 3, 7, 4}]/144 - A71B[{1, 2, 6, 5, 4, 3, 7}]/144 + 
     A71B[{1, 2, 6, 5, 4, 7, 3}]/72 + A71B[{1, 2, 6, 5, 7, 3, 4}]/72 - 
     A71B[{1, 2, 6, 5, 7, 4, 3}]/72 + A71B[{1, 2, 6, 7, 3, 4, 5}]/144 + 
     A71B[{1, 2, 6, 7, 3, 5, 4}]/144 - A71B[{1, 2, 6, 7, 4, 3, 5}]/144 - 
     A71B[{1, 2, 6, 7, 5, 3, 4}]/144 + A71B[{1, 2, 7, 3, 4, 5, 6}]/144 + 
     A71B[{1, 2, 7, 3, 5, 4, 6}]/144 - A71B[{1, 2, 7, 3, 6, 4, 5}]/144 - 
     A71B[{1, 2, 7, 3, 6, 5, 4}]/144 + A71B[{1, 2, 7, 4, 3, 6, 5}]/144 + 
     A71B[{1, 2, 7, 4, 5, 3, 6}]/144 - A71B[{1, 2, 7, 4, 5, 6, 3}]/72 - 
     A71B[{1, 2, 7, 4, 6, 3, 5}]/72 + A71B[{1, 2, 7, 4, 6, 5, 3}]/72 + 
     A71B[{1, 2, 7, 5, 3, 6, 4}]/144 + A71B[{1, 2, 7, 5, 4, 3, 6}]/144 - 
     A71B[{1, 2, 7, 5, 4, 6, 3}]/72 - A71B[{1, 2, 7, 5, 6, 3, 4}]/72 + 
     A71B[{1, 2, 7, 5, 6, 4, 3}]/72 - A71B[{1, 2, 7, 6, 3, 4, 5}]/144 - 
     A71B[{1, 2, 7, 6, 3, 5, 4}]/144 + A71B[{1, 2, 7, 6, 4, 3, 5}]/144 + 
     A71B[{1, 2, 7, 6, 5, 3, 4}]/144 - A71B[{1, 3, 2, 4, 6, 5, 7}]/72 + 
     A71B[{1, 3, 2, 4, 6, 7, 5}]/72 + A71B[{1, 3, 2, 4, 7, 5, 6}]/72 - 
     A71B[{1, 3, 2, 4, 7, 6, 5}]/72 - A71B[{1, 3, 2, 5, 6, 4, 7}]/72 + 
     A71B[{1, 3, 2, 5, 6, 7, 4}]/72 + A71B[{1, 3, 2, 5, 7, 4, 6}]/72 - 
     A71B[{1, 3, 2, 5, 7, 6, 4}]/72 + A71B[{1, 3, 2, 6, 4, 5, 7}]/72 - 
     A71B[{1, 3, 2, 6, 4, 7, 5}]/72 + A71B[{1, 3, 2, 6, 5, 4, 7}]/72 - 
     A71B[{1, 3, 2, 6, 5, 7, 4}]/72 - A71B[{1, 3, 2, 7, 4, 5, 6}]/72 + 
     A71B[{1, 3, 2, 7, 4, 6, 5}]/72 - A71B[{1, 3, 2, 7, 5, 4, 6}]/72 + 
     A71B[{1, 3, 2, 7, 5, 6, 4}]/72 - A71B[{1, 3, 4, 2, 5, 6, 7}]/144 + 
     A71B[{1, 3, 4, 2, 5, 7, 6}]/144 + A71B[{1, 3, 4, 2, 6, 5, 7}]/72 - 
     A71B[{1, 3, 4, 2, 6, 7, 5}]/144 - A71B[{1, 3, 4, 2, 7, 5, 6}]/72 + 
     A71B[{1, 3, 4, 2, 7, 6, 5}]/144 + A71B[{1, 3, 4, 5, 2, 6, 7}]/144 - 
     A71B[{1, 3, 4, 5, 2, 7, 6}]/144 + A71B[{1, 3, 4, 5, 6, 2, 7}]/144 - 
     A71B[{1, 3, 4, 5, 7, 2, 6}]/144 - A71B[{1, 3, 4, 6, 2, 5, 7}]/144 + 
     A71B[{1, 3, 4, 6, 2, 7, 5}]/72 - A71B[{1, 3, 4, 6, 7, 2, 5}]/144 + 
     A71B[{1, 3, 4, 7, 2, 5, 6}]/144 - A71B[{1, 3, 4, 7, 2, 6, 5}]/72 + 
     A71B[{1, 3, 4, 7, 6, 2, 5}]/144 - A71B[{1, 3, 5, 2, 4, 6, 7}]/144 + 
     A71B[{1, 3, 5, 2, 4, 7, 6}]/144 + A71B[{1, 3, 5, 2, 6, 4, 7}]/72 - 
     A71B[{1, 3, 5, 2, 6, 7, 4}]/144 - A71B[{1, 3, 5, 2, 7, 4, 6}]/72 + 
     A71B[{1, 3, 5, 2, 7, 6, 4}]/144 + A71B[{1, 3, 5, 4, 2, 6, 7}]/144 - 
     A71B[{1, 3, 5, 4, 2, 7, 6}]/144 + A71B[{1, 3, 5, 4, 6, 2, 7}]/144 - 
     A71B[{1, 3, 5, 4, 7, 2, 6}]/144 - A71B[{1, 3, 5, 6, 2, 4, 7}]/144 + 
     A71B[{1, 3, 5, 6, 2, 7, 4}]/72 - A71B[{1, 3, 5, 6, 7, 2, 4}]/144 + 
     A71B[{1, 3, 5, 7, 2, 4, 6}]/144 - A71B[{1, 3, 5, 7, 2, 6, 4}]/72 + 
     A71B[{1, 3, 5, 7, 6, 2, 4}]/144 - A71B[{1, 3, 6, 2, 4, 5, 7}]/144 - 
     A71B[{1, 3, 6, 2, 5, 4, 7}]/144 + A71B[{1, 3, 6, 2, 7, 4, 5}]/144 + 
     A71B[{1, 3, 6, 2, 7, 5, 4}]/144 - A71B[{1, 3, 6, 4, 2, 7, 5}]/144 - 
     A71B[{1, 3, 6, 4, 5, 2, 7}]/144 + A71B[{1, 3, 6, 4, 7, 2, 5}]/72 - 
     A71B[{1, 3, 6, 5, 2, 7, 4}]/144 - A71B[{1, 3, 6, 5, 4, 2, 7}]/144 + 
     A71B[{1, 3, 6, 5, 7, 2, 4}]/72 + A71B[{1, 3, 6, 7, 2, 4, 5}]/144 + 
     A71B[{1, 3, 6, 7, 2, 5, 4}]/144 - A71B[{1, 3, 6, 7, 4, 2, 5}]/144 - 
     A71B[{1, 3, 6, 7, 5, 2, 4}]/144 + A71B[{1, 3, 7, 2, 4, 5, 6}]/144 + 
     A71B[{1, 3, 7, 2, 5, 4, 6}]/144 - A71B[{1, 3, 7, 2, 6, 4, 5}]/144 - 
     A71B[{1, 3, 7, 2, 6, 5, 4}]/144 + A71B[{1, 3, 7, 4, 2, 6, 5}]/144 + 
     A71B[{1, 3, 7, 4, 5, 2, 6}]/144 - A71B[{1, 3, 7, 4, 6, 2, 5}]/72 + 
     A71B[{1, 3, 7, 5, 2, 6, 4}]/144 + A71B[{1, 3, 7, 5, 4, 2, 6}]/144 - 
     A71B[{1, 3, 7, 5, 6, 2, 4}]/72 - A71B[{1, 3, 7, 6, 2, 4, 5}]/144 - 
     A71B[{1, 3, 7, 6, 2, 5, 4}]/144 + A71B[{1, 3, 7, 6, 4, 2, 5}]/144 + 
     A71B[{1, 3, 7, 6, 5, 2, 4}]/144 - A71B[{1, 4, 2, 3, 5, 6, 7}]/144 + 
     A71B[{1, 4, 2, 3, 5, 7, 6}]/144 + A71B[{1, 4, 2, 3, 6, 5, 7}]/72 - 
     A71B[{1, 4, 2, 3, 6, 7, 5}]/144 - A71B[{1, 4, 2, 3, 7, 5, 6}]/72 + 
     A71B[{1, 4, 2, 3, 7, 6, 5}]/144 - A71B[{1, 4, 2, 5, 6, 3, 7}]/144 + 
     A71B[{1, 4, 2, 5, 7, 3, 6}]/144 - A71B[{1, 4, 2, 6, 3, 5, 7}]/144 - 
     A71B[{1, 4, 2, 6, 3, 7, 5}]/144 - A71B[{1, 4, 2, 6, 5, 3, 7}]/144 + 
     A71B[{1, 4, 2, 7, 3, 5, 6}]/144 + A71B[{1, 4, 2, 7, 3, 6, 5}]/144 + 
     A71B[{1, 4, 2, 7, 5, 3, 6}]/144 - A71B[{1, 4, 3, 2, 5, 6, 7}]/144 + 
     A71B[{1, 4, 3, 2, 5, 7, 6}]/144 + A71B[{1, 4, 3, 2, 6, 5, 7}]/72 - 
     A71B[{1, 4, 3, 2, 6, 7, 5}]/144 - A71B[{1, 4, 3, 2, 7, 5, 6}]/72 + 
     A71B[{1, 4, 3, 2, 7, 6, 5}]/144 - A71B[{1, 4, 3, 5, 6, 2, 7}]/144 + 
     A71B[{1, 4, 3, 5, 7, 2, 6}]/144 - A71B[{1, 4, 3, 6, 2, 5, 7}]/144 - 
     A71B[{1, 4, 3, 6, 2, 7, 5}]/144 - A71B[{1, 4, 3, 6, 5, 2, 7}]/144 + 
     A71B[{1, 4, 3, 7, 2, 5, 6}]/144 + A71B[{1, 4, 3, 7, 2, 6, 5}]/144 + 
     A71B[{1, 4, 3, 7, 5, 2, 6}]/144 + A71B[{1, 4, 5, 2, 3, 6, 7}]/144 - 
     A71B[{1, 4, 5, 2, 3, 7, 6}]/144 - A71B[{1, 4, 5, 2, 6, 3, 7}]/72 + 
     A71B[{1, 4, 5, 2, 7, 3, 6}]/72 + A71B[{1, 4, 5, 3, 2, 6, 7}]/144 - 
     A71B[{1, 4, 5, 3, 2, 7, 6}]/144 - A71B[{1, 4, 5, 3, 6, 2, 7}]/72 + 
     A71B[{1, 4, 5, 3, 7, 2, 6}]/72 + A71B[{1, 4, 5, 6, 2, 3, 7}]/144 + 
     A71B[{1, 4, 5, 6, 3, 2, 7}]/144 - A71B[{1, 4, 5, 7, 2, 3, 6}]/144 - 
     A71B[{1, 4, 5, 7, 3, 2, 6}]/144 + A71B[{1, 4, 6, 2, 3, 5, 7}]/144 + 
     A71B[{1, 4, 6, 2, 5, 3, 7}]/144 - A71B[{1, 4, 6, 2, 7, 3, 5}]/144 + 
     A71B[{1, 4, 6, 3, 2, 5, 7}]/144 + A71B[{1, 4, 6, 3, 5, 2, 7}]/144 - 
     A71B[{1, 4, 6, 3, 7, 2, 5}]/144 - A71B[{1, 4, 6, 7, 2, 3, 5}]/144 - 
     A71B[{1, 4, 6, 7, 3, 2, 5}]/144 - A71B[{1, 4, 7, 2, 3, 5, 6}]/144 - 
     A71B[{1, 4, 7, 2, 5, 3, 6}]/144 + A71B[{1, 4, 7, 2, 6, 3, 5}]/144 - 
     A71B[{1, 4, 7, 3, 2, 5, 6}]/144 - A71B[{1, 4, 7, 3, 5, 2, 6}]/144 + 
     A71B[{1, 4, 7, 3, 6, 2, 5}]/144 + A71B[{1, 4, 7, 6, 2, 3, 5}]/144 + 
     A71B[{1, 4, 7, 6, 3, 2, 5}]/144 - A71B[{1, 5, 2, 3, 4, 6, 7}]/144 + 
     A71B[{1, 5, 2, 3, 4, 7, 6}]/144 + A71B[{1, 5, 2, 3, 6, 4, 7}]/72 - 
     A71B[{1, 5, 2, 3, 7, 4, 6}]/72 - A71B[{1, 5, 2, 4, 6, 3, 7}]/144 + 
     A71B[{1, 5, 2, 4, 7, 3, 6}]/144 - A71B[{1, 5, 2, 6, 3, 4, 7}]/144 - 
     A71B[{1, 5, 2, 6, 4, 3, 7}]/144 + A71B[{1, 5, 2, 7, 3, 4, 6}]/144 + 
     A71B[{1, 5, 2, 7, 4, 3, 6}]/144 - A71B[{1, 5, 3, 2, 4, 6, 7}]/144 + 
     A71B[{1, 5, 3, 2, 4, 7, 6}]/144 + A71B[{1, 5, 3, 2, 6, 4, 7}]/72 - 
     A71B[{1, 5, 3, 2, 7, 4, 6}]/72 - A71B[{1, 5, 3, 4, 6, 2, 7}]/144 + 
     A71B[{1, 5, 3, 4, 7, 2, 6}]/144 - A71B[{1, 5, 3, 6, 2, 4, 7}]/144 - 
     A71B[{1, 5, 3, 6, 4, 2, 7}]/144 + A71B[{1, 5, 3, 7, 2, 4, 6}]/144 + 
     A71B[{1, 5, 3, 7, 4, 2, 6}]/144 + A71B[{1, 5, 4, 2, 3, 6, 7}]/144 - 
     A71B[{1, 5, 4, 2, 3, 7, 6}]/144 - A71B[{1, 5, 4, 2, 6, 3, 7}]/72 + 
     A71B[{1, 5, 4, 2, 7, 3, 6}]/72 + A71B[{1, 5, 4, 3, 2, 6, 7}]/144 - 
     A71B[{1, 5, 4, 3, 2, 7, 6}]/144 - A71B[{1, 5, 4, 3, 6, 2, 7}]/72 + 
     A71B[{1, 5, 4, 3, 7, 2, 6}]/72 + A71B[{1, 5, 4, 6, 2, 3, 7}]/144 + 
     A71B[{1, 5, 4, 6, 3, 2, 7}]/144 - A71B[{1, 5, 4, 7, 2, 3, 6}]/144 - 
     A71B[{1, 5, 4, 7, 3, 2, 6}]/144 + A71B[{1, 5, 6, 2, 3, 4, 7}]/144 + 
     A71B[{1, 5, 6, 2, 4, 3, 7}]/144 + A71B[{1, 5, 6, 3, 2, 4, 7}]/144 + 
     A71B[{1, 5, 6, 3, 4, 2, 7}]/144 - A71B[{1, 5, 7, 2, 3, 4, 6}]/144 - 
     A71B[{1, 5, 7, 2, 4, 3, 6}]/144 - A71B[{1, 5, 7, 3, 2, 4, 6}]/144 - 
     A71B[{1, 5, 7, 3, 4, 2, 6}]/144 - A71B[{1, 6, 2, 3, 4, 5, 7}]/144 - 
     A71B[{1, 6, 2, 3, 5, 4, 7}]/144 + A71B[{1, 6, 2, 4, 3, 5, 7}]/144 + 
     A71B[{1, 6, 2, 4, 5, 3, 7}]/72 + A71B[{1, 6, 2, 5, 3, 4, 7}]/144 + 
     A71B[{1, 6, 2, 5, 4, 3, 7}]/72 - A71B[{1, 6, 3, 2, 4, 5, 7}]/144 - 
     A71B[{1, 6, 3, 2, 5, 4, 7}]/144 + A71B[{1, 6, 3, 4, 2, 5, 7}]/144 + 
     A71B[{1, 6, 3, 4, 5, 2, 7}]/72 + A71B[{1, 6, 3, 5, 2, 4, 7}]/144 + 
     A71B[{1, 6, 3, 5, 4, 2, 7}]/72 - A71B[{1, 6, 4, 2, 3, 5, 7}]/72 + 
     A71B[{1, 6, 4, 2, 5, 3, 7}]/144 - A71B[{1, 6, 4, 3, 2, 5, 7}]/72 + 
     A71B[{1, 6, 4, 3, 5, 2, 7}]/144 - A71B[{1, 6, 4, 5, 2, 3, 7}]/144 - 
     A71B[{1, 6, 4, 5, 3, 2, 7}]/144 - A71B[{1, 6, 5, 2, 3, 4, 7}]/72 + 
     A71B[{1, 6, 5, 2, 4, 3, 7}]/144 - A71B[{1, 6, 5, 3, 2, 4, 7}]/72 + 
     A71B[{1, 6, 5, 3, 4, 2, 7}]/144 - A71B[{1, 6, 5, 4, 2, 3, 7}]/144 - 
     A71B[{1, 6, 5, 4, 3, 2, 7}]/144
 
A71Brep[12, 1] = -1/180*A71B[{1, 2, 3, 5, 4, 6, 7}] + 
     A71B[{1, 2, 3, 5, 4, 7, 6}]/180 + A71B[{1, 2, 3, 5, 6, 4, 7}]/180 - 
     A71B[{1, 2, 3, 5, 6, 7, 4}]/180 - A71B[{1, 2, 3, 6, 4, 5, 7}]/180 + 
     A71B[{1, 2, 3, 6, 4, 7, 5}]/180 + A71B[{1, 2, 3, 6, 5, 4, 7}]/180 - 
     A71B[{1, 2, 3, 6, 5, 7, 4}]/180 - A71B[{1, 2, 3, 7, 5, 4, 6}]/180 + 
     A71B[{1, 2, 3, 7, 5, 6, 4}]/180 - A71B[{1, 2, 3, 7, 6, 4, 5}]/180 + 
     A71B[{1, 2, 3, 7, 6, 5, 4}]/180 - A71B[{1, 2, 4, 5, 3, 6, 7}]/180 + 
     A71B[{1, 2, 4, 5, 3, 7, 6}]/180 + A71B[{1, 2, 4, 5, 6, 3, 7}]/180 - 
     A71B[{1, 2, 4, 5, 6, 7, 3}]/180 - A71B[{1, 2, 4, 6, 3, 5, 7}]/180 + 
     A71B[{1, 2, 4, 6, 3, 7, 5}]/180 + A71B[{1, 2, 4, 6, 5, 3, 7}]/180 - 
     A71B[{1, 2, 4, 6, 5, 7, 3}]/180 - A71B[{1, 2, 4, 7, 5, 3, 6}]/180 + 
     A71B[{1, 2, 4, 7, 5, 6, 3}]/180 - A71B[{1, 2, 4, 7, 6, 3, 5}]/180 + 
     A71B[{1, 2, 4, 7, 6, 5, 3}]/180 + A71B[{1, 2, 5, 3, 4, 6, 7}]/180 - 
     A71B[{1, 2, 5, 3, 4, 7, 6}]/180 - A71B[{1, 2, 5, 3, 6, 4, 7}]/180 + 
     A71B[{1, 2, 5, 3, 6, 7, 4}]/180 + A71B[{1, 2, 5, 4, 3, 6, 7}]/180 - 
     A71B[{1, 2, 5, 4, 3, 7, 6}]/180 - A71B[{1, 2, 5, 4, 6, 3, 7}]/180 + 
     A71B[{1, 2, 5, 4, 6, 7, 3}]/180 + A71B[{1, 2, 5, 7, 3, 4, 6}]/180 - 
     A71B[{1, 2, 5, 7, 3, 6, 4}]/180 + A71B[{1, 2, 5, 7, 4, 3, 6}]/180 - 
     A71B[{1, 2, 5, 7, 4, 6, 3}]/180 + A71B[{1, 2, 6, 3, 4, 5, 7}]/180 - 
     A71B[{1, 2, 6, 3, 4, 7, 5}]/180 - A71B[{1, 2, 6, 3, 5, 4, 7}]/180 + 
     A71B[{1, 2, 6, 3, 5, 7, 4}]/180 + A71B[{1, 2, 6, 4, 3, 5, 7}]/180 - 
     A71B[{1, 2, 6, 4, 3, 7, 5}]/180 - A71B[{1, 2, 6, 4, 5, 3, 7}]/180 + 
     A71B[{1, 2, 6, 4, 5, 7, 3}]/180 + A71B[{1, 2, 6, 7, 3, 4, 5}]/180 - 
     A71B[{1, 2, 6, 7, 3, 5, 4}]/180 + A71B[{1, 2, 6, 7, 4, 3, 5}]/180 - 
     A71B[{1, 2, 6, 7, 4, 5, 3}]/180 + A71B[{1, 2, 7, 3, 5, 4, 6}]/180 - 
     A71B[{1, 2, 7, 3, 5, 6, 4}]/180 + A71B[{1, 2, 7, 3, 6, 4, 5}]/180 - 
     A71B[{1, 2, 7, 3, 6, 5, 4}]/180 + A71B[{1, 2, 7, 4, 5, 3, 6}]/180 - 
     A71B[{1, 2, 7, 4, 5, 6, 3}]/180 + A71B[{1, 2, 7, 4, 6, 3, 5}]/180 - 
     A71B[{1, 2, 7, 4, 6, 5, 3}]/180 - A71B[{1, 2, 7, 5, 3, 4, 6}]/180 + 
     A71B[{1, 2, 7, 5, 3, 6, 4}]/180 - A71B[{1, 2, 7, 5, 4, 3, 6}]/180 + 
     A71B[{1, 2, 7, 5, 4, 6, 3}]/180 - A71B[{1, 2, 7, 6, 3, 4, 5}]/180 + 
     A71B[{1, 2, 7, 6, 3, 5, 4}]/180 - A71B[{1, 2, 7, 6, 4, 3, 5}]/180 + 
     A71B[{1, 2, 7, 6, 4, 5, 3}]/180 + A71B[{1, 3, 2, 4, 5, 6, 7}]/180 + 
     A71B[{1, 3, 2, 4, 6, 5, 7}]/180 - A71B[{1, 3, 2, 4, 7, 5, 6}]/180 - 
     A71B[{1, 3, 2, 4, 7, 6, 5}]/180 - A71B[{1, 3, 2, 5, 4, 7, 6}]/180 - 
     A71B[{1, 3, 2, 5, 6, 4, 7}]/180 + A71B[{1, 3, 2, 5, 6, 7, 4}]/180 + 
     A71B[{1, 3, 2, 5, 7, 4, 6}]/180 - A71B[{1, 3, 2, 6, 4, 7, 5}]/180 - 
     A71B[{1, 3, 2, 6, 5, 4, 7}]/180 + A71B[{1, 3, 2, 6, 5, 7, 4}]/180 + 
     A71B[{1, 3, 2, 6, 7, 4, 5}]/180 + A71B[{1, 3, 2, 7, 4, 5, 6}]/180 + 
     A71B[{1, 3, 2, 7, 4, 6, 5}]/180 - A71B[{1, 3, 2, 7, 5, 6, 4}]/180 - 
     A71B[{1, 3, 2, 7, 6, 5, 4}]/180 - A71B[{1, 3, 4, 2, 5, 6, 7}]/180 - 
     A71B[{1, 3, 4, 2, 6, 5, 7}]/180 + A71B[{1, 3, 4, 2, 7, 5, 6}]/180 + 
     A71B[{1, 3, 4, 2, 7, 6, 5}]/180 + A71B[{1, 3, 4, 5, 2, 6, 7}]/180 - 
     A71B[{1, 3, 4, 5, 7, 2, 6}]/180 + A71B[{1, 3, 4, 6, 2, 5, 7}]/180 - 
     A71B[{1, 3, 4, 6, 7, 2, 5}]/180 - A71B[{1, 3, 4, 7, 2, 5, 6}]/180 - 
     A71B[{1, 3, 4, 7, 2, 6, 5}]/180 + A71B[{1, 3, 4, 7, 5, 2, 6}]/180 + 
     A71B[{1, 3, 4, 7, 6, 2, 5}]/180 + A71B[{1, 3, 5, 2, 6, 4, 7}]/180 - 
     A71B[{1, 3, 5, 2, 7, 6, 4}]/180 - A71B[{1, 3, 5, 4, 2, 6, 7}]/180 + 
     A71B[{1, 3, 5, 4, 2, 7, 6}]/180 - A71B[{1, 3, 5, 6, 2, 7, 4}]/180 + 
     A71B[{1, 3, 5, 6, 7, 2, 4}]/180 + A71B[{1, 3, 5, 7, 2, 6, 4}]/180 - 
     A71B[{1, 3, 5, 7, 4, 2, 6}]/180 + A71B[{1, 3, 6, 2, 5, 4, 7}]/180 - 
     A71B[{1, 3, 6, 2, 7, 5, 4}]/180 - A71B[{1, 3, 6, 4, 2, 5, 7}]/180 + 
     A71B[{1, 3, 6, 4, 2, 7, 5}]/180 - A71B[{1, 3, 6, 5, 2, 7, 4}]/180 + 
     A71B[{1, 3, 6, 5, 7, 2, 4}]/180 + A71B[{1, 3, 6, 7, 2, 5, 4}]/180 - 
     A71B[{1, 3, 6, 7, 4, 2, 5}]/180 - A71B[{1, 3, 7, 2, 5, 4, 6}]/180 + 
     A71B[{1, 3, 7, 2, 5, 6, 4}]/180 - A71B[{1, 3, 7, 2, 6, 4, 5}]/180 + 
     A71B[{1, 3, 7, 2, 6, 5, 4}]/180 + A71B[{1, 3, 7, 5, 4, 2, 6}]/180 - 
     A71B[{1, 3, 7, 5, 6, 2, 4}]/180 + A71B[{1, 3, 7, 6, 4, 2, 5}]/180 - 
     A71B[{1, 3, 7, 6, 5, 2, 4}]/180 + A71B[{1, 4, 2, 3, 5, 6, 7}]/180 + 
     A71B[{1, 4, 2, 3, 6, 5, 7}]/180 - A71B[{1, 4, 2, 3, 7, 5, 6}]/180 - 
     A71B[{1, 4, 2, 3, 7, 6, 5}]/180 - A71B[{1, 4, 2, 5, 3, 7, 6}]/180 - 
     A71B[{1, 4, 2, 5, 6, 3, 7}]/180 + A71B[{1, 4, 2, 5, 7, 3, 6}]/180 - 
     A71B[{1, 4, 2, 6, 3, 7, 5}]/180 - A71B[{1, 4, 2, 6, 5, 3, 7}]/180 + 
     A71B[{1, 4, 2, 6, 7, 3, 5}]/180 + A71B[{1, 4, 2, 7, 3, 5, 6}]/180 + 
     A71B[{1, 4, 2, 7, 3, 6, 5}]/180 - A71B[{1, 4, 3, 2, 5, 6, 7}]/180 - 
     A71B[{1, 4, 3, 2, 6, 5, 7}]/180 + A71B[{1, 4, 3, 2, 7, 5, 6}]/180 + 
     A71B[{1, 4, 3, 2, 7, 6, 5}]/180 + A71B[{1, 4, 3, 5, 2, 6, 7}]/180 - 
     A71B[{1, 4, 3, 5, 7, 2, 6}]/180 + A71B[{1, 4, 3, 6, 2, 5, 7}]/180 - 
     A71B[{1, 4, 3, 6, 7, 2, 5}]/180 - A71B[{1, 4, 3, 7, 2, 5, 6}]/180 - 
     A71B[{1, 4, 3, 7, 2, 6, 5}]/180 + A71B[{1, 4, 3, 7, 5, 2, 6}]/180 + 
     A71B[{1, 4, 3, 7, 6, 2, 5}]/180 + A71B[{1, 4, 5, 2, 6, 3, 7}]/180 - 
     A71B[{1, 4, 5, 3, 2, 6, 7}]/180 + A71B[{1, 4, 5, 3, 2, 7, 6}]/180 - 
     A71B[{1, 4, 5, 7, 3, 2, 6}]/180 + A71B[{1, 4, 6, 2, 5, 3, 7}]/180 - 
     A71B[{1, 4, 6, 3, 2, 5, 7}]/180 + A71B[{1, 4, 6, 3, 2, 7, 5}]/180 - 
     A71B[{1, 4, 6, 7, 3, 2, 5}]/180 - A71B[{1, 4, 7, 2, 5, 3, 6}]/180 - 
     A71B[{1, 4, 7, 2, 6, 3, 5}]/180 + A71B[{1, 4, 7, 5, 3, 2, 6}]/180 + 
     A71B[{1, 4, 7, 6, 3, 2, 5}]/180 - A71B[{1, 5, 2, 3, 4, 6, 7}]/180 + 
     A71B[{1, 5, 2, 3, 4, 7, 6}]/180 - A71B[{1, 5, 2, 4, 3, 6, 7}]/180 + 
     A71B[{1, 5, 2, 4, 3, 7, 6}]/180 + A71B[{1, 5, 2, 6, 3, 4, 7}]/180 + 
     A71B[{1, 5, 2, 6, 4, 3, 7}]/180 - A71B[{1, 5, 2, 7, 3, 4, 6}]/180 - 
     A71B[{1, 5, 2, 7, 4, 3, 6}]/180 + A71B[{1, 5, 3, 2, 4, 6, 7}]/180 - 
     A71B[{1, 5, 3, 2, 7, 4, 6}]/180 - A71B[{1, 5, 3, 4, 2, 7, 6}]/180 + 
     A71B[{1, 5, 3, 4, 7, 2, 6}]/180 - A71B[{1, 5, 3, 6, 2, 4, 7}]/180 + 
     A71B[{1, 5, 3, 7, 2, 4, 6}]/180 + A71B[{1, 5, 4, 2, 3, 6, 7}]/180 - 
     A71B[{1, 5, 4, 2, 7, 3, 6}]/180 - A71B[{1, 5, 4, 3, 2, 7, 6}]/180 + 
     A71B[{1, 5, 4, 3, 7, 2, 6}]/180 - A71B[{1, 5, 4, 6, 2, 3, 7}]/180 + 
     A71B[{1, 5, 4, 7, 2, 3, 6}]/180 - A71B[{1, 5, 6, 2, 3, 4, 7}]/180 - 
     A71B[{1, 5, 6, 2, 4, 3, 7}]/180 + A71B[{1, 5, 6, 3, 2, 4, 7}]/180 + 
     A71B[{1, 5, 6, 4, 2, 3, 7}]/180 + A71B[{1, 5, 7, 2, 3, 4, 6}]/180 + 
     A71B[{1, 5, 7, 2, 4, 3, 6}]/180 - A71B[{1, 5, 7, 3, 4, 2, 6}]/180 - 
     A71B[{1, 5, 7, 4, 3, 2, 6}]/180 - A71B[{1, 6, 2, 3, 4, 5, 7}]/180 - 
     A71B[{1, 6, 2, 4, 3, 5, 7}]/180 + A71B[{1, 6, 2, 5, 3, 4, 7}]/180 + 
     A71B[{1, 6, 2, 5, 4, 3, 7}]/180 + A71B[{1, 6, 3, 2, 4, 5, 7}]/180 - 
     A71B[{1, 6, 3, 5, 2, 4, 7}]/180 + A71B[{1, 6, 4, 2, 3, 5, 7}]/180 - 
     A71B[{1, 6, 4, 5, 2, 3, 7}]/180 - A71B[{1, 6, 5, 2, 3, 4, 7}]/180 - 
     A71B[{1, 6, 5, 2, 4, 3, 7}]/180 + A71B[{1, 6, 5, 3, 2, 4, 7}]/180 + 
     A71B[{1, 6, 5, 4, 2, 3, 7}]/180
 
A71Brep[13, 1] = A71B[{1, 2, 3, 4, 5, 6, 7}]/90 - A71B[{1, 2, 3, 4, 5, 7, 6}]/
      90 - A71B[{1, 2, 3, 4, 6, 5, 7}]/90 + A71B[{1, 2, 3, 4, 6, 7, 5}]/90 + 
     A71B[{1, 2, 3, 4, 7, 5, 6}]/90 - A71B[{1, 2, 3, 4, 7, 6, 5}]/90 - 
     A71B[{1, 2, 3, 5, 4, 6, 7}]/180 + A71B[{1, 2, 3, 5, 4, 7, 6}]/180 - 
     A71B[{1, 2, 3, 5, 6, 7, 4}]/90 + A71B[{1, 2, 3, 5, 7, 6, 4}]/90 + 
     A71B[{1, 2, 3, 6, 4, 5, 7}]/180 - A71B[{1, 2, 3, 6, 4, 7, 5}]/180 + 
     A71B[{1, 2, 3, 6, 5, 7, 4}]/90 - A71B[{1, 2, 3, 6, 7, 5, 4}]/90 - 
     A71B[{1, 2, 3, 7, 4, 5, 6}]/180 + A71B[{1, 2, 3, 7, 4, 6, 5}]/180 - 
     A71B[{1, 2, 3, 7, 5, 6, 4}]/90 + A71B[{1, 2, 3, 7, 6, 5, 4}]/90 + 
     A71B[{1, 2, 4, 3, 5, 6, 7}]/90 - A71B[{1, 2, 4, 3, 5, 7, 6}]/90 - 
     A71B[{1, 2, 4, 3, 6, 5, 7}]/90 + A71B[{1, 2, 4, 3, 6, 7, 5}]/90 + 
     A71B[{1, 2, 4, 3, 7, 5, 6}]/90 - A71B[{1, 2, 4, 3, 7, 6, 5}]/90 - 
     A71B[{1, 2, 4, 5, 3, 6, 7}]/180 + A71B[{1, 2, 4, 5, 3, 7, 6}]/180 - 
     A71B[{1, 2, 4, 5, 6, 7, 3}]/90 + A71B[{1, 2, 4, 5, 7, 6, 3}]/90 + 
     A71B[{1, 2, 4, 6, 3, 5, 7}]/180 - A71B[{1, 2, 4, 6, 3, 7, 5}]/180 + 
     A71B[{1, 2, 4, 6, 5, 7, 3}]/90 - A71B[{1, 2, 4, 6, 7, 5, 3}]/90 - 
     A71B[{1, 2, 4, 7, 3, 5, 6}]/180 + A71B[{1, 2, 4, 7, 3, 6, 5}]/180 - 
     A71B[{1, 2, 4, 7, 5, 6, 3}]/90 + A71B[{1, 2, 4, 7, 6, 5, 3}]/90 - 
     A71B[{1, 2, 5, 3, 4, 6, 7}]/180 + A71B[{1, 2, 5, 3, 4, 7, 6}]/180 + 
     A71B[{1, 2, 5, 3, 6, 4, 7}]/90 - A71B[{1, 2, 5, 3, 7, 4, 6}]/90 - 
     A71B[{1, 2, 5, 4, 3, 6, 7}]/180 + A71B[{1, 2, 5, 4, 3, 7, 6}]/180 + 
     A71B[{1, 2, 5, 4, 6, 3, 7}]/90 - A71B[{1, 2, 5, 4, 7, 3, 6}]/90 - 
     A71B[{1, 2, 5, 6, 3, 4, 7}]/180 - A71B[{1, 2, 5, 6, 3, 7, 4}]/180 - 
     A71B[{1, 2, 5, 6, 4, 3, 7}]/180 - A71B[{1, 2, 5, 6, 4, 7, 3}]/180 + 
     A71B[{1, 2, 5, 6, 7, 3, 4}]/90 + A71B[{1, 2, 5, 6, 7, 4, 3}]/90 + 
     A71B[{1, 2, 5, 7, 3, 4, 6}]/180 + A71B[{1, 2, 5, 7, 3, 6, 4}]/180 + 
     A71B[{1, 2, 5, 7, 4, 3, 6}]/180 + A71B[{1, 2, 5, 7, 4, 6, 3}]/180 - 
     A71B[{1, 2, 5, 7, 6, 3, 4}]/90 - A71B[{1, 2, 5, 7, 6, 4, 3}]/90 + 
     A71B[{1, 2, 6, 3, 4, 5, 7}]/180 - A71B[{1, 2, 6, 3, 4, 7, 5}]/180 - 
     A71B[{1, 2, 6, 3, 5, 4, 7}]/90 + A71B[{1, 2, 6, 3, 7, 4, 5}]/90 + 
     A71B[{1, 2, 6, 4, 3, 5, 7}]/180 - A71B[{1, 2, 6, 4, 3, 7, 5}]/180 - 
     A71B[{1, 2, 6, 4, 5, 3, 7}]/90 + A71B[{1, 2, 6, 4, 7, 3, 5}]/90 + 
     A71B[{1, 2, 6, 5, 3, 4, 7}]/180 + A71B[{1, 2, 6, 5, 3, 7, 4}]/180 + 
     A71B[{1, 2, 6, 5, 4, 3, 7}]/180 + A71B[{1, 2, 6, 5, 4, 7, 3}]/180 - 
     A71B[{1, 2, 6, 5, 7, 3, 4}]/90 - A71B[{1, 2, 6, 5, 7, 4, 3}]/90 - 
     A71B[{1, 2, 6, 7, 3, 4, 5}]/180 - A71B[{1, 2, 6, 7, 3, 5, 4}]/180 - 
     A71B[{1, 2, 6, 7, 4, 3, 5}]/180 - A71B[{1, 2, 6, 7, 4, 5, 3}]/180 + 
     A71B[{1, 2, 6, 7, 5, 3, 4}]/90 + A71B[{1, 2, 6, 7, 5, 4, 3}]/90 - 
     A71B[{1, 2, 7, 3, 4, 5, 6}]/180 + A71B[{1, 2, 7, 3, 4, 6, 5}]/180 + 
     A71B[{1, 2, 7, 3, 5, 4, 6}]/90 - A71B[{1, 2, 7, 3, 6, 4, 5}]/90 - 
     A71B[{1, 2, 7, 4, 3, 5, 6}]/180 + A71B[{1, 2, 7, 4, 3, 6, 5}]/180 + 
     A71B[{1, 2, 7, 4, 5, 3, 6}]/90 - A71B[{1, 2, 7, 4, 6, 3, 5}]/90 - 
     A71B[{1, 2, 7, 5, 3, 4, 6}]/180 - A71B[{1, 2, 7, 5, 3, 6, 4}]/180 - 
     A71B[{1, 2, 7, 5, 4, 3, 6}]/180 - A71B[{1, 2, 7, 5, 4, 6, 3}]/180 + 
     A71B[{1, 2, 7, 5, 6, 3, 4}]/90 + A71B[{1, 2, 7, 5, 6, 4, 3}]/90 + 
     A71B[{1, 2, 7, 6, 3, 4, 5}]/180 + A71B[{1, 2, 7, 6, 3, 5, 4}]/180 + 
     A71B[{1, 2, 7, 6, 4, 3, 5}]/180 + A71B[{1, 2, 7, 6, 4, 5, 3}]/180 - 
     A71B[{1, 2, 7, 6, 5, 3, 4}]/90 - A71B[{1, 2, 7, 6, 5, 4, 3}]/90 + 
     A71B[{1, 3, 2, 5, 4, 6, 7}]/180 - A71B[{1, 3, 2, 5, 4, 7, 6}]/180 + 
     A71B[{1, 3, 2, 5, 6, 4, 7}]/180 - A71B[{1, 3, 2, 5, 7, 4, 6}]/180 - 
     A71B[{1, 3, 2, 6, 4, 5, 7}]/180 + A71B[{1, 3, 2, 6, 4, 7, 5}]/180 - 
     A71B[{1, 3, 2, 6, 5, 4, 7}]/180 + A71B[{1, 3, 2, 6, 7, 4, 5}]/180 + 
     A71B[{1, 3, 2, 7, 4, 5, 6}]/180 - A71B[{1, 3, 2, 7, 4, 6, 5}]/180 + 
     A71B[{1, 3, 2, 7, 5, 4, 6}]/180 - A71B[{1, 3, 2, 7, 6, 4, 5}]/180 - 
     A71B[{1, 3, 4, 2, 5, 6, 7}]/90 + A71B[{1, 3, 4, 2, 5, 7, 6}]/90 + 
     A71B[{1, 3, 4, 2, 6, 5, 7}]/90 - A71B[{1, 3, 4, 2, 6, 7, 5}]/90 - 
     A71B[{1, 3, 4, 2, 7, 5, 6}]/90 + A71B[{1, 3, 4, 2, 7, 6, 5}]/90 - 
     A71B[{1, 3, 4, 5, 6, 2, 7}]/180 + A71B[{1, 3, 4, 5, 7, 2, 6}]/180 + 
     A71B[{1, 3, 4, 6, 5, 2, 7}]/180 - A71B[{1, 3, 4, 6, 7, 2, 5}]/180 - 
     A71B[{1, 3, 4, 7, 5, 2, 6}]/180 + A71B[{1, 3, 4, 7, 6, 2, 5}]/180 + 
     A71B[{1, 3, 5, 2, 4, 6, 7}]/180 - A71B[{1, 3, 5, 2, 4, 7, 6}]/180 - 
     A71B[{1, 3, 5, 2, 6, 4, 7}]/180 + A71B[{1, 3, 5, 2, 6, 7, 4}]/180 + 
     A71B[{1, 3, 5, 2, 7, 4, 6}]/180 - A71B[{1, 3, 5, 2, 7, 6, 4}]/180 - 
     A71B[{1, 3, 5, 4, 6, 2, 7}]/180 + A71B[{1, 3, 5, 4, 7, 2, 6}]/180 + 
     A71B[{1, 3, 5, 6, 2, 4, 7}]/180 + A71B[{1, 3, 5, 6, 2, 7, 4}]/180 - 
     A71B[{1, 3, 5, 7, 2, 4, 6}]/180 - A71B[{1, 3, 5, 7, 2, 6, 4}]/180 - 
     A71B[{1, 3, 6, 2, 4, 5, 7}]/180 + A71B[{1, 3, 6, 2, 4, 7, 5}]/180 + 
     A71B[{1, 3, 6, 2, 5, 4, 7}]/180 - A71B[{1, 3, 6, 2, 5, 7, 4}]/180 - 
     A71B[{1, 3, 6, 2, 7, 4, 5}]/180 + A71B[{1, 3, 6, 2, 7, 5, 4}]/180 + 
     A71B[{1, 3, 6, 4, 5, 2, 7}]/180 - A71B[{1, 3, 6, 4, 7, 2, 5}]/180 - 
     A71B[{1, 3, 6, 5, 2, 4, 7}]/180 - A71B[{1, 3, 6, 5, 2, 7, 4}]/180 + 
     A71B[{1, 3, 6, 7, 2, 4, 5}]/180 + A71B[{1, 3, 6, 7, 2, 5, 4}]/180 + 
     A71B[{1, 3, 7, 2, 4, 5, 6}]/180 - A71B[{1, 3, 7, 2, 4, 6, 5}]/180 - 
     A71B[{1, 3, 7, 2, 5, 4, 6}]/180 + A71B[{1, 3, 7, 2, 5, 6, 4}]/180 + 
     A71B[{1, 3, 7, 2, 6, 4, 5}]/180 - A71B[{1, 3, 7, 2, 6, 5, 4}]/180 - 
     A71B[{1, 3, 7, 4, 5, 2, 6}]/180 + A71B[{1, 3, 7, 4, 6, 2, 5}]/180 + 
     A71B[{1, 3, 7, 5, 2, 4, 6}]/180 + A71B[{1, 3, 7, 5, 2, 6, 4}]/180 - 
     A71B[{1, 3, 7, 6, 2, 4, 5}]/180 - A71B[{1, 3, 7, 6, 2, 5, 4}]/180 + 
     A71B[{1, 4, 2, 5, 3, 6, 7}]/180 - A71B[{1, 4, 2, 5, 3, 7, 6}]/180 + 
     A71B[{1, 4, 2, 5, 6, 3, 7}]/180 - A71B[{1, 4, 2, 5, 7, 3, 6}]/180 - 
     A71B[{1, 4, 2, 6, 3, 5, 7}]/180 + A71B[{1, 4, 2, 6, 3, 7, 5}]/180 - 
     A71B[{1, 4, 2, 6, 5, 3, 7}]/180 + A71B[{1, 4, 2, 6, 7, 3, 5}]/180 + 
     A71B[{1, 4, 2, 7, 3, 5, 6}]/180 - A71B[{1, 4, 2, 7, 3, 6, 5}]/180 + 
     A71B[{1, 4, 2, 7, 5, 3, 6}]/180 - A71B[{1, 4, 2, 7, 6, 3, 5}]/180 - 
     A71B[{1, 4, 3, 2, 5, 6, 7}]/90 + A71B[{1, 4, 3, 2, 5, 7, 6}]/90 + 
     A71B[{1, 4, 3, 2, 6, 5, 7}]/90 - A71B[{1, 4, 3, 2, 6, 7, 5}]/90 - 
     A71B[{1, 4, 3, 2, 7, 5, 6}]/90 + A71B[{1, 4, 3, 2, 7, 6, 5}]/90 - 
     A71B[{1, 4, 3, 5, 6, 2, 7}]/180 + A71B[{1, 4, 3, 5, 7, 2, 6}]/180 + 
     A71B[{1, 4, 3, 6, 5, 2, 7}]/180 - A71B[{1, 4, 3, 6, 7, 2, 5}]/180 - 
     A71B[{1, 4, 3, 7, 5, 2, 6}]/180 + A71B[{1, 4, 3, 7, 6, 2, 5}]/180 + 
     A71B[{1, 4, 5, 2, 3, 6, 7}]/180 - A71B[{1, 4, 5, 2, 3, 7, 6}]/180 - 
     A71B[{1, 4, 5, 2, 6, 3, 7}]/180 + A71B[{1, 4, 5, 2, 7, 3, 6}]/180 - 
     A71B[{1, 4, 5, 3, 6, 2, 7}]/180 + A71B[{1, 4, 5, 3, 7, 2, 6}]/180 + 
     A71B[{1, 4, 5, 6, 2, 3, 7}]/180 - A71B[{1, 4, 5, 7, 2, 3, 6}]/180 - 
     A71B[{1, 4, 6, 2, 3, 5, 7}]/180 + A71B[{1, 4, 6, 2, 3, 7, 5}]/180 + 
     A71B[{1, 4, 6, 2, 5, 3, 7}]/180 - A71B[{1, 4, 6, 2, 7, 3, 5}]/180 + 
     A71B[{1, 4, 6, 3, 5, 2, 7}]/180 - A71B[{1, 4, 6, 3, 7, 2, 5}]/180 - 
     A71B[{1, 4, 6, 5, 2, 3, 7}]/180 + A71B[{1, 4, 6, 7, 2, 3, 5}]/180 + 
     A71B[{1, 4, 7, 2, 3, 5, 6}]/180 - A71B[{1, 4, 7, 2, 3, 6, 5}]/180 - 
     A71B[{1, 4, 7, 2, 5, 3, 6}]/180 + A71B[{1, 4, 7, 2, 6, 3, 5}]/180 - 
     A71B[{1, 4, 7, 3, 5, 2, 6}]/180 + A71B[{1, 4, 7, 3, 6, 2, 5}]/180 + 
     A71B[{1, 4, 7, 5, 2, 3, 6}]/180 - A71B[{1, 4, 7, 6, 2, 3, 5}]/180 - 
     A71B[{1, 5, 2, 3, 4, 6, 7}]/180 + A71B[{1, 5, 2, 3, 4, 7, 6}]/180 - 
     A71B[{1, 5, 2, 3, 6, 4, 7}]/180 + A71B[{1, 5, 2, 3, 7, 4, 6}]/180 - 
     A71B[{1, 5, 2, 4, 3, 6, 7}]/180 + A71B[{1, 5, 2, 4, 3, 7, 6}]/180 - 
     A71B[{1, 5, 2, 4, 6, 3, 7}]/180 + A71B[{1, 5, 2, 4, 7, 3, 6}]/180 + 
     A71B[{1, 5, 2, 6, 3, 4, 7}]/90 + A71B[{1, 5, 2, 6, 4, 3, 7}]/90 - 
     A71B[{1, 5, 2, 7, 3, 4, 6}]/90 - A71B[{1, 5, 2, 7, 4, 3, 6}]/90 + 
     A71B[{1, 5, 3, 2, 4, 6, 7}]/180 - A71B[{1, 5, 3, 2, 4, 7, 6}]/180 - 
     A71B[{1, 5, 3, 2, 6, 4, 7}]/180 + A71B[{1, 5, 3, 2, 7, 4, 6}]/180 + 
     A71B[{1, 5, 3, 4, 6, 2, 7}]/90 - A71B[{1, 5, 3, 4, 7, 2, 6}]/90 - 
     A71B[{1, 5, 3, 6, 2, 4, 7}]/180 - A71B[{1, 5, 3, 6, 4, 2, 7}]/180 + 
     A71B[{1, 5, 3, 7, 2, 4, 6}]/180 + A71B[{1, 5, 3, 7, 4, 2, 6}]/180 + 
     A71B[{1, 5, 4, 2, 3, 6, 7}]/180 - A71B[{1, 5, 4, 2, 3, 7, 6}]/180 - 
     A71B[{1, 5, 4, 2, 6, 3, 7}]/180 + A71B[{1, 5, 4, 2, 7, 3, 6}]/180 + 
     A71B[{1, 5, 4, 3, 6, 2, 7}]/90 - A71B[{1, 5, 4, 3, 7, 2, 6}]/90 - 
     A71B[{1, 5, 4, 6, 2, 3, 7}]/180 - A71B[{1, 5, 4, 6, 3, 2, 7}]/180 + 
     A71B[{1, 5, 4, 7, 2, 3, 6}]/180 + A71B[{1, 5, 4, 7, 3, 2, 6}]/180 + 
     A71B[{1, 5, 6, 3, 2, 4, 7}]/180 - A71B[{1, 5, 6, 3, 4, 2, 7}]/180 + 
     A71B[{1, 5, 6, 4, 2, 3, 7}]/180 - A71B[{1, 5, 6, 4, 3, 2, 7}]/180 - 
     A71B[{1, 5, 7, 3, 2, 4, 6}]/180 + A71B[{1, 5, 7, 3, 4, 2, 6}]/180 - 
     A71B[{1, 5, 7, 4, 2, 3, 6}]/180 + A71B[{1, 5, 7, 4, 3, 2, 6}]/180 + 
     A71B[{1, 6, 2, 3, 4, 5, 7}]/180 + A71B[{1, 6, 2, 3, 5, 4, 7}]/180 + 
     A71B[{1, 6, 2, 4, 3, 5, 7}]/180 + A71B[{1, 6, 2, 4, 5, 3, 7}]/180 - 
     A71B[{1, 6, 2, 5, 3, 4, 7}]/90 - A71B[{1, 6, 2, 5, 4, 3, 7}]/90 - 
     A71B[{1, 6, 3, 2, 4, 5, 7}]/180 + A71B[{1, 6, 3, 2, 5, 4, 7}]/180 - 
     A71B[{1, 6, 3, 4, 5, 2, 7}]/90 + A71B[{1, 6, 3, 5, 2, 4, 7}]/180 + 
     A71B[{1, 6, 3, 5, 4, 2, 7}]/180 - A71B[{1, 6, 4, 2, 3, 5, 7}]/180 + 
     A71B[{1, 6, 4, 2, 5, 3, 7}]/180 - A71B[{1, 6, 4, 3, 5, 2, 7}]/90 + 
     A71B[{1, 6, 4, 5, 2, 3, 7}]/180 + A71B[{1, 6, 4, 5, 3, 2, 7}]/180 - 
     A71B[{1, 6, 5, 3, 2, 4, 7}]/180 + A71B[{1, 6, 5, 3, 4, 2, 7}]/180 - 
     A71B[{1, 6, 5, 4, 2, 3, 7}]/180 + A71B[{1, 6, 5, 4, 3, 2, 7}]/180
 
A71Brep[13, 2] = A71B[{1, 2, 3, 4, 5, 6, 7}]/180 - 
     A71B[{1, 2, 3, 4, 5, 7, 6}]/180 - A71B[{1, 2, 3, 4, 6, 5, 7}]/180 + 
     A71B[{1, 2, 3, 4, 6, 7, 5}]/180 + A71B[{1, 2, 3, 4, 7, 5, 6}]/180 - 
     A71B[{1, 2, 3, 4, 7, 6, 5}]/180 - A71B[{1, 2, 3, 5, 6, 4, 7}]/180 + 
     A71B[{1, 2, 3, 5, 7, 4, 6}]/180 + A71B[{1, 2, 3, 6, 5, 4, 7}]/180 - 
     A71B[{1, 2, 3, 6, 7, 4, 5}]/180 - A71B[{1, 2, 3, 7, 5, 4, 6}]/180 + 
     A71B[{1, 2, 3, 7, 6, 4, 5}]/180 + A71B[{1, 2, 4, 3, 5, 6, 7}]/180 - 
     A71B[{1, 2, 4, 3, 5, 7, 6}]/180 - A71B[{1, 2, 4, 3, 6, 5, 7}]/180 + 
     A71B[{1, 2, 4, 3, 6, 7, 5}]/180 + A71B[{1, 2, 4, 3, 7, 5, 6}]/180 - 
     A71B[{1, 2, 4, 3, 7, 6, 5}]/180 - A71B[{1, 2, 4, 5, 6, 3, 7}]/180 + 
     A71B[{1, 2, 4, 5, 7, 3, 6}]/180 + A71B[{1, 2, 4, 6, 5, 3, 7}]/180 - 
     A71B[{1, 2, 4, 6, 7, 3, 5}]/180 - A71B[{1, 2, 4, 7, 5, 3, 6}]/180 + 
     A71B[{1, 2, 4, 7, 6, 3, 5}]/180 - A71B[{1, 2, 5, 3, 4, 6, 7}]/180 + 
     A71B[{1, 2, 5, 3, 4, 7, 6}]/180 + A71B[{1, 2, 5, 3, 6, 4, 7}]/90 - 
     A71B[{1, 2, 5, 3, 6, 7, 4}]/180 - A71B[{1, 2, 5, 3, 7, 4, 6}]/90 + 
     A71B[{1, 2, 5, 3, 7, 6, 4}]/180 - A71B[{1, 2, 5, 4, 3, 6, 7}]/180 + 
     A71B[{1, 2, 5, 4, 3, 7, 6}]/180 + A71B[{1, 2, 5, 4, 6, 3, 7}]/90 - 
     A71B[{1, 2, 5, 4, 6, 7, 3}]/180 - A71B[{1, 2, 5, 4, 7, 3, 6}]/90 + 
     A71B[{1, 2, 5, 4, 7, 6, 3}]/180 - A71B[{1, 2, 5, 6, 3, 4, 7}]/180 - 
     A71B[{1, 2, 5, 6, 4, 3, 7}]/180 + A71B[{1, 2, 5, 6, 7, 3, 4}]/180 + 
     A71B[{1, 2, 5, 6, 7, 4, 3}]/180 + A71B[{1, 2, 5, 7, 3, 4, 6}]/180 + 
     A71B[{1, 2, 5, 7, 4, 3, 6}]/180 - A71B[{1, 2, 5, 7, 6, 3, 4}]/180 - 
     A71B[{1, 2, 5, 7, 6, 4, 3}]/180 + A71B[{1, 2, 6, 3, 4, 5, 7}]/180 - 
     A71B[{1, 2, 6, 3, 4, 7, 5}]/180 - A71B[{1, 2, 6, 3, 5, 4, 7}]/90 + 
     A71B[{1, 2, 6, 3, 5, 7, 4}]/180 + A71B[{1, 2, 6, 3, 7, 4, 5}]/90 - 
     A71B[{1, 2, 6, 3, 7, 5, 4}]/180 + A71B[{1, 2, 6, 4, 3, 5, 7}]/180 - 
     A71B[{1, 2, 6, 4, 3, 7, 5}]/180 - A71B[{1, 2, 6, 4, 5, 3, 7}]/90 + 
     A71B[{1, 2, 6, 4, 5, 7, 3}]/180 + A71B[{1, 2, 6, 4, 7, 3, 5}]/90 - 
     A71B[{1, 2, 6, 4, 7, 5, 3}]/180 + A71B[{1, 2, 6, 5, 3, 4, 7}]/180 + 
     A71B[{1, 2, 6, 5, 4, 3, 7}]/180 - A71B[{1, 2, 6, 5, 7, 3, 4}]/180 - 
     A71B[{1, 2, 6, 5, 7, 4, 3}]/180 - A71B[{1, 2, 6, 7, 3, 4, 5}]/180 - 
     A71B[{1, 2, 6, 7, 4, 3, 5}]/180 + A71B[{1, 2, 6, 7, 5, 3, 4}]/180 + 
     A71B[{1, 2, 6, 7, 5, 4, 3}]/180 - A71B[{1, 2, 7, 3, 4, 5, 6}]/180 + 
     A71B[{1, 2, 7, 3, 4, 6, 5}]/180 + A71B[{1, 2, 7, 3, 5, 4, 6}]/90 - 
     A71B[{1, 2, 7, 3, 5, 6, 4}]/180 - A71B[{1, 2, 7, 3, 6, 4, 5}]/90 + 
     A71B[{1, 2, 7, 3, 6, 5, 4}]/180 - A71B[{1, 2, 7, 4, 3, 5, 6}]/180 + 
     A71B[{1, 2, 7, 4, 3, 6, 5}]/180 + A71B[{1, 2, 7, 4, 5, 3, 6}]/90 - 
     A71B[{1, 2, 7, 4, 5, 6, 3}]/180 - A71B[{1, 2, 7, 4, 6, 3, 5}]/90 + 
     A71B[{1, 2, 7, 4, 6, 5, 3}]/180 - A71B[{1, 2, 7, 5, 3, 4, 6}]/180 - 
     A71B[{1, 2, 7, 5, 4, 3, 6}]/180 + A71B[{1, 2, 7, 5, 6, 3, 4}]/180 + 
     A71B[{1, 2, 7, 5, 6, 4, 3}]/180 + A71B[{1, 2, 7, 6, 3, 4, 5}]/180 + 
     A71B[{1, 2, 7, 6, 4, 3, 5}]/180 - A71B[{1, 2, 7, 6, 5, 3, 4}]/180 - 
     A71B[{1, 2, 7, 6, 5, 4, 3}]/180 - A71B[{1, 3, 2, 4, 5, 6, 7}]/180 + 
     A71B[{1, 3, 2, 4, 5, 7, 6}]/180 + A71B[{1, 3, 2, 4, 6, 5, 7}]/180 - 
     A71B[{1, 3, 2, 4, 6, 7, 5}]/180 - A71B[{1, 3, 2, 4, 7, 5, 6}]/180 + 
     A71B[{1, 3, 2, 4, 7, 6, 5}]/180 + A71B[{1, 3, 2, 5, 4, 6, 7}]/180 - 
     A71B[{1, 3, 2, 5, 4, 7, 6}]/180 + A71B[{1, 3, 2, 5, 6, 4, 7}]/180 - 
     A71B[{1, 3, 2, 5, 6, 7, 4}]/180 - A71B[{1, 3, 2, 5, 7, 4, 6}]/180 + 
     A71B[{1, 3, 2, 5, 7, 6, 4}]/180 - A71B[{1, 3, 2, 6, 4, 5, 7}]/180 + 
     A71B[{1, 3, 2, 6, 4, 7, 5}]/180 - A71B[{1, 3, 2, 6, 5, 4, 7}]/180 + 
     A71B[{1, 3, 2, 6, 5, 7, 4}]/180 + A71B[{1, 3, 2, 6, 7, 4, 5}]/180 - 
     A71B[{1, 3, 2, 6, 7, 5, 4}]/180 + A71B[{1, 3, 2, 7, 4, 5, 6}]/180 - 
     A71B[{1, 3, 2, 7, 4, 6, 5}]/180 + A71B[{1, 3, 2, 7, 5, 4, 6}]/180 - 
     A71B[{1, 3, 2, 7, 5, 6, 4}]/180 - A71B[{1, 3, 2, 7, 6, 4, 5}]/180 + 
     A71B[{1, 3, 2, 7, 6, 5, 4}]/180 - A71B[{1, 3, 4, 5, 2, 6, 7}]/180 + 
     A71B[{1, 3, 4, 5, 2, 7, 6}]/180 + A71B[{1, 3, 4, 6, 2, 5, 7}]/180 - 
     A71B[{1, 3, 4, 6, 2, 7, 5}]/180 - A71B[{1, 3, 4, 7, 2, 5, 6}]/180 + 
     A71B[{1, 3, 4, 7, 2, 6, 5}]/180 - A71B[{1, 3, 5, 2, 4, 6, 7}]/180 + 
     A71B[{1, 3, 5, 2, 4, 7, 6}]/180 + A71B[{1, 3, 5, 2, 6, 7, 4}]/180 - 
     A71B[{1, 3, 5, 2, 7, 6, 4}]/180 + A71B[{1, 3, 5, 4, 2, 6, 7}]/90 - 
     A71B[{1, 3, 5, 4, 2, 7, 6}]/90 - A71B[{1, 3, 5, 4, 6, 2, 7}]/90 + 
     A71B[{1, 3, 5, 4, 7, 2, 6}]/90 - A71B[{1, 3, 5, 6, 2, 4, 7}]/180 + 
     A71B[{1, 3, 5, 6, 2, 7, 4}]/180 + A71B[{1, 3, 5, 6, 4, 2, 7}]/90 - 
     A71B[{1, 3, 5, 6, 7, 2, 4}]/180 + A71B[{1, 3, 5, 7, 2, 4, 6}]/180 - 
     A71B[{1, 3, 5, 7, 2, 6, 4}]/180 - A71B[{1, 3, 5, 7, 4, 2, 6}]/90 + 
     A71B[{1, 3, 5, 7, 6, 2, 4}]/180 + A71B[{1, 3, 6, 2, 4, 5, 7}]/180 - 
     A71B[{1, 3, 6, 2, 4, 7, 5}]/180 - A71B[{1, 3, 6, 2, 5, 7, 4}]/180 + 
     A71B[{1, 3, 6, 2, 7, 5, 4}]/180 - A71B[{1, 3, 6, 4, 2, 5, 7}]/90 + 
     A71B[{1, 3, 6, 4, 2, 7, 5}]/90 + A71B[{1, 3, 6, 4, 5, 2, 7}]/90 - 
     A71B[{1, 3, 6, 4, 7, 2, 5}]/90 + A71B[{1, 3, 6, 5, 2, 4, 7}]/180 - 
     A71B[{1, 3, 6, 5, 2, 7, 4}]/180 - A71B[{1, 3, 6, 5, 4, 2, 7}]/90 + 
     A71B[{1, 3, 6, 5, 7, 2, 4}]/180 - A71B[{1, 3, 6, 7, 2, 4, 5}]/180 + 
     A71B[{1, 3, 6, 7, 2, 5, 4}]/180 + A71B[{1, 3, 6, 7, 4, 2, 5}]/90 - 
     A71B[{1, 3, 6, 7, 5, 2, 4}]/180 - A71B[{1, 3, 7, 2, 4, 5, 6}]/180 + 
     A71B[{1, 3, 7, 2, 4, 6, 5}]/180 + A71B[{1, 3, 7, 2, 5, 6, 4}]/180 - 
     A71B[{1, 3, 7, 2, 6, 5, 4}]/180 + A71B[{1, 3, 7, 4, 2, 5, 6}]/90 - 
     A71B[{1, 3, 7, 4, 2, 6, 5}]/90 - A71B[{1, 3, 7, 4, 5, 2, 6}]/90 + 
     A71B[{1, 3, 7, 4, 6, 2, 5}]/90 - A71B[{1, 3, 7, 5, 2, 4, 6}]/180 + 
     A71B[{1, 3, 7, 5, 2, 6, 4}]/180 + A71B[{1, 3, 7, 5, 4, 2, 6}]/90 - 
     A71B[{1, 3, 7, 5, 6, 2, 4}]/180 + A71B[{1, 3, 7, 6, 2, 4, 5}]/180 - 
     A71B[{1, 3, 7, 6, 2, 5, 4}]/180 - A71B[{1, 3, 7, 6, 4, 2, 5}]/90 + 
     A71B[{1, 3, 7, 6, 5, 2, 4}]/180 - A71B[{1, 4, 2, 3, 5, 6, 7}]/180 + 
     A71B[{1, 4, 2, 3, 5, 7, 6}]/180 + A71B[{1, 4, 2, 3, 6, 5, 7}]/180 - 
     A71B[{1, 4, 2, 3, 6, 7, 5}]/180 - A71B[{1, 4, 2, 3, 7, 5, 6}]/180 + 
     A71B[{1, 4, 2, 3, 7, 6, 5}]/180 + A71B[{1, 4, 2, 5, 3, 6, 7}]/180 - 
     A71B[{1, 4, 2, 5, 3, 7, 6}]/180 + A71B[{1, 4, 2, 5, 6, 3, 7}]/180 - 
     A71B[{1, 4, 2, 5, 7, 3, 6}]/180 - A71B[{1, 4, 2, 6, 3, 5, 7}]/180 + 
     A71B[{1, 4, 2, 6, 3, 7, 5}]/180 - A71B[{1, 4, 2, 6, 5, 3, 7}]/180 + 
     A71B[{1, 4, 2, 6, 7, 3, 5}]/180 + A71B[{1, 4, 2, 7, 3, 5, 6}]/180 - 
     A71B[{1, 4, 2, 7, 3, 6, 5}]/180 + A71B[{1, 4, 2, 7, 5, 3, 6}]/180 - 
     A71B[{1, 4, 2, 7, 6, 3, 5}]/180 - A71B[{1, 4, 3, 5, 2, 6, 7}]/180 + 
     A71B[{1, 4, 3, 5, 2, 7, 6}]/180 + A71B[{1, 4, 3, 6, 2, 5, 7}]/180 - 
     A71B[{1, 4, 3, 6, 2, 7, 5}]/180 - A71B[{1, 4, 3, 7, 2, 5, 6}]/180 + 
     A71B[{1, 4, 3, 7, 2, 6, 5}]/180 - A71B[{1, 4, 5, 2, 3, 6, 7}]/180 + 
     A71B[{1, 4, 5, 2, 3, 7, 6}]/180 + A71B[{1, 4, 5, 3, 2, 6, 7}]/90 - 
     A71B[{1, 4, 5, 3, 2, 7, 6}]/90 - A71B[{1, 4, 5, 3, 6, 2, 7}]/90 + 
     A71B[{1, 4, 5, 3, 7, 2, 6}]/90 - A71B[{1, 4, 5, 6, 2, 3, 7}]/180 + 
     A71B[{1, 4, 5, 6, 3, 2, 7}]/90 + A71B[{1, 4, 5, 7, 2, 3, 6}]/180 - 
     A71B[{1, 4, 5, 7, 3, 2, 6}]/90 + A71B[{1, 4, 6, 2, 3, 5, 7}]/180 - 
     A71B[{1, 4, 6, 2, 3, 7, 5}]/180 - A71B[{1, 4, 6, 3, 2, 5, 7}]/90 + 
     A71B[{1, 4, 6, 3, 2, 7, 5}]/90 + A71B[{1, 4, 6, 3, 5, 2, 7}]/90 - 
     A71B[{1, 4, 6, 3, 7, 2, 5}]/90 + A71B[{1, 4, 6, 5, 2, 3, 7}]/180 - 
     A71B[{1, 4, 6, 5, 3, 2, 7}]/90 - A71B[{1, 4, 6, 7, 2, 3, 5}]/180 + 
     A71B[{1, 4, 6, 7, 3, 2, 5}]/90 - A71B[{1, 4, 7, 2, 3, 5, 6}]/180 + 
     A71B[{1, 4, 7, 2, 3, 6, 5}]/180 + A71B[{1, 4, 7, 3, 2, 5, 6}]/90 - 
     A71B[{1, 4, 7, 3, 2, 6, 5}]/90 - A71B[{1, 4, 7, 3, 5, 2, 6}]/90 + 
     A71B[{1, 4, 7, 3, 6, 2, 5}]/90 - A71B[{1, 4, 7, 5, 2, 3, 6}]/180 + 
     A71B[{1, 4, 7, 5, 3, 2, 6}]/90 + A71B[{1, 4, 7, 6, 2, 3, 5}]/180 - 
     A71B[{1, 4, 7, 6, 3, 2, 5}]/90 - A71B[{1, 5, 2, 3, 6, 4, 7}]/90 + 
     A71B[{1, 5, 2, 3, 7, 4, 6}]/90 - A71B[{1, 5, 2, 4, 6, 3, 7}]/90 + 
     A71B[{1, 5, 2, 4, 7, 3, 6}]/90 + A71B[{1, 5, 2, 6, 3, 4, 7}]/90 + 
     A71B[{1, 5, 2, 6, 4, 3, 7}]/90 - A71B[{1, 5, 2, 7, 3, 4, 6}]/90 - 
     A71B[{1, 5, 2, 7, 4, 3, 6}]/90 + A71B[{1, 5, 3, 2, 4, 6, 7}]/180 - 
     A71B[{1, 5, 3, 2, 4, 7, 6}]/180 - A71B[{1, 5, 3, 4, 2, 6, 7}]/180 + 
     A71B[{1, 5, 3, 4, 2, 7, 6}]/180 + A71B[{1, 5, 3, 4, 6, 2, 7}]/90 - 
     A71B[{1, 5, 3, 4, 7, 2, 6}]/90 - A71B[{1, 5, 3, 6, 4, 2, 7}]/90 + 
     A71B[{1, 5, 3, 7, 4, 2, 6}]/90 + A71B[{1, 5, 4, 2, 3, 6, 7}]/180 - 
     A71B[{1, 5, 4, 2, 3, 7, 6}]/180 - A71B[{1, 5, 4, 3, 2, 6, 7}]/180 + 
     A71B[{1, 5, 4, 3, 2, 7, 6}]/180 + A71B[{1, 5, 4, 3, 6, 2, 7}]/90 - 
     A71B[{1, 5, 4, 3, 7, 2, 6}]/90 - A71B[{1, 5, 4, 6, 3, 2, 7}]/90 + 
     A71B[{1, 5, 4, 7, 3, 2, 6}]/90 - A71B[{1, 5, 6, 2, 3, 4, 7}]/180 - 
     A71B[{1, 5, 6, 2, 4, 3, 7}]/180 + A71B[{1, 5, 6, 3, 2, 4, 7}]/180 + 
     A71B[{1, 5, 6, 4, 2, 3, 7}]/180 + A71B[{1, 5, 7, 2, 3, 4, 6}]/180 + 
     A71B[{1, 5, 7, 2, 4, 3, 6}]/180 - A71B[{1, 5, 7, 3, 2, 4, 6}]/180 - 
     A71B[{1, 5, 7, 4, 2, 3, 6}]/180 + A71B[{1, 6, 2, 3, 5, 4, 7}]/90 + 
     A71B[{1, 6, 2, 4, 5, 3, 7}]/90 - A71B[{1, 6, 2, 5, 3, 4, 7}]/90 - 
     A71B[{1, 6, 2, 5, 4, 3, 7}]/90 - A71B[{1, 6, 3, 2, 4, 5, 7}]/180 + 
     A71B[{1, 6, 3, 4, 2, 5, 7}]/180 - A71B[{1, 6, 3, 4, 5, 2, 7}]/90 + 
     A71B[{1, 6, 3, 5, 4, 2, 7}]/90 - A71B[{1, 6, 4, 2, 3, 5, 7}]/180 + 
     A71B[{1, 6, 4, 3, 2, 5, 7}]/180 - A71B[{1, 6, 4, 3, 5, 2, 7}]/90 + 
     A71B[{1, 6, 4, 5, 3, 2, 7}]/90 + A71B[{1, 6, 5, 2, 3, 4, 7}]/180 + 
     A71B[{1, 6, 5, 2, 4, 3, 7}]/180 - A71B[{1, 6, 5, 3, 2, 4, 7}]/180 - 
     A71B[{1, 6, 5, 4, 2, 3, 7}]/180
 
A71Brep[15, 1] = A71B[{1, 2, 3, 4, 5, 6, 7}]/360 - 
     A71B[{1, 2, 3, 4, 5, 7, 6}]/360 - A71B[{1, 2, 3, 4, 6, 5, 7}]/360 + 
     A71B[{1, 2, 3, 4, 6, 7, 5}]/360 + A71B[{1, 2, 3, 4, 7, 5, 6}]/360 - 
     A71B[{1, 2, 3, 4, 7, 6, 5}]/360 - A71B[{1, 2, 3, 5, 4, 6, 7}]/360 + 
     A71B[{1, 2, 3, 5, 4, 7, 6}]/360 + A71B[{1, 2, 3, 5, 6, 4, 7}]/360 - 
     A71B[{1, 2, 3, 5, 6, 7, 4}]/360 - A71B[{1, 2, 3, 5, 7, 4, 6}]/360 + 
     A71B[{1, 2, 3, 5, 7, 6, 4}]/360 + A71B[{1, 2, 3, 6, 4, 5, 7}]/360 - 
     A71B[{1, 2, 3, 6, 4, 7, 5}]/360 - A71B[{1, 2, 3, 6, 5, 4, 7}]/360 + 
     A71B[{1, 2, 3, 6, 5, 7, 4}]/360 + A71B[{1, 2, 3, 6, 7, 4, 5}]/360 - 
     A71B[{1, 2, 3, 6, 7, 5, 4}]/360 - A71B[{1, 2, 3, 7, 4, 5, 6}]/360 + 
     A71B[{1, 2, 3, 7, 4, 6, 5}]/360 + A71B[{1, 2, 3, 7, 5, 4, 6}]/360 - 
     A71B[{1, 2, 3, 7, 5, 6, 4}]/360 - A71B[{1, 2, 3, 7, 6, 4, 5}]/360 + 
     A71B[{1, 2, 3, 7, 6, 5, 4}]/360 - A71B[{1, 2, 4, 3, 5, 6, 7}]/360 + 
     A71B[{1, 2, 4, 3, 5, 7, 6}]/360 + A71B[{1, 2, 4, 3, 6, 5, 7}]/360 - 
     A71B[{1, 2, 4, 3, 6, 7, 5}]/360 - A71B[{1, 2, 4, 3, 7, 5, 6}]/360 + 
     A71B[{1, 2, 4, 3, 7, 6, 5}]/360 + A71B[{1, 2, 4, 5, 3, 6, 7}]/360 - 
     A71B[{1, 2, 4, 5, 3, 7, 6}]/360 - A71B[{1, 2, 4, 5, 6, 3, 7}]/360 + 
     A71B[{1, 2, 4, 5, 6, 7, 3}]/360 + A71B[{1, 2, 4, 5, 7, 3, 6}]/360 - 
     A71B[{1, 2, 4, 5, 7, 6, 3}]/360 - A71B[{1, 2, 4, 6, 3, 5, 7}]/360 + 
     A71B[{1, 2, 4, 6, 3, 7, 5}]/360 + A71B[{1, 2, 4, 6, 5, 3, 7}]/360 - 
     A71B[{1, 2, 4, 6, 5, 7, 3}]/360 - A71B[{1, 2, 4, 6, 7, 3, 5}]/360 + 
     A71B[{1, 2, 4, 6, 7, 5, 3}]/360 + A71B[{1, 2, 4, 7, 3, 5, 6}]/360 - 
     A71B[{1, 2, 4, 7, 3, 6, 5}]/360 - A71B[{1, 2, 4, 7, 5, 3, 6}]/360 + 
     A71B[{1, 2, 4, 7, 5, 6, 3}]/360 + A71B[{1, 2, 4, 7, 6, 3, 5}]/360 - 
     A71B[{1, 2, 4, 7, 6, 5, 3}]/360 + A71B[{1, 2, 5, 3, 4, 6, 7}]/360 - 
     A71B[{1, 2, 5, 3, 4, 7, 6}]/360 - A71B[{1, 2, 5, 3, 6, 4, 7}]/360 + 
     A71B[{1, 2, 5, 3, 6, 7, 4}]/360 + A71B[{1, 2, 5, 3, 7, 4, 6}]/360 - 
     A71B[{1, 2, 5, 3, 7, 6, 4}]/360 - A71B[{1, 2, 5, 4, 3, 6, 7}]/360 + 
     A71B[{1, 2, 5, 4, 3, 7, 6}]/360 + A71B[{1, 2, 5, 4, 6, 3, 7}]/360 - 
     A71B[{1, 2, 5, 4, 6, 7, 3}]/360 - A71B[{1, 2, 5, 4, 7, 3, 6}]/360 + 
     A71B[{1, 2, 5, 4, 7, 6, 3}]/360 + A71B[{1, 2, 5, 6, 3, 4, 7}]/360 - 
     A71B[{1, 2, 5, 6, 3, 7, 4}]/360 - A71B[{1, 2, 5, 6, 4, 3, 7}]/360 + 
     A71B[{1, 2, 5, 6, 4, 7, 3}]/360 + A71B[{1, 2, 5, 6, 7, 3, 4}]/360 - 
     A71B[{1, 2, 5, 6, 7, 4, 3}]/360 - A71B[{1, 2, 5, 7, 3, 4, 6}]/360 + 
     A71B[{1, 2, 5, 7, 3, 6, 4}]/360 + A71B[{1, 2, 5, 7, 4, 3, 6}]/360 - 
     A71B[{1, 2, 5, 7, 4, 6, 3}]/360 - A71B[{1, 2, 5, 7, 6, 3, 4}]/360 + 
     A71B[{1, 2, 5, 7, 6, 4, 3}]/360 - A71B[{1, 2, 6, 3, 4, 5, 7}]/360 + 
     A71B[{1, 2, 6, 3, 4, 7, 5}]/360 + A71B[{1, 2, 6, 3, 5, 4, 7}]/360 - 
     A71B[{1, 2, 6, 3, 5, 7, 4}]/360 - A71B[{1, 2, 6, 3, 7, 4, 5}]/360 + 
     A71B[{1, 2, 6, 3, 7, 5, 4}]/360 + A71B[{1, 2, 6, 4, 3, 5, 7}]/360 - 
     A71B[{1, 2, 6, 4, 3, 7, 5}]/360 - A71B[{1, 2, 6, 4, 5, 3, 7}]/360 + 
     A71B[{1, 2, 6, 4, 5, 7, 3}]/360 + A71B[{1, 2, 6, 4, 7, 3, 5}]/360 - 
     A71B[{1, 2, 6, 4, 7, 5, 3}]/360 - A71B[{1, 2, 6, 5, 3, 4, 7}]/360 + 
     A71B[{1, 2, 6, 5, 3, 7, 4}]/360 + A71B[{1, 2, 6, 5, 4, 3, 7}]/360 - 
     A71B[{1, 2, 6, 5, 4, 7, 3}]/360 - A71B[{1, 2, 6, 5, 7, 3, 4}]/360 + 
     A71B[{1, 2, 6, 5, 7, 4, 3}]/360 + A71B[{1, 2, 6, 7, 3, 4, 5}]/360 - 
     A71B[{1, 2, 6, 7, 3, 5, 4}]/360 - A71B[{1, 2, 6, 7, 4, 3, 5}]/360 + 
     A71B[{1, 2, 6, 7, 4, 5, 3}]/360 + A71B[{1, 2, 6, 7, 5, 3, 4}]/360 - 
     A71B[{1, 2, 6, 7, 5, 4, 3}]/360 + A71B[{1, 2, 7, 3, 4, 5, 6}]/360 - 
     A71B[{1, 2, 7, 3, 4, 6, 5}]/360 - A71B[{1, 2, 7, 3, 5, 4, 6}]/360 + 
     A71B[{1, 2, 7, 3, 5, 6, 4}]/360 + A71B[{1, 2, 7, 3, 6, 4, 5}]/360 - 
     A71B[{1, 2, 7, 3, 6, 5, 4}]/360 - A71B[{1, 2, 7, 4, 3, 5, 6}]/360 + 
     A71B[{1, 2, 7, 4, 3, 6, 5}]/360 + A71B[{1, 2, 7, 4, 5, 3, 6}]/360 - 
     A71B[{1, 2, 7, 4, 5, 6, 3}]/360 - A71B[{1, 2, 7, 4, 6, 3, 5}]/360 + 
     A71B[{1, 2, 7, 4, 6, 5, 3}]/360 + A71B[{1, 2, 7, 5, 3, 4, 6}]/360 - 
     A71B[{1, 2, 7, 5, 3, 6, 4}]/360 - A71B[{1, 2, 7, 5, 4, 3, 6}]/360 + 
     A71B[{1, 2, 7, 5, 4, 6, 3}]/360 + A71B[{1, 2, 7, 5, 6, 3, 4}]/360 - 
     A71B[{1, 2, 7, 5, 6, 4, 3}]/360 - A71B[{1, 2, 7, 6, 3, 4, 5}]/360 + 
     A71B[{1, 2, 7, 6, 3, 5, 4}]/360 + A71B[{1, 2, 7, 6, 4, 3, 5}]/360 - 
     A71B[{1, 2, 7, 6, 4, 5, 3}]/360 - A71B[{1, 2, 7, 6, 5, 3, 4}]/360 + 
     A71B[{1, 2, 7, 6, 5, 4, 3}]/360 - A71B[{1, 3, 2, 4, 5, 6, 7}]/360 + 
     A71B[{1, 3, 2, 4, 5, 7, 6}]/360 + A71B[{1, 3, 2, 4, 6, 5, 7}]/360 - 
     A71B[{1, 3, 2, 4, 6, 7, 5}]/360 - A71B[{1, 3, 2, 4, 7, 5, 6}]/360 + 
     A71B[{1, 3, 2, 4, 7, 6, 5}]/360 + A71B[{1, 3, 2, 5, 4, 6, 7}]/360 - 
     A71B[{1, 3, 2, 5, 4, 7, 6}]/360 - A71B[{1, 3, 2, 5, 6, 4, 7}]/360 + 
     A71B[{1, 3, 2, 5, 6, 7, 4}]/360 + A71B[{1, 3, 2, 5, 7, 4, 6}]/360 - 
     A71B[{1, 3, 2, 5, 7, 6, 4}]/360 - A71B[{1, 3, 2, 6, 4, 5, 7}]/360 + 
     A71B[{1, 3, 2, 6, 4, 7, 5}]/360 + A71B[{1, 3, 2, 6, 5, 4, 7}]/360 - 
     A71B[{1, 3, 2, 6, 5, 7, 4}]/360 - A71B[{1, 3, 2, 6, 7, 4, 5}]/360 + 
     A71B[{1, 3, 2, 6, 7, 5, 4}]/360 + A71B[{1, 3, 2, 7, 4, 5, 6}]/360 - 
     A71B[{1, 3, 2, 7, 4, 6, 5}]/360 - A71B[{1, 3, 2, 7, 5, 4, 6}]/360 + 
     A71B[{1, 3, 2, 7, 5, 6, 4}]/360 + A71B[{1, 3, 2, 7, 6, 4, 5}]/360 - 
     A71B[{1, 3, 2, 7, 6, 5, 4}]/360 + A71B[{1, 3, 4, 2, 5, 6, 7}]/360 - 
     A71B[{1, 3, 4, 2, 5, 7, 6}]/360 - A71B[{1, 3, 4, 2, 6, 5, 7}]/360 + 
     A71B[{1, 3, 4, 2, 6, 7, 5}]/360 + A71B[{1, 3, 4, 2, 7, 5, 6}]/360 - 
     A71B[{1, 3, 4, 2, 7, 6, 5}]/360 - A71B[{1, 3, 4, 5, 2, 6, 7}]/360 + 
     A71B[{1, 3, 4, 5, 2, 7, 6}]/360 + A71B[{1, 3, 4, 5, 6, 2, 7}]/360 - 
     A71B[{1, 3, 4, 5, 7, 2, 6}]/360 + A71B[{1, 3, 4, 6, 2, 5, 7}]/360 - 
     A71B[{1, 3, 4, 6, 2, 7, 5}]/360 - A71B[{1, 3, 4, 6, 5, 2, 7}]/360 + 
     A71B[{1, 3, 4, 6, 7, 2, 5}]/360 - A71B[{1, 3, 4, 7, 2, 5, 6}]/360 + 
     A71B[{1, 3, 4, 7, 2, 6, 5}]/360 + A71B[{1, 3, 4, 7, 5, 2, 6}]/360 - 
     A71B[{1, 3, 4, 7, 6, 2, 5}]/360 - A71B[{1, 3, 5, 2, 4, 6, 7}]/360 + 
     A71B[{1, 3, 5, 2, 4, 7, 6}]/360 + A71B[{1, 3, 5, 2, 6, 4, 7}]/360 - 
     A71B[{1, 3, 5, 2, 6, 7, 4}]/360 - A71B[{1, 3, 5, 2, 7, 4, 6}]/360 + 
     A71B[{1, 3, 5, 2, 7, 6, 4}]/360 + A71B[{1, 3, 5, 4, 2, 6, 7}]/360 - 
     A71B[{1, 3, 5, 4, 2, 7, 6}]/360 - A71B[{1, 3, 5, 4, 6, 2, 7}]/360 + 
     A71B[{1, 3, 5, 4, 7, 2, 6}]/360 - A71B[{1, 3, 5, 6, 2, 4, 7}]/360 + 
     A71B[{1, 3, 5, 6, 2, 7, 4}]/360 + A71B[{1, 3, 5, 6, 4, 2, 7}]/360 - 
     A71B[{1, 3, 5, 6, 7, 2, 4}]/360 + A71B[{1, 3, 5, 7, 2, 4, 6}]/360 - 
     A71B[{1, 3, 5, 7, 2, 6, 4}]/360 - A71B[{1, 3, 5, 7, 4, 2, 6}]/360 + 
     A71B[{1, 3, 5, 7, 6, 2, 4}]/360 + A71B[{1, 3, 6, 2, 4, 5, 7}]/360 - 
     A71B[{1, 3, 6, 2, 4, 7, 5}]/360 - A71B[{1, 3, 6, 2, 5, 4, 7}]/360 + 
     A71B[{1, 3, 6, 2, 5, 7, 4}]/360 + A71B[{1, 3, 6, 2, 7, 4, 5}]/360 - 
     A71B[{1, 3, 6, 2, 7, 5, 4}]/360 - A71B[{1, 3, 6, 4, 2, 5, 7}]/360 + 
     A71B[{1, 3, 6, 4, 2, 7, 5}]/360 + A71B[{1, 3, 6, 4, 5, 2, 7}]/360 - 
     A71B[{1, 3, 6, 4, 7, 2, 5}]/360 + A71B[{1, 3, 6, 5, 2, 4, 7}]/360 - 
     A71B[{1, 3, 6, 5, 2, 7, 4}]/360 - A71B[{1, 3, 6, 5, 4, 2, 7}]/360 + 
     A71B[{1, 3, 6, 5, 7, 2, 4}]/360 - A71B[{1, 3, 6, 7, 2, 4, 5}]/360 + 
     A71B[{1, 3, 6, 7, 2, 5, 4}]/360 + A71B[{1, 3, 6, 7, 4, 2, 5}]/360 - 
     A71B[{1, 3, 6, 7, 5, 2, 4}]/360 - A71B[{1, 3, 7, 2, 4, 5, 6}]/360 + 
     A71B[{1, 3, 7, 2, 4, 6, 5}]/360 + A71B[{1, 3, 7, 2, 5, 4, 6}]/360 - 
     A71B[{1, 3, 7, 2, 5, 6, 4}]/360 - A71B[{1, 3, 7, 2, 6, 4, 5}]/360 + 
     A71B[{1, 3, 7, 2, 6, 5, 4}]/360 + A71B[{1, 3, 7, 4, 2, 5, 6}]/360 - 
     A71B[{1, 3, 7, 4, 2, 6, 5}]/360 - A71B[{1, 3, 7, 4, 5, 2, 6}]/360 + 
     A71B[{1, 3, 7, 4, 6, 2, 5}]/360 - A71B[{1, 3, 7, 5, 2, 4, 6}]/360 + 
     A71B[{1, 3, 7, 5, 2, 6, 4}]/360 + A71B[{1, 3, 7, 5, 4, 2, 6}]/360 - 
     A71B[{1, 3, 7, 5, 6, 2, 4}]/360 + A71B[{1, 3, 7, 6, 2, 4, 5}]/360 - 
     A71B[{1, 3, 7, 6, 2, 5, 4}]/360 - A71B[{1, 3, 7, 6, 4, 2, 5}]/360 + 
     A71B[{1, 3, 7, 6, 5, 2, 4}]/360 + A71B[{1, 4, 2, 3, 5, 6, 7}]/360 - 
     A71B[{1, 4, 2, 3, 5, 7, 6}]/360 - A71B[{1, 4, 2, 3, 6, 5, 7}]/360 + 
     A71B[{1, 4, 2, 3, 6, 7, 5}]/360 + A71B[{1, 4, 2, 3, 7, 5, 6}]/360 - 
     A71B[{1, 4, 2, 3, 7, 6, 5}]/360 - A71B[{1, 4, 2, 5, 3, 6, 7}]/360 + 
     A71B[{1, 4, 2, 5, 3, 7, 6}]/360 + A71B[{1, 4, 2, 5, 6, 3, 7}]/360 - 
     A71B[{1, 4, 2, 5, 7, 3, 6}]/360 + A71B[{1, 4, 2, 6, 3, 5, 7}]/360 - 
     A71B[{1, 4, 2, 6, 3, 7, 5}]/360 - A71B[{1, 4, 2, 6, 5, 3, 7}]/360 + 
     A71B[{1, 4, 2, 6, 7, 3, 5}]/360 - A71B[{1, 4, 2, 7, 3, 5, 6}]/360 + 
     A71B[{1, 4, 2, 7, 3, 6, 5}]/360 + A71B[{1, 4, 2, 7, 5, 3, 6}]/360 - 
     A71B[{1, 4, 2, 7, 6, 3, 5}]/360 - A71B[{1, 4, 3, 2, 5, 6, 7}]/360 + 
     A71B[{1, 4, 3, 2, 5, 7, 6}]/360 + A71B[{1, 4, 3, 2, 6, 5, 7}]/360 - 
     A71B[{1, 4, 3, 2, 6, 7, 5}]/360 - A71B[{1, 4, 3, 2, 7, 5, 6}]/360 + 
     A71B[{1, 4, 3, 2, 7, 6, 5}]/360 + A71B[{1, 4, 3, 5, 2, 6, 7}]/360 - 
     A71B[{1, 4, 3, 5, 2, 7, 6}]/360 - A71B[{1, 4, 3, 5, 6, 2, 7}]/360 + 
     A71B[{1, 4, 3, 5, 7, 2, 6}]/360 - A71B[{1, 4, 3, 6, 2, 5, 7}]/360 + 
     A71B[{1, 4, 3, 6, 2, 7, 5}]/360 + A71B[{1, 4, 3, 6, 5, 2, 7}]/360 - 
     A71B[{1, 4, 3, 6, 7, 2, 5}]/360 + A71B[{1, 4, 3, 7, 2, 5, 6}]/360 - 
     A71B[{1, 4, 3, 7, 2, 6, 5}]/360 - A71B[{1, 4, 3, 7, 5, 2, 6}]/360 + 
     A71B[{1, 4, 3, 7, 6, 2, 5}]/360 + A71B[{1, 4, 5, 2, 3, 6, 7}]/360 - 
     A71B[{1, 4, 5, 2, 3, 7, 6}]/360 - A71B[{1, 4, 5, 2, 6, 3, 7}]/360 + 
     A71B[{1, 4, 5, 2, 7, 3, 6}]/360 - A71B[{1, 4, 5, 3, 2, 6, 7}]/360 + 
     A71B[{1, 4, 5, 3, 2, 7, 6}]/360 + A71B[{1, 4, 5, 3, 6, 2, 7}]/360 - 
     A71B[{1, 4, 5, 3, 7, 2, 6}]/360 + A71B[{1, 4, 5, 6, 2, 3, 7}]/360 - 
     A71B[{1, 4, 5, 6, 3, 2, 7}]/360 - A71B[{1, 4, 5, 7, 2, 3, 6}]/360 + 
     A71B[{1, 4, 5, 7, 3, 2, 6}]/360 - A71B[{1, 4, 6, 2, 3, 5, 7}]/360 + 
     A71B[{1, 4, 6, 2, 3, 7, 5}]/360 + A71B[{1, 4, 6, 2, 5, 3, 7}]/360 - 
     A71B[{1, 4, 6, 2, 7, 3, 5}]/360 + A71B[{1, 4, 6, 3, 2, 5, 7}]/360 - 
     A71B[{1, 4, 6, 3, 2, 7, 5}]/360 - A71B[{1, 4, 6, 3, 5, 2, 7}]/360 + 
     A71B[{1, 4, 6, 3, 7, 2, 5}]/360 - A71B[{1, 4, 6, 5, 2, 3, 7}]/360 + 
     A71B[{1, 4, 6, 5, 3, 2, 7}]/360 + A71B[{1, 4, 6, 7, 2, 3, 5}]/360 - 
     A71B[{1, 4, 6, 7, 3, 2, 5}]/360 + A71B[{1, 4, 7, 2, 3, 5, 6}]/360 - 
     A71B[{1, 4, 7, 2, 3, 6, 5}]/360 - A71B[{1, 4, 7, 2, 5, 3, 6}]/360 + 
     A71B[{1, 4, 7, 2, 6, 3, 5}]/360 - A71B[{1, 4, 7, 3, 2, 5, 6}]/360 + 
     A71B[{1, 4, 7, 3, 2, 6, 5}]/360 + A71B[{1, 4, 7, 3, 5, 2, 6}]/360 - 
     A71B[{1, 4, 7, 3, 6, 2, 5}]/360 + A71B[{1, 4, 7, 5, 2, 3, 6}]/360 - 
     A71B[{1, 4, 7, 5, 3, 2, 6}]/360 - A71B[{1, 4, 7, 6, 2, 3, 5}]/360 + 
     A71B[{1, 4, 7, 6, 3, 2, 5}]/360 - A71B[{1, 5, 2, 3, 4, 6, 7}]/360 + 
     A71B[{1, 5, 2, 3, 4, 7, 6}]/360 + A71B[{1, 5, 2, 3, 6, 4, 7}]/360 - 
     A71B[{1, 5, 2, 3, 7, 4, 6}]/360 + A71B[{1, 5, 2, 4, 3, 6, 7}]/360 - 
     A71B[{1, 5, 2, 4, 3, 7, 6}]/360 - A71B[{1, 5, 2, 4, 6, 3, 7}]/360 + 
     A71B[{1, 5, 2, 4, 7, 3, 6}]/360 - A71B[{1, 5, 2, 6, 3, 4, 7}]/360 + 
     A71B[{1, 5, 2, 6, 4, 3, 7}]/360 + A71B[{1, 5, 2, 7, 3, 4, 6}]/360 - 
     A71B[{1, 5, 2, 7, 4, 3, 6}]/360 + A71B[{1, 5, 3, 2, 4, 6, 7}]/360 - 
     A71B[{1, 5, 3, 2, 4, 7, 6}]/360 - A71B[{1, 5, 3, 2, 6, 4, 7}]/360 + 
     A71B[{1, 5, 3, 2, 7, 4, 6}]/360 - A71B[{1, 5, 3, 4, 2, 6, 7}]/360 + 
     A71B[{1, 5, 3, 4, 2, 7, 6}]/360 + A71B[{1, 5, 3, 4, 6, 2, 7}]/360 - 
     A71B[{1, 5, 3, 4, 7, 2, 6}]/360 + A71B[{1, 5, 3, 6, 2, 4, 7}]/360 - 
     A71B[{1, 5, 3, 6, 4, 2, 7}]/360 - A71B[{1, 5, 3, 7, 2, 4, 6}]/360 + 
     A71B[{1, 5, 3, 7, 4, 2, 6}]/360 - A71B[{1, 5, 4, 2, 3, 6, 7}]/360 + 
     A71B[{1, 5, 4, 2, 3, 7, 6}]/360 + A71B[{1, 5, 4, 2, 6, 3, 7}]/360 - 
     A71B[{1, 5, 4, 2, 7, 3, 6}]/360 + A71B[{1, 5, 4, 3, 2, 6, 7}]/360 - 
     A71B[{1, 5, 4, 3, 2, 7, 6}]/360 - A71B[{1, 5, 4, 3, 6, 2, 7}]/360 + 
     A71B[{1, 5, 4, 3, 7, 2, 6}]/360 - A71B[{1, 5, 4, 6, 2, 3, 7}]/360 + 
     A71B[{1, 5, 4, 6, 3, 2, 7}]/360 + A71B[{1, 5, 4, 7, 2, 3, 6}]/360 - 
     A71B[{1, 5, 4, 7, 3, 2, 6}]/360 + A71B[{1, 5, 6, 2, 3, 4, 7}]/360 - 
     A71B[{1, 5, 6, 2, 4, 3, 7}]/360 - A71B[{1, 5, 6, 3, 2, 4, 7}]/360 + 
     A71B[{1, 5, 6, 3, 4, 2, 7}]/360 + A71B[{1, 5, 6, 4, 2, 3, 7}]/360 - 
     A71B[{1, 5, 6, 4, 3, 2, 7}]/360 - A71B[{1, 5, 7, 2, 3, 4, 6}]/360 + 
     A71B[{1, 5, 7, 2, 4, 3, 6}]/360 + A71B[{1, 5, 7, 3, 2, 4, 6}]/360 - 
     A71B[{1, 5, 7, 3, 4, 2, 6}]/360 - A71B[{1, 5, 7, 4, 2, 3, 6}]/360 + 
     A71B[{1, 5, 7, 4, 3, 2, 6}]/360 + A71B[{1, 6, 2, 3, 4, 5, 7}]/360 - 
     A71B[{1, 6, 2, 3, 5, 4, 7}]/360 - A71B[{1, 6, 2, 4, 3, 5, 7}]/360 + 
     A71B[{1, 6, 2, 4, 5, 3, 7}]/360 + A71B[{1, 6, 2, 5, 3, 4, 7}]/360 - 
     A71B[{1, 6, 2, 5, 4, 3, 7}]/360 - A71B[{1, 6, 3, 2, 4, 5, 7}]/360 + 
     A71B[{1, 6, 3, 2, 5, 4, 7}]/360 + A71B[{1, 6, 3, 4, 2, 5, 7}]/360 - 
     A71B[{1, 6, 3, 4, 5, 2, 7}]/360 - A71B[{1, 6, 3, 5, 2, 4, 7}]/360 + 
     A71B[{1, 6, 3, 5, 4, 2, 7}]/360 + A71B[{1, 6, 4, 2, 3, 5, 7}]/360 - 
     A71B[{1, 6, 4, 2, 5, 3, 7}]/360 - A71B[{1, 6, 4, 3, 2, 5, 7}]/360 + 
     A71B[{1, 6, 4, 3, 5, 2, 7}]/360 + A71B[{1, 6, 4, 5, 2, 3, 7}]/360 - 
     A71B[{1, 6, 4, 5, 3, 2, 7}]/360 - A71B[{1, 6, 5, 2, 3, 4, 7}]/360 + 
     A71B[{1, 6, 5, 2, 4, 3, 7}]/360 + A71B[{1, 6, 5, 3, 2, 4, 7}]/360 - 
     A71B[{1, 6, 5, 3, 4, 2, 7}]/360 - A71B[{1, 6, 5, 4, 2, 3, 7}]/360 + 
     A71B[{1, 6, 5, 4, 3, 2, 7}]/360


==> anc/R7_terms.m <==
(*   Rational terms for the 7pt all-plus amplitude *)
(*  Notation follows section 5 *)



Cy7[a_,b_,c_,d_,e_,f_,g_]:=spa[a,b]*spa[b,c]*spa[c,d]*spa[d,e]*spa[e,f]*spa[f,g]*spa[g,a]; 
Cy6[a_,b_,c_,d_,e_,f_]:=spa[a,b]*spa[b,c]*spa[c,d]*spa[d,e]*spa[e,f]*spa[f,a]; 
Cy5[a_,b_,c_,d_,e_]:=spa[a,b]*spa[b,c]*spa[c,d]*spa[d,e]*spa[e,a]; 
Cy4[a_,b_,c_,d_]:=spa[a,b]*spa[b,c]*spa[c,d]*spa[d,a];
Cy3[a_,b_,c_]:=spa[a,b]*spa[b,c]*spa[c,a];

Ep[a_,b_,c_,d_]:=( spb[a,b]*spa[b,c]*spb[c,d]*spa[d,a]-spa[a,b]*spb[b,c]*spa[c,d]*spb[d,a]); 

t[a_,b_,c_]:=s[a,b]+s[b,c]+s[c,a] ; 

(*  R_{7:1}   *)

G7c1t1[a_,b_,c_,d_,e_,f_,g_]:=( spa[g,a]/t[a,b,c]/t[e,f,g])*(
 spa[c,d]*spb[e,g]*spba[d,{a,b,c},e]*spba[a,{a,b,c},e]*spba[c,{a,b,c},f]/spa[e,f]+
-spa[d,e]*spb[c,a]*spba[d,{e,f,g},c]*spba[g,{e,f,g},c]*spba[e,{e,f,g},b]/spa[b,c]+
 spa[e,f]*spa[c,d]*spb[c,a]*spb[f,g]*spba[e,{e,f,g},a]*spba[d,{e,f,g},b]/spa[a,b]+
-spa[b,c]*spa[d,e]*spb[e,g]*spb[a,b]*spba[c,{a,b,c},g]*spba[d,{a,b,c},f]/spa[f,g]   );
			    


G7c1t2[a_,b_,c_,d_,e_,f_,g_]:=s[c,d]*s[d,e]*spa[g,a]*spbab[g,{e,f,g},{a,b,c},a]/t[a,b,c]/t[e,f,g]; 

G7c1t3[a_,b_,c_,d_,e_,f_,g_]:=(1/t[c,d,e])*(
 s[c,e]*s[e,f]*spaba[c,{a,b},{f,g,a},d]/spa[c,d]+
-s[c,e]*s[b,c]*spaba[e,{f,g},{g,a,b},d]/spa[d,e]+
spa[e,f]*spa[b,c]*spb[f,b]*spba[c,{c,d,e},g]*spba[e,{c,d,e},a]/spa[g,a]+
spa[b,c]*spba[c,{c,d,e},b]*spba[e,{c,d,e},a]*spba[b,{f,g},e]/spa[a,b]+
spa[e,f]*spba[e,{c,d,e},f]*spba[c,{c,d,e},g]*spba[f,{a,b},c]/spa[f,g]    );

G7c1t4[a_,b_,c_,d_,e_,f_,g_]:=( spb[g,a]*spa[g,e]*spa[a,e]/spa[g,a] )*( 
spb[d,e]*spa[d,g]*spa[d,a]/spa[d,e]+
spb[e,f]*spa[f,g]*spa[f,a]/spa[e,f]   ); 

G7c1t5[a_,b_,c_,d_,e_,f_,g_]:=(1/t[c,d,e])*( 
spb[c,e]*spa[e,f]*spb[d,f]*spaba[c,{a,b},{f,g,a},d]+
spb[c,e]*spa[b,c]*spb[d,b]*spaba[e,{f,g},{g,a,b},d]+
2*spa[b,c]*spa[e,f]*spa[g,a]*spb[c,e]*spb[f,g]*spb[a,b]+
  spa[b,c]*spa[e,f]*spb[b,f]*spbab[e,{a,b},{f,g},c]     ); 

  
G7c1t6[a_,b_,c_,d_,e_,f_,g_]:=(  spaba[g,{f},{b,c},a]*t[e,f,g]-spaba[a,{b},{e,f},g]*t[a,b,c])/spa[g,a];  


G7c1t7[a_,b_,c_,d_,e_,f_,g_]:=(   s[b,f]^2-2*s[g,a]^2-3*s[d,b]*s[d,f]+4*s[d,a]*s[d,g]-6*s[a,c]*s[e,g]+
7*(s[e,b]*s[f,c]+s[e,a]*s[g,c])+s[a,b]*s[f,g]+3*s[f,a]*s[g,b]+
s[c,e]*( s[c,f]+s[e,b]-4*( s[a,b]+s[f,g]+s[g,a])+5*(s[d,g]+s[a,d]))+
 4*spb[e,b]*spa[b,c]*spb[c,f]*spa[f,e]
-2*spb[f,g]*spa[g,a]*spb[a,b]*spa[b,f]+
 3*spb[g,b]*spa[b,a]*spb[a,f]*spa[f,g]
+2*spb[g,c]*spa[c,e]*spb[e,a]*spa[a,g] ); 

G7c1[a_,b_,c_,d_,e_,f_,g_]:=( 
G7c1t1[a,b,c,d,e,f,g]+G7c1t2[a,b,c,d,e,f,g]+G7c1t3[a,b,c,d,e,f,g]+G7c1t4[a,b,c,d,e,f,g]+
G7c1t5[a,b,c,d,e,f,g]+G7c1t6[a,b,c,d,e,f,g]+G7c1t7[a,b,c,d,e,f,g]  );

R7c1[{a_,b_,c_,d_,e_,f_,g_}]:=( 
G7c1[a,b,c,d,e,f,g]+G7c1[b,c,d,e,f,g,a]+G7c1[c,d,e,f,g,a,b]+G7c1[d,e,f,g,a,b,c]+
G7c1[e,f,g,a,b,c,d]+G7c1[f,g,a,b,c,d,e]+G7c1[g,a,b,c,d,e,f]  )/Cy7[a,b,c,d,e,f,g]/9;

(*  R_{7:2}   *)

R7c2[{a_},{b_,c_,d_,e_,f_,g_}]:=( 
-R7c1[{a,b,c,d,e,f,g}]
-R7c1[{b,a,c,d,e,f,g}]
-R7c1[{b,c,a,d,e,f,g}]
-R7c1[{b,c,d,a,e,f,g}]
-R7c1[{b,c,d,e,a,f,g}]
-R7c1[{b,c,d,e,f,a,g}]     );

(*  R_{7:4)   *)

B7c4ts[a_,b_,c_,d_,e_,f_,g_]:=( 
 2*s[d,f]*spb[d,e]^2/spa[f,g]^2/t[f,g,d]/spa[a,b]/spa[b,c]/spa[c,a]/9
-2*s[e,f]*spb[e,d]^2/spa[f,g]^2/t[e,f,g]/spa[a,b]/spa[b,c]/spa[c,a]/9   ); 

B7c4t1[a_,b_,c_,d_,e_,f_,g_]:=-1*( 
 spba[a,{a,b,c},e]*spba[b,{a,b,c},d]*spb[d,e]+
  spba[a,{a,b,c},e]*s[f,g]*spb[b,e]+
  spba[b,{f,g},d]*s[f,g]*spb[a,d]+
 s[f,g]*spa[f,g]*spb[a,g]*spb[b,f]+
 spa[e,f]*spa[f,g]*spb[a,f]*spb[b,f]*spb[e,g])/Cy4[d,e,f,g]/spa[b,c]/spa[c,a]/t[a,b,c]/9;

B7c4t2[a_,b_,c_,d_,e_,f_,g_]:=-spb[a,b]*( 
 spba[f,{a,b,c},b]*spa[a,g]*spa[e,f]*spb[e,g]+
-spba[f,{a,b,c},b]*spa[a,d]*spa[e,f]*spb[d,e]+
 spba[g,{a,b,c},b]*s[e,f]*spa[a,g]+
-spba[d,{a,b,c},a]*spba[g,{a,b,c},b]*spa[d,g]    )/Cy4[d,e,f,g]/Cy3[a,b,c]/t[a,b,c]/9;

B7c4t3[a_,b_,c_,d_,e_,f_,g_]:=(
( spba[e,{e,f,g},b]*spba[g,{e,f,g},c]*spb[b,c]+spba[e,{e,f,g},a]*spba[g,{e,f,g},d]*spb[d,a])/Cy4[a,b,c,d] +
( spba[e,{e,f,g},a]*spba[g,{e,f,g},c]*spb[c,a]+spba[e,{e,f,g},b]*spba[g,{e,f,g},d]*spb[d,b])/Cy4[a,d,b,c] +
( spba[e,{e,f,g},a]*spba[g,{e,f,g},b]*spb[a,b]+spba[e,{e,f,g},c]*spba[g,{e,f,g},d]*spb[d,c])/Cy4[a,b,d,c]
)/t[e,f,g]/spa[e,f]/spa[f,g]/9; 

B7c4t4[a_,b_,c_,d_,e_,f_,g_]:=2*(
 spb[f,g]*spb[d,e]^2/spa[f,g]+
2*spb[e,g]*spb[d,g]*spb[d,e]*spa[e,g]/spa[e,f]/spa[f,g]
)/t[e,f,g]/Cy3[a,b,c]/9;

B7c4s1[a_,b_,c_,d_,e_,f_,g_]:=-spb[a,b]*(
-spa[b,c]*spb[c,g]*spa[g,a]+
 spa[b,d]*spb[d,e]*spa[e,a]+
 spa[b,d]*spb[d,f]*spa[f,a]+
 spa[b,e]*spb[e,f]*spa[f,a] 
)/spa[a,b]^2/Cy5[c,d,e,f,g]/3; 

B7c4s2[a_,b_,c_,d_,e_,f_,g_]:=(
6*G7c4t1[a,b,c,d,e,f,g]/spa[f,g]^2/Cy3[a,b,c]/spa[d,e]/spa[e,f]/spa[g,d]/spa[a,d]+
(G7c4t2[a,b,c,d,e,f,g]+G7c4t3[a,b,c,d,e,f,g]+G7c4t4[a,b,c,d,e,f,g] )/spa[f,g]^2/Cy3[a,b,c]/spa[d,e]/spa[e,f]/spa[g,d]/spa[a,e]/8
         );

         
G7c4t1[a_,b_,c_,d_,e_,f_,g_]:=(-1/9)*(     
spa[a,f] spa[b,d] spa[b,f] spa[d,g] spb[b,d] spb[b,f]+
 spa[a,f] spa[b,d] spa[c,g] spa[d,f] spb[b,f] spb[c,d]+
spa[a,f] spa[b,f] spa[c,d] spa[d,g] spb[b,d] spb[c,f]+
 spa[a,f] spa[c,d] spa[c,f] spa[d,g] spb[c,d] spb[c,f]+
2 spa[a,f] spa[b,f] spa[d,e] spa[d,g] spb[b,f] spb[d,e]-
spa[a,f] spa[b,e] spa[d,f] spa[d,g] spb[b,f] spb[d,e]+
2 spa[a,e] spa[c,g] spa[d,f]^2 spb[c,f] spb[d,e]-
 spa[a,f] spa[c,e] spa[d,f] spa[d,g] spb[c,f] spb[d,e]-
 spa[a,f] spa[b,f] spa[d,e] spa[d,g] spb[b,e] spb[d,f]-
 spa[a,e] spa[c,g] spa[d,f]^2 spb[c,e] spb[d,f]+
 spa[a,e] spa[d,f] spa[d,g] spa[e,f] spb[d,e] spb[e,f]
);
         
G7c4t2[a_,b_,c_,d_,e_,f_,g_]:=(-1/9)*(         
-12 spa[a,g] spa[b,d] spa[b,f] spa[c,e] spb[b,c] spb[b,d]+
44 spa[a,g] spa[b,d] spa[b,f] spa[e,d] spb[b,d]^2-
32 spa[a,f] spa[b,d]^2 spa[e,g] spb[b,d]^2+
138 spa[a,g] spa[b,e] spa[b,f] spa[c,e] spb[b,c] spb[b,e]-
138 spa[a,g] spa[b,e] spa[b,f] spa[e,d] spb[b,d] spb[b,e]-
740 spa[a,f] spa[b,d] spa[b,e] spa[e,g] spb[b,d] spb[b,e]-
70 spa[a,f] spa[b,e]^2 spa[e,g] spb[b,e]^2+
12 spa[a,f] spa[b,d] spa[b,f] spa[e,g] spb[b,d] spb[b,f]+
646 spa[a,f] spa[b,e] spa[b,f] spa[e,g] spb[b,e] spb[b,f]+
8 spa[a,g] spa[b,f] spa[b,g] spa[e,d] spb[b,d] spb[b,g]-
32 spa[a,g] spa[b,d] spa[b,g] spa[e,f] spb[b,d] spb[b,g]+
36 spa[a,g] spa[b,d] spa[b,f] spa[e,g] spb[b,d] spb[b,g]-
138 spa[a,g] spa[b,e] spa[b,f] spa[e,g] spb[b,e] spb[b,g]+
8 spa[a,g] spa[b,d] spa[c,f] spa[e,d] spb[b,d] spb[c,d]-
12 spa[a,f] spa[b,d] spa[c,g] spa[e,d] spb[b,d] spb[c,d]+
36 spa[a,d] spa[b,d] spa[c,g] spa[e,f] spb[b,d] spb[c,d]-
32 spa[a,f] spa[b,d] spa[c,d] spa[e,g] spb[b,d] spb[c,d]-
54 spa[a,f] spa[b,d] spa[c,e] spa[e,g] spb[b,e] spb[c,d]-
8 spa[a,f] spa[b,f] spa[c,g] spa[e,d] spb[b,f] spb[c,d]-
24 spa[a,g] spa[b,d] spa[c,f] spa[e,f] spb[b,f] spb[c,d]+
32 spa[a,f] spa[b,d] spa[c,g] spa[e,f] spb[b,f] spb[c,d]-
40 spa[a,f] spa[c,d] spa[c,g] spa[e,d] spb[c,d]^2+
40 spa[a,d] spa[c,d] spa[c,g] spa[e,f] spb[c,d]^2+
24 spa[a,g] spa[b,f] spa[c,e]^2 spb[b,c] spb[c,e]-
48 spa[a,g] spa[b,e] spa[c,f] spa[e,d] spb[b,d] spb[c,e]-
106 spa[a,f] spa[b,e] spa[c,g] spa[e,d] spb[b,d] spb[c,e]+
690 spa[a,d] spa[b,e] spa[c,g] spa[e,f] spb[b,d] spb[c,e]-
710 spa[a,f] spa[b,d] spa[c,e] spa[e,g] spb[b,d] spb[c,e]+
40 spa[a,e] spa[b,e] spa[c,g] spa[e,f] spb[b,e] spb[c,e]-
70 spa[a,f] spa[b,e] spa[c,e] spa[e,g] spb[b,e] spb[c,e]-
40 spa[a,g] spa[b,e] spa[c,f] spa[e,f] spb[b,f] spb[c,e]+
560 spa[a,f] spa[b,e] spa[c,g] spa[e,f] spb[b,f] spb[c,e]
);



G7c4t3[a_,b_,c_,d_,e_,f_,g_]:=(-1/9)*(       
54 spa[a,f] spa[b,f] spa[c,e] spa[e,g] spb[b,f] spb[c,e]-
24 spa[a,g] spa[b,g] spa[c,e] spa[e,f] spb[b,g] spb[c,e]-
108 spa[a,f] spa[b,e] spa[c,g] spa[e,g] spb[b,g] spb[c,e]-
104 spa[a,f] spa[c,e] spa[c,g] spa[e,d] spb[c,d] spb[c,e]+
108 spa[a,e] spa[c,f] spa[c,g] spa[e,d] spb[c,d] spb[c,e]+
664 spa[a,d] spa[c,e] spa[c,g] spa[e,f] spb[c,d] spb[c,e]-
24 spa[a,f] spa[c,d] spa[c,e] spa[e,g] spb[c,d] spb[c,e]-
14 spa[a,e] spa[c,e] spa[c,g] spa[e,f] spb[c,e]^2+
706 spa[a,f] spa[b,f] spa[c,e] spa[e,g] spb[b,e] spb[c,f]+
44 spa[a,f] spa[c,f] spa[c,g] spa[e,d] spb[c,d] spb[c,f]+
8 spa[a,f] spa[c,d] spa[c,g] spa[e,f] spb[c,d] spb[c,f]-
52 spa[a,d] spa[c,f] spa[c,g] spa[e,f] spb[c,d] spb[c,f]+
536 spa[a,f] spa[c,e] spa[c,g] spa[e,f] spb[c,e] spb[c,f]-
652 spa[a,e] spa[c,f] spa[c,g] spa[e,f] spb[c,e] spb[c,f]-
16 spa[a,f] spa[c,e] spa[c,f] spa[e,g] spb[c,e] spb[c,f]+
8 spa[a,g] spa[b,g] spa[c,f] spa[e,d] spb[b,d] spb[c,g]-
8 spa[a,g] spa[b,g] spa[c,d] spa[e,f] spb[b,d] spb[c,g]-
4 spa[a,f] spa[c,g]^2 spa[e,d] spb[c,d] spb[c,g]+
4 spa[a,d] spa[c,g]^2 spa[e,f] spb[c,d] spb[c,g]+
54 spa[a,e] spa[c,g]^2 spa[e,f] spb[c,e] spb[c,g]-
108 spa[a,f] spa[c,e] spa[c,g] spa[e,g] spb[c,e] spb[c,g]-
32 spa[a,f] spa[b,f] spa[d,g] spa[e,d] spb[b,d] spb[d,f]-
32 spa[a,f] spa[b,f] spa[d,g] spa[e,f] spb[b,f] spb[d,f]+
32 spa[a,f] spa[b,f] spa[d,f] spa[e,g] spb[b,f] spb[d,f]-
8 spa[a,f] spa[b,f] spa[d,g] spa[e,g] spb[b,g] spb[d,f]-
231 spa[a,f] spa[c,g] spa[d,f] spa[e,d] spb[c,d] spb[d,f]+
8 spa[a,f] spa[c,f] spa[d,g] spa[e,d] spb[c,d] spb[d,f]+
183 spa[a,d] spa[c,g] spa[d,f] spa[e,f] spb[c,d] spb[d,f]+
32 spa[a,f] spa[c,d] spa[d,f] spa[e,g] spb[c,d] spb[d,f]-
24 spa[a,f] spa[c,g] spa[d,f] spa[e,f] spb[c,f] spb[d,f]-
16 spa[a,f] spa[c,f] spa[d,g] spa[e,f] spb[c,f] spb[d,f]+
40 spa[a,f] spa[c,f] spa[d,f] spa[e,g] spb[c,f] spb[d,f]+
16 spa[a,f] spa[c,g] spa[d,g] spa[e,f] spb[c,g] spb[d,f]-
16 spa[a,f] spa[c,g] spa[d,f] spa[e,g] spb[c,g] spb[d,f]-
8 spa[a,f] spa[c,f] spa[d,g] spa[e,g] spb[c,g] spb[d,f]+
32 spa[a,f] spa[d,f]^2 spa[e,g] spb[d,f]^2+
8 spa[a,g] spa[b,f] spa[d,g] spa[e,d] spb[b,d] spb[d,g]-
32 spa[a,f] spa[b,d] spa[d,g] spa[e,g] spb[b,d] spb[d,g]+
32 spa[a,g] spa[b,g] spa[d,f] spa[e,f] spb[b,f] spb[d,g]-
24 spa[a,f] spa[b,f] spa[d,g] spa[e,g] spb[b,f] spb[d,g]-
24 spa[a,f] spa[c,g] spa[d,g] spa[e,f] spb[c,f] spb[d,g]+
32 spa[a,f] spa[c,g] spa[d,f] spa[e,g] spb[c,f] spb[d,g]+
32 spa[a,f] spa[d,f] spa[d,g] spa[e,g] spb[d,f] spb[d,g]-
506 spa[a,f] spa[b,d] spa[e,d] spa[e,g] spb[b,d] spb[e,d]-
180 spa[a,d] spa[b,d] spa[e,f] spa[e,g] spb[b,d] spb[e,d]-
491 spa[a,f] spa[b,e] spa[e,d] spa[e,g] spb[b,e] spb[e,d]+
334 spa[a,d] spa[b,e] spa[e,f] spa[e,g] spb[b,e] spb[e,d]+
832 spa[a,f] spa[b,f] spa[e,d] spa[e,g] spb[b,f] spb[e,d]
);

G7c4t4[a_,b_,c_,d_,e_,f_,g_]:=(-1/9)*(       
6 spa[a,f] spa[b,d] spa[e,f] spa[e,g] spb[b,f] spb[e,d]+
54 spa[a,f] spa[b,d] spa[e,g]^2 spb[b,g] spb[e,d]-
203 spa[a,e] spa[c,g] spa[e,d] spa[e,f] spb[c,e] spb[e,d]-
87 spa[a,d] spa[c,e] spa[e,f] spa[e,g] spb[c,e] spb[e,d]-
199 spa[a,f] spa[c,g] spa[e,d] spa[e,f] spb[c,f] spb[e,d]+
167 spa[a,d] spa[c,g] spa[e,f]^2 spb[c,f] spb[e,d]+
40 spa[a,f] spa[c,f] spa[e,d] spa[e,g] spb[c,f] spb[e,d]-
24 spa[a,f] spa[c,d] spa[e,f] spa[e,g] spb[c,f] spb[e,d]-
668 spa[a,d] spa[c,g] spa[e,f] spa[e,g] spb[c,g] spb[e,d]+
24 spa[a,f] spa[c,d] spa[e,g]^2 spb[c,g] spb[e,d]+
48 spa[a,d] spa[d,f] spa[e,f] spa[e,g] spb[d,f] spb[e,d]+
48 spa[a,f] spa[d,g] spa[e,d] spa[e,g] spb[d,g] spb[e,d]-
48 spa[a,d] spa[d,f] spa[e,g]^2 spb[d,g] spb[e,d]+
16 spa[a,g] spa[e,d]^2 spa[e,f] spb[e,d]^2-
192spa[a,f] spa[e,d]^2 spa[e,g] spb[e,d]^2+
89 spa[a,d] spa[e,d] spa[e,f] spa[e,g] spb[e,d]^2-
682 spa[a,f] spa[b,f] spa[e,d] spa[e,g] spb[b,d] spb[e,f]-
764 spa[a,f] spa[b,d] spa[e,f] spa[e,g] spb[b,d] spb[e,f]-
70 spa[a,f] spa[b,e] spa[e,f] spa[e,g] spb[b,e] spb[e,f]+
78 spa[a,f] spa[b,f] spa[e,f] spa[e,g] spb[b,f] spb[e,f]-
658 spa[a,f] spa[b,f] spa[e,g]^2 spb[b,g] spb[e,f]+
32 spa[a,d] spa[c,g] spa[e,f]^2 spb[c,d] spb[e,f]+
32 spa[a,f] spa[c,f] spa[e,d] spa[e,g] spb[c,d] spb[e,f]-
48 spa[a,f] spa[c,d] spa[e,f] spa[e,g] spb[c,d] spb[e,f]+
195 spa[a,e] spa[c,g] spa[e,f]^2 spb[c,e] spb[e,f]-
740 spa[a,f] spa[c,g] spa[e,f] spa[e,g] spb[c,g] spb[e,f]+
160 spa[a,f] spa[c,f] spa[e,g]^2 spb[c,g] spb[e,f]-
24 spa[a,f] spa[d,g] spa[e,f]^2 spb[d,f] spb[e,f]-
24 spa[a,f] spa[d,g] spa[e,f] spa[e,g] spb[d,g] spb[e,f]-
87 spa[a,d] spa[e,f]^2 spa[e,g] spb[e,d] spb[e,f]-
740 spa[a,f] spa[b,d] spa[e,g]^2 spb[b,d] spb[e,g]-
70 spa[a,f] spa[b,e] spa[e,g]^2 spb[b,e] spb[e,g]+
736 spa[a,f] spa[b,f] spa[e,g]^2 spb[b,f] spb[e,g]-
601 spa[a,f] spa[c,g] spa[e,d] spa[e,g] spb[c,d] spb[e,g]+
1269 spa[a,d] spa[c,g] spa[e,f] spa[e,g] spb[c,d] spb[e,g]-
24 spa[a,f] spa[c,d] spa[e,g]^2 spb[c,d] spb[e,g]+
1175 spa[a,e] spa[c,g] spa[e,f] spa[e,g] spb[c,e] spb[e,g]+
692 spa[a,f] spa[c,g] spa[e,f] spa[e,g] spb[c,f] spb[e,g]-
112 spa[a,f] spa[c,f] spa[e,g]^2 spb[c,f] spb[e,g]-
87 spa[a,d] spa[e,f] spa[e,g]^2 spb[e,d] spb[e,g]+
32 spa[a,f] spa[d,f] spa[e,g] spa[f,g] spb[d,f] spb[f,g]-
48 spa[a,f] spa[e,g]^2 spa[f,g] spb[e,g] spb[f,g]
); 

B7c4[a_,b_,c_,d_,e_,f_,g_]:=(
B7c4ts[a,b,c,d,e,f,g]+
B7c4t1[a,b,c,d,e,f,g]+
B7c4t2[a,b,c,d,e,f,g]+
B7c4t3[a,b,c,d,e,f,g]+
B7c4t4[a,b,c,d,e,f,g]+
B7c4s1[a,b,c,d,e,f,g]+
B7c4s2[a,b,c,d,e,f,g]    );

R7c4[{a_,b_,c_},{d_,e_,f_,g_}]:=(
B7c4[a,b,c,d,e,f,g]+
B7c4[a,b,c,e,f,g,d]+
B7c4[a,b,c,f,g,d,e]+
B7c4[a,b,c,g,d,e,f]+
B7c4[b,c,a,d,e,f,g]+
B7c4[b,c,a,e,f,g,d]+
B7c4[b,c,a,f,g,d,e]+
B7c4[b,c,a,g,d,e,f]+
B7c4[c,a,b,d,e,f,g]+
B7c4[c,a,b,e,f,g,d]+
B7c4[c,a,b,f,g,d,e]+
B7c4[c,a,b,g,d,e,f]     
);



(*    R7:1:1   *)


G7c11t1[a_,b_,c_,d_,e_,f_,g_]:=(       
(-spba[e,{b,c,d},g]spa[a,e]spb[b,g]spb[d,g] s[a,g]-
spba[b,{b,c,d},a]spba[d,{b,c,d},a]spba[g,{b,c,d},e]spb[a,e])
);

G7c11t2[a_,b_,c_,d_,e_,f_,g_]:=(     
spa[a,e] spa[a,g] spa[b,d] spa[b,g] spa[c,g] spa[f,g] spb[a,g] spb[b,g] spb[d,e]
+spa[a,f] spa[a,g] spa[b,d] spa[b,g] spa[c,d] spa[f,g] spb[a,g] spb[b,d] spb[f,d]
+spa[a,f] spa[a,g] spa[b,d] spa[b,g] spa[c,d] spa[f,g] spb[a,d] spb[b,d] spb[f,g]
+spa[a,f] spa[a,g] spa[b,d] spa[b,g] spa[f,g] spb[a,g] spb[d,f] spba[b,{a,e,f},c]
+spa[a,f] spa[b,c] spa[b,d] spa[b,g] spa[f,g] spb[a,f] spb[b,d] spba[b,{b,c,d},a]
-spa[a,e] spa[b,d] spa[b,g] spa[c,g] spa[f,g] spb[a,e] spb[d,g] spba[b,{b,c,d},a]
+spa[a,g] spa[b,d] spa[b,g] spa[c,g] spa[f,g] spb[a,g] spb[b,g] spba[d,{a,e,f},a]
+spa[b,d] spa[b,g] spa[c,e] spa[f,g] spb[a,e] spba[b,{b,c,d},a] spba[d,{a,e,f},a]
-spa[b,d] spa[b,g] spa[f,g] spba[a,{a,e,f},a] spba[b,{b,c,d},a] spba[d,{b,c,d},c]
+spa[a,f] spa[a,g] spa[d,g] spa[f,g] spb[d,g] spba[a,{a,e,f},c] spba[f,{a,e,f},b]
+spa[a,f] spa[a,g] spa[b,d] spa[b,g] spa[f,g] spb[a,b] spb[g,d] spba[f,{a,e,f},c]
-spa[a,f] spa[a,g] spa[d,g] spa[f,g] spb[d,g] spba[a,{a,e,f},b] spba[f,{a,e,f},c]
+spa[a,f] spa[a,g] spa[b,g] spa[f,g] spb[g,d] spba[a,{a,e,f},d] spba[f,{a,e,f},c]
+spa[a,f] spa[a,g] spa[b,g] spa[c,f] spb[b,d] spba[a,{a,e,f},b] spba[f,{a,e,f},d]
-spa[a,f] spa[a,g] spa[b,g] spa[f,g] spb[g,d] spba[a,{a,e,f},c] spba[f,{a,e,f},d]
+spa[a,f] spa[a,g] spa[b,c] spa[f,g] spb[b,g] spba[a,{a,e,f},b] spba[f,{a,e,f},g]
); 



G7c11t3[a_,b_,c_,d_,e_,f_,g_]:=(    
123/10 spa[a,c] spa[a,d] spa[b,e] spa[b,f] spb[a,b]^2
-84/5 spa[a,b] spa[b,d] spa[c,e] spa[c,f] spb[a,b] spb[b,c]
+51/2 spa[a,b] spa[b,d] spa[c,e] spa[d,f] spb[a,b] spb[b,d]
+47/2spa[a,b] spa[c,e] spa[d,e] spa[f,g] spb[a,g] spb[b,e]
-39/2 spa[a,b] spa[c,d] spa[d,f] spa[e,f] spb[a,f] spb[b,d]
+36/5 spa[a,b] spa[b,d] spa[c,e] spa[e,f] spb[a,b] spb[b,e]
-33/2 spa[a,b] spa[b,c] spa[d,e] spa[d,f] spb[a,b] spb[b,d]
+33/2 spa[a,b] spa[c,d] spa[d,e] spa[d,f] spb[a,d] spb[b,d]
-33/2 spa[a,b] spa[c,d] spa[d,f] spa[e,g] spb[a,g] spb[b,d]
+29/2 spa[a,c] spa[a,d] spa[b,e] spa[e,f] spb[a,b] spb[a,e]
+29/2 spa[a,c] spa[a,d] spa[b,e] spa[d,f] spb[a,b] spb[a,d]
-29/2 spa[a,b] spa[c,d] spa[c,e] spa[c,f] spb[a,c] spb[b,c]
+29/2 spa[a,b] spa[c,e] spa[d,f] spa[f,g] spb[a,g] spb[b,f]
+29/2 spa[a,b] spa[c,e] spa[d,g] spa[f,g] spb[a,g] spb[b,g]
+27/10 spa[a,b] spa[a,e] spa[b,c] spa[d,f] spb[a,b]^2
+21/2 spa[a,b] spa[b,c] spa[c,e] spa[d,f] spb[a,b] spb[b,c]
-21/2 spa[a,c] spa[b,c] spa[d,e] spa[d,f] spb[a,b] spb[c,d]
+19/5 spa[a,b] spa[b,c] spa[d,e] spa[e,f] spb[a,b] spb[b,e]
+19/5 spa[a,b] spa[b,e] spa[c,f] spa[d,f] spb[a,b] spb[b,f]
-17/2 spa[a,c]^2 spa[b,d] spa[e,f] spb[a,b] spb[a,c]
-15/2 spa[a,b] spa[c,d] spa[c,e] spa[e,f] spb[a,e] spb[b,c]
-11/5 spa[a,b] spa[a,d] spa[b,c] spa[e,f] spb[a,b]^2
-11/5 spa[a,b] spa[b,e] spa[c,e] spa[d,f] spb[a,b] spb[b,e]
-11/5 spa[a,b] spa[b,e] spa[c,f] spa[d,g] spb[a,b] spb[b,g]
-9/2 spa[a,c] spa[a,e] spa[b,f] spa[d,f] spb[a,b] spb[a,f]
-9/2 spa[a,c] spa[b,d] spa[c,e] spa[e,f] spb[a,c] spb[b,e]
-9/2 spa[a,c] spa[b,d] spa[d,e] spa[e,f] spb[a,d] spb[b,e]
-9/2 spa[a,c] spa[b,d] spa[d,f] spa[e,f] spb[a,d] spb[b,f]
+9/5 spa[a,b] spa[b,c] spa[c,f] spa[d,e] spb[a,b] spb[b,c]
-7/2 spa[a,c] spa[a,d] spa[b,d] spa[e,f] spb[a,b] spb[a,d]
-3/2 spa[a,c]^2 spa[b,e] spa[d,f] spb[a,b] spb[a,c]
-3/2 spa[a,c] spa[a,d] spa[b,c] spa[e,f] spb[a,b] spb[a,c]
+3/2 spa[a,c] spa[b,d] spa[c,f] spa[d,e] spb[a,b] spb[c,d]
-3/2 spa[a,c] spa[b,d] spa[c,f] spa[e,f] spb[a,b] spb[c,f]
); 



G7c11t4[a_,b_,c_,d_,e_,f_,g_]:=(     
-18 spa[a,b] spa[b,d] spa[c,f] spa[d,e] spb[a,b] spb[b,d]
+16 spa[a,c] spa[a,d] spa[b,e] spa[c,f] spb[a,b] spb[a,c]
+12 spa[a,c] spa[b,d] spa[c,e] spa[d,f] spb[a,b] spb[c,d]
-9 spa[a,c] spa[a,e] spa[b,e] spa[d,f] spb[a,b] spb[a,e]
-9 spa[a,b] spa[c,e] spa[d,f] spa[e,f] spb[a,f] spb[b,e]
-9 spa[a,b] spa[c,e] spa[d,f] spa[e,g] spb[a,g] spb[b,e]
+9 spa[a,c] spa[b,d] spa[d,e] spa[e,f] spb[a,b] spb[d,e]
+9 spa[a,c] spa[c,f] spa[d,e] spa[d,f] spb[a,c] spb[d,f]
+7 spa[a,b] spa[b,d] spa[c,f] spa[e,f] spb[a,b] spb[b,f]
-6 spa[a,d]^2 spa[b,c] spa[e,f] spb[a,b] spb[a,d]
+6 spa[a,c]^2 spa[d,e] spa[d,f] spb[a,c] spb[a,d]
-6 spa[a,d]^2 spa[c,e] spa[d,f] spb[a,d]^2
+6 spa[a,c] spa[a,d] spa[d,e] spa[d,f] spb[a,d]^2
+6 spa[a,d]^2 spa[c,d] spa[e,f] spb[a,d]^2
-6 spa[a,d] spa[a,e] spa[c,e] spa[d,f] spb[a,d] spb[a,e]
+6 spa[a,c] spa[a,e] spa[d,e] spa[d,f] spb[a,d] spb[a,e]
+6 spa[a,d]^2 spa[c,e] spa[e,f] spb[a,d] spb[a,e]
-6 spa[a,c] spa[a,d] spa[d,e] spa[e,f] spb[a,d] spb[a,e]
+6 spa[a,b] spa[c,e] spa[c,f] spa[d,f] spb[a,f] spb[b,c]
+6 spa[a,c] spa[b,d] spa[c,f] spa[d,e] spb[a,c] spb[b,d]
+6 spa[a,b] spa[c,d] spa[d,e] spa[e,f] spb[a,e] spb[b,d]
-6 spa[a,b] spa[c,e] spa[d,e] spa[e,f] spb[a,e] spb[b,e]
+6 spa[a,b] spa[c,d] spa[e,f]^2 spb[a,f] spb[b,e]
+6 spa[a,b] spa[c,d] spa[e,f] spa[e,g] spb[a,g] spb[b,e]-
6 spa[a,c] spa[b,d] spa[c,f] spa[e,f] spb[a,c] spb[b,f]
-6 spa[a,b] spa[c,f] spa[d,f] spa[e,f] spb[a,f] spb[b,f]
-6 spa[a,b] spa[c,f] spa[d,f] spa[e,g] spb[a,g] spb[b,f]
+6 spa[a,d] spa[c,f]^2 spa[d,e] spb[a,f] spb[c,d]
-6 spa[a,c] spa[c,g] spa[d,e] spa[d,f] spb[a,g] spb[c,d]
+6 spa[a,c] spa[b,e] spa[c,f] spa[d,f] spb[a,b] spb[c,f]
-6 spa[a,c] spa[c,f] spa[d,e] spa[d,f] spb[a,d] spb[c,f]
+6 spa[a,d] spa[c,f] spa[c,g] spa[d,e] spb[a,d] spb[c,g]
+6 spa[a,c] spa[c,e] spa[d,e] spa[d,f] spb[a,c] spb[d,e]
-6spa[a,d] spa[c,f] spa[d,e]^2 spb[a,d] spb[d,e]
-6 spa[a,e] spa[c,d] spa[d,e] spa[d,f] spb[a,d] spb[d,e]
+6 spa[a,d] spa[c,e] spa[d,e] spa[d,f] spb[a,d] spb[d,e]
+6 spa[a,c] spa[b,e] spa[d,f]^2 spb[a,b] spb[d,f]
-6 spa[a,d] spa[c,f] spa[d,e] spa[d,f] spb[a,d] spb[d,f]
-6 spa[a,e] spa[c,d] spa[d,f]^2 spb[a,d] spb[d,f]
+6 spa[a,d] spa[c,e] spa[d,f]^2 spb[a,d] spb[d,f]
+6 spa[a,e] spa[c,f] spa[d,e] spa[d,f] spb[a,e] spb[d,f]
-6 spa[a,e] spa[c,e] spa[d,f]^2 spb[a,e] spb[d,f]
-6 spa[a,d] spa[c,f] spa[d,e] spa[e,f] spb[a,e] spb[d,f]
+6 spa[a,d] spa[c,e] spa[d,f] spa[e,f] spb[a,e] spb[d,f]
-4 spa[a,b] spa[c,d] spa[c,f] spa[d,e] spb[a,d] spb[b,c]
+4 spa[a,b] spa[c,d] spa[c,f] spa[e,f] spb[a,f] spb[b,c]
+4 spa[a,b] spa[c,d] spa[c,g] spa[e,f] spb[a,g] spb[b,c]
+3 spa[a,d]^2 spa[c,e] spa[c,f] spb[a,c] spb[a,d]
-3 spa[a,c] spa[a,d] spa[c,e] spa[d,f] spb[a,c] spb[a,d]
+3 spa[a,c] spa[a,d] spa[c,d] spa[e,f] spb[a,c] spb[a,d]
+3 spa[a,d] spa[a,e] spa[c,e] spa[c,f] spb[a,c] spb[a,e]
-3 spa[a,c] spa[a,e] spa[c,e] spa[d,f] spb[a,c] spb[a,e]
+3 spa[a,c] spa[a,d] spa[c,e] spa[e,f] spb[a,c] spb[a,e]
-3 spa[a,c]^2 spa[d,e] spa[e,f] spb[a,c] spb[a,e]
+3 spa[a,d] spa[a,e] spa[c,f]^2 spb[a,c] spb[a,f]
-3 spa[a,c] spa[a,e] spa[c,f] spa[d,f] spb[a,c] spb[a,f]
-3 spa[a,c] spa[b,d] spa[c,e] spa[d,f] spb[a,c] spb[b,d]
-3 spa[a,c] spa[b,d] spa[d,e] spa[d,f] spb[a,d] spb[b,d]
+3 spa[a,b] spa[c,e] spa[d,f]^2 spb[a,f] spb[b,d]
-3 spa[a,c] spa[b,e] spa[d,e] spa[e,f] spb[a,e] spb[b,e]
-3 spa[a,c] spa[b,c] spa[d,e] spa[e,f] spb[a,b] spb[c,e]
-3 spa[a,d] spa[c,e] spa[c,f] spa[d,e] spb[a,d] spb[c,e]
+3 spa[a,c] spa[c,f] spa[d,e]^2 spb[a,d] spb[c,e]
+3 spa[a,d] spa[c,e]^2 spa[d,f] spb[a,d] spb[c,e]
-3 spa[a,c] spa[c,e] spa[d,e] spa[d,f] spb[a,d] spb[c,e]
+3 spa[a,d] spa[c,e]^2 spa[e,f] spb[a,e] spb[c,e]
-3 spa[a,c] spa[c,e] spa[d,e] spa[e,f] spb[a,e] spb[c,e]
+3 spa[a,d] spa[c,e] spa[c,f] spa[e,f] spb[a,e] spb[c,f]
-3 spa[a,c] spa[c,f] spa[d,e] spa[e,f] spb[a,e] spb[c,f]
-3 spa[a,d] spa[c,e] spa[c,f] spa[c,g] spb[a,c] spb[c,g]
+3 spa[a,c] spa[c,f] spa[c,g] spa[d,e] spb[a,c] spb[c,g]
+3 spa[a,d] spa[c,e] spa[c,f] spa[d,e] spb[a,c] spb[d,e]
-3 spa[a,c] spa[c,f] spa[d,e]^2 spb[a,c] spb[d,e]
+3 spa[a,d] spa[c,e] spa[c,f] spa[d,f] spb[a,c] spb[d,f]
); 


B7c1c1tt[a_,b_,c_,d_,e_,f_,g_]:=(
 G7c11t1[a,b,c,d,e,f,g]/t[a,e,f]/t[b,c,d]/spa[a,e]/spa[a,f]/spa[a,g]/spa[b,c]/spa[c,d]/spa[e,f]
+spba[a,{e,f},b]*spba[g,{b,c,d},d]*spb[a,e]*spb[b,d]/t[a,e,f]/t[b,c,d]/spa[b,c]/spa[b,d]/spa[c,d]/spa[e,f]/spa[f,g]
);

B7c1c1ts[a_,b_,c_,d_,e_,f_,g_]:=(
G7c11t2[a,b,c,d,e,f,g]/t[a,e,f]/spa[a,e]/spa[a,f]/spa[a,g]/spa[b,c]/spa[b,d]/spa[b,g]/spa[c,d]/spa[c,g]/spa[e,f]/spa[f,g]
);
    
B7c1c1s[a_,b_,c_,d_,e_,f_,g_]:=(1/3)*(
(G7c11t3[a,b,c,d,e,f,g]+G7c11t4[a,b,c,d,e,f,g] )/Cy5[c,d,e,f,g]/spa[b,c]/spa[b,d]/spa[a,e]/spa[a,f]
); 

B7c1c1[a_,b_,c_,d_,e_,f_,g_]:=(
B7c1c1tt[a,b,c,d,e,f,g]+
B7c1c1ts[a,b,c,d,e,f,g]+
B7c1c1s[a,b,c,d,e,f,g]  
);

R7c1c1[{a_},{b_},{c_,d_,e_,f_,g_}]:=(
B7c1c1[a,b,c,d,e,f,g]+
B7c1c1[a,b,d,e,f,g,c]+
B7c1c1[a,b,e,f,g,c,d]+
B7c1c1[a,b,f,g,c,d,e]+
B7c1c1[a,b,g,c,d,e,f]+
B7c1c1[b,a,c,d,e,f,g]+
B7c1c1[b,a,d,e,f,g,c]+
B7c1c1[b,a,e,f,g,c,d]+
B7c1c1[b,a,f,g,c,d,e]+
B7c1c1[b,a,g,c,d,e,f]   );




(*   R7:3  *)

R7c3[{a_,b_},{c_,d_,e_,f_,g_}]:=(
-R7c1c1[{a},{b},{c,d,e,f,g}]+
-R7c2[{b},{a,c,d,e,f,g}]+
-R7c2[{b},{a,d,e,f,g,c}]+
-R7c2[{b},{a,e,f,g,c,d}]+
-R7c2[{b},{a,f,g,c,d,e}]+
-R7c2[{b},{a,g,c,d,e,f}]     );



(*   R7:1:2  *)

R7c1c2[{a_},{b_,c_},{d_,e_,f_,g_}]:=(
-R7c3[{b,c},{a,d,e,f,g}]+
-R7c3[{b,c},{a,e,f,g,d}]+
-R7c3[{b,c},{a,f,g,d,e}]+
-R7c3[{b,c},{a,g,d,e,f}]+
-R7c4[{a,b,c},{d,e,f,g}]+
-R7c4[{a,c,b},{d,e,f,g}]     );


(*   R7:1:3  *)

R7c1c3[{a_},{b_,c_,d_},{e_,f_,g_}]:=(
-R7c4[{b,c,d},{a,e,f,g}]+
-R7c4[{b,c,d},{a,f,g,e}]+
-R7c4[{b,c,d},{a,g,e,f}]+
-R7c4[{e,f,g},{a,b,c,d}]+
-R7c4[{e,f,g},{a,c,d,b}]+
-R7c4[{e,f,g},{a,d,b,c}]     );


(*   R7:2:2  *)

R7c2c2[{a_,b_},{c_,d_},{e_,f_,g_}]:=(
-R7c1c2[{b},{c,d},{a,e,f,g}]+
-R7c1c2[{b},{c,d},{a,f,g,e}]+
-R7c1c2[{b},{c,d},{a,g,e,f}]+
-R7c1c3[{b},{a,c,d},{e,f,g}]+
-R7c1c3[{b},{a,d,c},{e,f,g}]
   );


